ABJM quantum spectral curve at twist 1: algorithmic perturbative solution

We present an algorithmic perturbative solution of ABJM quantum spectral curve at twist 1 in sl(2) sector for arbitrary spin values, which can be applied to, in principle, arbitrary order of perturbation theory. We determined the class of functions -- products of rational functions in spectral parameter with sums of Baxter polynomials and Hurwitz functions -- closed under elementary operations, such as shifts and partial fractions, as well as differentiation. It turns out, that this class of functions is also sufficient for finding solutions of inhomogeneous Baxter equations involved. For the latter purpose we present recursive construction of the dictionary for the solutions of Baxter equations for given inhomogeneous parts. As an application of the proposed method we present the computation of anomalous dimensions of twist 1 operators at six loop order. There is still a room for improvements of the proposed algorithm related to the simplifications of arising sums. The advanced techniques for their reduction to the basis of generalized harmonic sums will be the subject of subsequent paper. We expect this method to be generalizable to higher twists as well as to other theories, such as N=4 SYM.

==> anc/Constants/A02 <==
{A[0, 2] -> (-3*(-1 + 2*S)*(1 + 2*S)*c[0, 1, 1])/(2*S*(1 + S)) - 
   (4*I)*phiP1[2, 1]*sig[S] + (3*(-1 + 2*S)*(1 + 2*S)*c[1, 2, 0]*
     (-1 + sig[S] + 2*S*sig[S]))/(2*S*(1 + S)) + 
   (-6 - 12*S + 24*S^2 + 48*S^3 - sig[S] - 12*S*sig[S] - 32*S^2*sig[S] + 
     16*S^3*sig[S] + 16*S^4*sig[S])/(16*S*(1 + S)*(1 + 2*S)*\[Alpha]^4) - 
   (6*(-1 + 2*S)*(1 + 2*S)*V[{j^(-2)}, S])/(S*(1 + S)) + 
   (6*(-1 + 2*S)*(1 + 2*S)*V[{sig[j]/j^2}, S])/(S*(1 + S)) + 
   ((-2*I)*phiP1[1, 0]*sig[S] - (((3*I)/4)*(-1 + 2*S)^2*
       (-1 + 3*sig[S] + 2*S*sig[S]))/(S*(1 + S)) + 
     (((3*I)/2)*(-1 + 2*S)*(1 + 2*S)*V[{j^(-1)}, S])/(S*(1 + S)) - 
     (((3*I)/2)*(-1 + 2*S)*(1 + 2*S)*V[{(j + S)^(-1)}, S])/(S*(1 + S)) - 
     (((3*I)/2)*(-1 + 2*S)*(1 + 2*S)*V[{sig[j]/j}, S])/(S*(1 + S)) + 
     (((3*I)/2)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/(j + S)}, S])/
      (S*(1 + S)))/\[Alpha]^2 - 20*sig[S]*V[{j^(-2), j^(-1)}, S] - 
   40*sig[S]*V[{j^(-1), j^(-2)}, S] - (2*(-3 + 10*S + 12*S^2 - 4*S*sig[S])*
     V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) + 
   40*sig[S]*V[{j^(-1), sig[j]/j^2}, S] + 
   (2*(-3 + 4*S + 12*S^2 - 8*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
    (S*(1 + S)) + (20*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
   24*sig[S]*V[{(1 - j + S)^(-2), j^(-1)}, S] - 
   8*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j}, S] + 
   20*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
   (4*(-5 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
   24*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j^2}, S] - 
   (4*(-9 + 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
   20*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
   (6*(-8*S - sig[S] + 4*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
   20*sig[S]*V[{sig[j]/j, sig[j]/j^2}, S] - 
   (2*(-3 + 14*S + 12*S^2 - 8*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
    (S*(1 + S)) + V[{j^(-1)}, S]*(4*sig[S]*V[{j^(-1), j^(-1)}, S] - 
     4*sig[S]*V[{j^(-1), sig[j]/j}, S] - 
     4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     4*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) + V[{sig[j]/j}, S]*
    (-4*sig[S]*V[{j^(-1), j^(-1)}, S] + 4*sig[S]*V[{j^(-1), sig[j]/j}, S] + 
     4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     4*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) - 
   (20*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
   8*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
   (8*(-1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
   60*sig[S]*V[{j^(-1), j^(-1), j^(-1)}, S] + 
   60*sig[S]*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
   8*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
   16*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
   20*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   40*sig[S]*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
   20*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
   8*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   16*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
   24*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
   28*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
   20*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   44*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
   32*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
   20*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   28*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   20*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
     S] - 20*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
   16*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
   60*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
   8*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
   8*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
   16*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]}


==> anc/Constants/A31 <==
{A[3, 1] -> (-8*(-6 + 10*S + 37*S^2 + 28*S^3 + 4*S^4 - 6*sig[S] + 
      5*S*sig[S] + 12*S^2*sig[S] + 4*S^3*sig[S])*V[{j^(-2)}, S])/
    (3*S*(1 + S)) + (4*(-1 + 2*S)*(3 + 2*S)*(12 + Pi^2*S^2 + 12*sig[S])*
     V[{j^(-1)}, S])/(9*S^2) - (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(j + S)^(-1)}, S])/(3*S^2) + 
   (8*(-6 + 10*S + 37*S^2 + 28*S^3 + 4*S^4 - 6*sig[S] + 5*S*sig[S] + 
      12*S^2*sig[S] + 4*S^3*sig[S])*V[{sig[j]/j^2}, S])/(3*S*(1 + S)) - 
   (4*(-1 + 2*S)*(3 + 2*S)*(12 + Pi^2*S^2 + 12*sig[S])*V[{sig[j]/j}, S])/
    (9*S^2) + (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(j + S)}, S])/
    (3*S^2) - (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-3), j^(-1)}, S])/
    3 - (20*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), j^(-2)}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-17 - 9*S + 2*S^2 - 5*sig[S] + S*sig[S])*
     V[{j^(-2), j^(-1)}, S])/(3*(1 + S)) + 
   (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), (1 - j + S)^(-1)}, S])/3 - 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), (j + S)^(-1)}, S])/3 + 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), sig[j]/j^2}, S])/3 - 
   (8*(-1 + 2*S)*(3 + 2*S)*(-2 - S + S*sig[S])*V[{j^(-2), sig[j]/j}, S])/
    (3*(1 + S)) - (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{j^(-2), sig[j]/(1 - j + S)}, S])/3 + 
   (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), sig[j]/(j + S)}, S])/3 - 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-3)}, S] + 
   (4*(-1 + 2*S)*(3 + 2*S)*(-9 - 6*S + 2*S^2 - 5*sig[S] - 4*S*sig[S])*
     V[{j^(-1), j^(-2)}, S])/(3*(1 + S)) + 
   ((72 - 49*S - 533*S^2 - 484*S^3 - 40*S^4 + 128*S^5 + 48*S^6 + 72*sig[S] + 
      69*S*sig[S] - 265*S^2*sig[S] - 282*S^3*sig[S] - 76*S^4*sig[S] - 
      8*S^5*sig[S])*V[{j^(-1), j^(-1)}, S])/(3*S*(1 + S)^2) + 
   (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(3*(1 + S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*(2 + 2*S + 2*sig[S] + 3*S*sig[S])*
     V[{j^(-1), (j + S)^(-1)}, S])/(3*S*(1 + S)) + 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), sig[j]/j^3}, S] - 
   (4*(-1 + 2*S)*(3 + 2*S)*(-9 - 3*S + 2*S^2 - 5*sig[S] - S*sig[S])*
     V[{j^(-1), sig[j]/j^2}, S])/(3*(1 + S)) - 
   ((72 - 61*S - 487*S^2 - 502*S^3 - 88*S^4 + 120*S^5 + 48*S^6 + 72*sig[S] + 
      45*S*sig[S] - 215*S^2*sig[S] - 268*S^3*sig[S] - 108*S^4*sig[S] - 
      16*S^5*sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) - 
   (4*(-1 + 2*S)*(3 + 2*S)*(2*S - sig[S] + S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S)^2}, S])/(3*(1 + S)) - 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 19*S - 18*S^2 - 5*sig[S] - 21*S*sig[S] - 
      16*S^2*sig[S] + 4*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
    (3*(1 + S)^2*(1 + 2*S)) - (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/(j + S)}, S])/(3*S) + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-3), j^(-1)}, S])/
    3 + (4*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
     V[{(1 - j + S)^(-3), sig[j]/(1 - j + S)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-2), j^(-2)}, S])/
    3 - ((-1 + 2*S)*(3 + 2*S)*(-21 - 23*S + 6*S^2 - 15*sig[S] - 23*S*sig[S])*
     V[{(1 - j + S)^(-2), j^(-1)}, S])/(3*(1 + S)) - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j^2}, 
      S])/3 + ((-1 + 2*S)*(3 + 2*S)*(-7 + 3*S + 2*S^2 - 5*sig[S] + 
      3*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j}, S])/(3*(1 + S)) - 
   4*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, S] - 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 11*S + 7*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
   ((-1 + 2*S)*(3 + 2*S)*(10 + 5*S + 17*S^2 + 6*S^3 + 14*sig[S] - 
      9*S*sig[S] - 7*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
    (3*(1 + S)^2) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/(3*(1 + S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S) - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^3}, 
      S])/3 + ((-1 + 2*S)*(3 + 2*S)*(-21 - 19*S + 6*S^2 - 15*sig[S] - 
      19*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(3*(1 + S)) + 
   (2*(-1 + 2*S)*(3 + 2*S)*(6 + 19*S + 17*S^2 + 6*S^3 + 8*sig[S] + 
      3*S*sig[S] - 7*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
    (3*(1 + S)^2) - (8*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^3}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 11*S - 17*sig[S] - 21*S*sig[S] + 
      2*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
    (3*(1 + S)) - ((-72 + 69*S + 243*S^2 - 94*S^3 - 172*S^4 - 24*S^5 - 
      48*sig[S] + 131*S*sig[S] + 307*S^2*sig[S] + 184*S^3*sig[S] + 
      296*S^4*sig[S] + 240*S^5*sig[S] + 48*S^6*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)^2) + 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S) - 
   (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
    (3*S) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
      S])/(3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S])/3 + 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + S - S^2 + 2*sig[S] + 6*S*sig[S] + 
      4*S^2*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
    (3*S*(1 + S)*(1 + 2*S)) - (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j^2, sig[j]/j^2}, S])/3 + 
   (16*(-1 + 2*S)*(3 + 2*S)*(-1 + S*sig[S])*V[{sig[j]/j^2, sig[j]/j}, S])/
    (3*(1 + S)) + (4*(-1 + 2*S)*(3 + 2*S)*(2*S + sig[S] + 3*S*sig[S])*
     V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
   (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, sig[j]/(j + S)}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j^3}, S])/3 - 
   (2*(-1 + 2*S)*(3 + 2*S)*(7 + 5*S + 2*S^2 - 5*sig[S] - 9*S*sig[S])*
     V[{sig[j]/j, sig[j]/j^2}, S])/(3*(1 + S)) - 
   ((-48 - 25*S + 317*S^2 + 674*S^3 + 536*S^4 + 216*S^5 + 48*S^6 - 
      72*sig[S] - 75*S*sig[S] + 249*S^2*sig[S] + 364*S^3*sig[S] + 
      52*S^4*sig[S] - 48*S^5*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
    (3*S*(1 + S)^2) + (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 19*S - 18*S^2 - 
      3*sig[S] - 15*S*sig[S] - 12*S^2*sig[S] + 4*S^3*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)^2*(1 + 2*S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S + 2*sig[S] + 5*S*sig[S])*
     V[{sig[j]/j, sig[j]/(j + S)}, S])/(3*S*(1 + 2*S)) + 
   ((-1 + 2*S)*(3 + 2*S)*(-5 + 7*S - 7*sig[S] + 7*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(3*(1 + S)) + 
   ((-1 + 2*S)*(3 + 2*S)*(2 - S - 7*S^2 + 2*sig[S] + 17*S*sig[S] + 
      17*S^2*sig[S] + 6*S^3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
    (3*(1 + S)^2) + (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(3*S) - 
   (40*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S])/
    3 + 8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, 
     S] + (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-2), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
   (20*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S])/
    3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-2), sig[j]/j, sig[j]/j}, S])/3 - 
   (56*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/
    3 + (32*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, 
      S])/3 - (64*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), j^(-2)}, S])/3 + 
   ((-1 + 2*S)*(3 + 2*S)*(-39 + 11*S + 18*S^2 - 33*sig[S] - S*sig[S])*
     V[{j^(-1), j^(-1), j^(-1)}, S])/(3*(1 + S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/3 - 
   (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (j + S)^(-1)}, S])/3 + 
   (64*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, 
      S])/3 - ((-1 + 2*S)*(3 + 2*S)*(-13 + S + 6*S^2 - 11*sig[S] - 
      3*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
   (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S])/
    3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-2), j^(-1)}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S])/3 - 
   ((-1 + 2*S)*(3 + 2*S)*(-7 - 9*S + 2*S^2 - 5*sig[S] - 9*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + S)) - 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-7 - 7*S + 2*S^2 - 5*sig[S] - 7*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/3 - 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 3*S - 11*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 - 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), 
       sig[j]/(1 - j + S)}, S])/3 + 16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{j^(-1), sig[j]/j^2, j^(-1)}, S] - 
   (32*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, 
      S])/3 + (28*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-2)}, S])/3 - 
   ((-1 + 2*S)*(3 + 2*S)*(-67 - 49*S + 2*S^2 - 17*sig[S] - S*sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + S)) - 
   (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/3 + 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S])/3 - 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, 
     S] - ((-1 + 2*S)*(3 + 2*S)*(49 + 27*S + 2*S^2 + 7*sig[S] - 17*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) + 
   (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
      S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S])/3 - 
   (4*(-1 + 2*S)*(3 + 2*S)*(S - sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
       j^(-1)}, S])/(3*(1 + S)) + 
   ((-1 + 2*S)*(3 + 2*S)*(-5 + 3*S - 11*sig[S] - S*sig[S] + 2*S^2*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + S)) + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/3 - 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/
    3 + (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), j^(-1), sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])^2*
     V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
   4*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, j^(-1)}, S])/3 - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(1 + 4*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
   4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S])/3 - 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(1 + 2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S)}, S])/3 - 
   ((-1 + 2*S)*(3 + 2*S)*(-13 - 27*S + 6*S^2 - 11*sig[S] - 31*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(3*(1 + S)) - 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] + 
   (4*(-1 + 2*S)*(3 + 2*S)*(-5 - 5*S + 2*S^2 - 4*sig[S] - 6*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(-2 + sig[S])*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2}, S])/3 - 
   ((-1 + 2*S)*(3 + 2*S)*(-15 - 19*S - 21*sig[S] - 19*S*sig[S] + 
      6*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
    (3*(1 + S)) - (8*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/3 + 
   ((-1 + 2*S)*(3 + 2*S)*(1 + 3*S + 2*S^2 - sig[S] - S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
   8*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
   ((-1 + 2*S)*(3 + 2*S)*(-13 - 29*S - 35*sig[S] - 41*S*sig[S] + 
      10*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(-3 + sig[S])*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/3 + 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/3 + 
   (4*(-1 + 2*S)*(3 + 2*S)*(-10 - 11*S + 2*S^2 - 6*sig[S] - 9*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + S)) + 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S])/
    3 + 8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] - 
   ((-1 + 2*S)*(3 + 2*S)*(-29 - 31*S + 6*S^2 - 19*sig[S] - 27*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - S - 9*sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-7 - S - 13*sig[S] - 5*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + S)) - 
   4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] - 
   ((-1 + 2*S)*(3 + 2*S)*(45 + 23*S + 10*S^2 - 13*sig[S] - 45*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
    (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/3 - 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, 
      S])/3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, 
      S])/3 + 4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{sig[j]/j, j^(-2), sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S)}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, 
      S])/3 + ((-1 + 2*S)*(3 + 2*S)*(-17 + 17*S + 6*S^2 - 3*sig[S] + 
      25*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 - 7*sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
   (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S])/
    3 + 4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S] - 
   (2*(-1 + 2*S)*(3 + 2*S)*(-5 + 2*S - 5*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, (j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/3 - (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/3 - 
   (20*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/3 + 
   ((-1 + 2*S)*(3 + 2*S)*(9 + 7*S + 18*S^2 - 33*sig[S] - 53*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) + 
   (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - S + S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
   (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, 
      S])/3 - ((-1 + 2*S)*(3 + 2*S)*(-5 + 3*S - 7*sig[S] + 3*S*sig[S] + 
      2*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
    (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 + 
   (2*(-1 + 2*S)*(3 + 2*S)*(-3 + 3*S - 3*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
   ((-1 + 2*S)*(3 + 2*S)*(-9 + 7*S - 15*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) - 
   32*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, 
     S] + 24*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
   (64*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
   (40*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 - 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    3 - (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 + 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/3 + 16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
   (32*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
   (28*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/3 + 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(-2 + sig[S])*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    3 - 8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
    3 - 8*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
      S])/3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(-1 + 3*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
    3 + (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
      S])/3 + 8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
      S])/3 + (28*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/3 - 
   8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/3 + (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
      S])/3 - 4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] - (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
      S])/3 - (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
      S])/3 + 4*S*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] - (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
   4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
   (16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
   (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/3 - 4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
   (8*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
     V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
   16*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
    V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S]}


==> anc/Constants/A32 <==
{A[3, 2] -> (((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*c[1, 2, 1] - 
     ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*c[1, 4, 0])/\[Alpha]^2 + 
   Pi^4*(((7*I)/180)*(-1 + 2*S)*(3 + 2*S)*phiA2[2, 2] - 
     (7*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S])/135 + 
     (7*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j}, S])/135) - 
   (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S + 2*sig[S] + S*sig[S])*
     V[{j^(-1), j^(-1)}, S]^2)/(3*S*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*sig[S]*(1 + sig[S])*
     V[{j^(-1), sig[j]/j}, S]^2)/(3*S*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S]^2)/
    (3*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
     V[{(1 - j + S)^(-1), sig[j]/j}, S]^2)/(3*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*(2 - S + 2*sig[S] + 3*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2)/(3*S*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
     V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) - 
   (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
     V[{(j + S)^(-1), sig[j]/j}, S]*V[{sig[j]/j, sig[j]/j}, S])/
    (3*S*(1 + S)) + 8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j^2, sig[j]/j}, S]*
    V[{sig[j]/j, sig[j]/j}, S] - 
   (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S + 2*sig[S] + 5*S*sig[S])*
     V[{sig[j]/j, sig[j]/j}, S]^2)/(3*S*(1 + S)) + 
   V[{j^(-2), sig[j]/j}, S]*(8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - 8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S]) + 
   V[{sig[j]/j^3}, S]*((-4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*
       (1 + sig[S])*V[{sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/j}, S])/3) + V[{j^(-3)}, S]*
    ((-4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1)}, S])/(3*S*(1 + S)^2) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       (5 + 11*S)*(1 + sig[S])*V[{sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/j}, S])/3) + V[{j^(-1), (1 - j + S)^(-1)}, S]*
    ((4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/
      (S*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
      (S*(1 + S))) + V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S))) + 
   V[{(j + S)^(-1)}, S]*((4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
       V[{sig[j]/j^2}, S]*V[{sig[j]/j}, S])/(S*(1 + S)) + 
     V[{sig[j]/j}, S]*((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^3*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) + 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)))) + 
   (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*
     V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + S)) + 
   V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
   V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
   V[{j^(-1), sig[j]/(1 - j + S)}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, 
        S])/(3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + S))) + 
   V[{j^(-1), sig[j]/j^2}, S]*
    ((-8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      3) + V[{sig[j]/j, sig[j]/j^2}, S]*
    (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      3) + Log[2]*phiP2[2, 1]*((-2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]^2)/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]*V[{sig[j]/j}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j}, S]^2)/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/3 + (4*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      3) + phiA2[2, 0]*(((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]^2 - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]*V[{sig[j]/j}, S] + 
     ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j}, S]^2 + 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S] + 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, 
       S]) + V[{j^(-2), j^(-1)}, S]*
    ((-8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      3) + V[{j^(-1), j^(-2)}, S]*
    ((-8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      3) + phiP1[1, 0]*(((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*c[1, 2, 0]*
       (1 + 2*S - sig[S]))/(S*(1 + S)) - ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       c[0, 1, 1]*sig[S])/(S*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       sig[S]*V[{j^(-2)}, S])/(S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]^3)/3 + 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2}, S])/
      (S*(1 + S)) + 8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S]^2*
      V[{sig[j]/j}, S] + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j}, S]^3)/3 - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1)}, S])/
      (S*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
      (S*(1 + S)) + V[{j^(-1)}, S]*(-8*(-1 + 2*S)*(3 + 2*S)*
        V[{sig[j]/j}, S]^2 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/
        3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     V[{sig[j]/j}, S]*((16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3)) + 
   A[3, 0]^3*((-3*Pi^2)/((-1 + 2*S)^2*(3 + 2*S)^2) - 
     (9*MZV[1]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) - (18*MZV[1, 1])/
      ((-1 + 2*S)^2*(3 + 2*S)^2) - 
     (9*(-16 - 78*S + 104*S^2 + 728*S^3 + 560*S^4 - 64*S^6 + 9*sig[S] + 
        54*S*sig[S] - 54*S^2*sig[S] - 560*S^3*sig[S] - 704*S^4*sig[S] - 
        160*S^5*sig[S] + 32*S^6*sig[S]))/(16*S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*
       (3 + 2*S)^3) - (3*(-54 - 144*S + 144*S^2 + 576*S^3 + 288*S^4 - 
        3*sig[S] - 24*S*sig[S] - 102*S^2*sig[S] - 68*S^3*sig[S] + 
        8*S^4*sig[S] + 16*S^5*sig[S])*V[{j^(-1)}, S]^2)/
      (4*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
     MZV[1]*((9*(9 + 136*S + 128*S^2 - 1000*S^3 - 1184*S^4 - 224*S^5 + 
          64*S^6 + 54*sig[S] + 108*S*sig[S] - 240*S^2*sig[S] - 
          480*S^3*sig[S] + 96*S^4*sig[S] + 192*S^5*sig[S]))/
        (16*S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*(3 + 2*S)^3) + 
       (36*V[{j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2)) - 
     (9*V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) + 
     (3*(171 + 546*S - 216*S^2 - 2064*S^3 - 1872*S^4 - 480*S^5 - 48*sig[S] - 
        144*S*sig[S] + 18*S^2*sig[S] + 412*S^3*sig[S] + 248*S^4*sig[S] + 
        16*S^5*sig[S])*V[{j^(-1), j^(-1)}, S])/(4*(-1 + 2*S)^3*(1 + 2*S)^2*
       (3 + 2*S)^3) - (9*V[{j^(-1), (1 - j + S)^(-1)}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
     (3*(135 + 450*S - 120*S^2 - 1680*S^3 - 1680*S^4 - 480*S^5 - 48*sig[S] - 
        144*S*sig[S] + 18*S^2*sig[S] + 412*S^3*sig[S] + 248*S^4*sig[S] + 
        16*S^5*sig[S])*V[{j^(-1), sig[j]/j}, S])/(4*(-1 + 2*S)^3*(1 + 2*S)^2*
       (3 + 2*S)^3) + (3*(-171 - 546*S + 216*S^2 + 2064*S^3 + 1872*S^4 + 
        480*S^5 + 42*sig[S] + 96*S*sig[S] - 222*S^2*sig[S] - 548*S^3*sig[S] - 
        232*S^4*sig[S] + 16*S^5*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (8*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
     (9*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2) - (9*(21 + 10*S - 5*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(4*(-1 + 2*S)^2*(3 + 2*S)^2) + 
     (3*(48 + 144*S - 18*S^2 - 412*S^3 - 248*S^4 - 16*S^5 - 171*sig[S] - 
        546*S*sig[S] + 216*S^2*sig[S] + 2064*S^3*sig[S] + 1872*S^4*sig[S] + 
        480*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (4*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
     (9*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2) + (9*V[{(j + S)^(-1), sig[j]/j}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
     (3*(135 + 450*S - 120*S^2 - 1680*S^3 - 1680*S^4 - 480*S^5 - 48*sig[S] - 
        144*S*sig[S] + 18*S^2*sig[S] + 412*S^3*sig[S] + 248*S^4*sig[S] + 
        16*S^5*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
      (4*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
     V[{j^(-1)}, S]*((-9*(-3 - 8*S - 170*S^2 - 620*S^3 - 392*S^4 + 176*S^5 + 
          128*S^6 - 18*sig[S] - 168*S*sig[S] - 176*S^2*sig[S] + 
          576*S^3*sig[S] + 992*S^4*sig[S] + 384*S^5*sig[S]))/
        (16*S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*(3 + 2*S)^3) + 
       (9*V[{(j + S)^(-1)}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) + 
       (3*(-18 - 48*S + 48*S^2 + 192*S^3 + 96*S^4 - 3*sig[S] - 24*S*sig[S] - 
          102*S^2*sig[S] - 68*S^3*sig[S] + 8*S^4*sig[S] + 16*S^5*sig[S])*
         V[{sig[j]/j}, S])/(4*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
       (9*sig[S]*V[{sig[j]/(j + S)}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) + 
       (9*S*(2 + sig[S])*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (9*S*(2 + sig[S])*V[{j^(-1), sig[j]/j}, S])/(2*(-1 + 2*S)^2*
         (3 + 2*S)^2) - (9*S*(2 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        (2*(-1 + 2*S)^2*(3 + 2*S)^2) + 
       (9*S*(2 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        (2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
       (9*S*(2 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(2*(-1 + 2*S)^2*
         (3 + 2*S)^2)) - (9*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
     (3*(48 + 144*S - 18*S^2 - 412*S^3 - 248*S^4 - 16*S^5 - 207*sig[S] - 
        642*S*sig[S] + 312*S^2*sig[S] + 2448*S^3*sig[S] + 2064*S^4*sig[S] + 
        480*S^5*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      (8*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + V[{sig[j]/j}, S]*
      ((9*(-3 - 72*S - 182*S^2 + 92*S^3 + 328*S^4 + 144*S^5 - 18*sig[S] - 
          48*S*sig[S] + 48*S^2*sig[S] + 192*S^3*sig[S] + 96*S^4*sig[S]))/
        (16*S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*(3 + 2*S)^3) + 
       (9*sig[S]*V[{sig[j]/(j + S)}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
       (9*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
       (9*S*(2 + sig[S])*V[{j^(-1), sig[j]/j}, S])/(2*(-1 + 2*S)^2*
         (3 + 2*S)^2) + (9*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        (2*(-1 + 2*S)^2*(3 + 2*S)^2) - (9*S*sig[S]*(1 + 2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) + 
       (9*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (9*S*(2 + sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(2*(-1 + 2*S)^2*(3 + 2*S)^2) - 
       (9*S*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        (2*(-1 + 2*S)^2*(3 + 2*S)^2)) - 
     (9*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (2*(-1 + 2*S)^2*(3 + 2*S)^2)) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-3 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + 4*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + S)) - 8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
   V[{(1 - j + S)^(-1), sig[j]/j}, S]*
    ((16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)^2}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*(-1 + 2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
      (3*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + S)) + 16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, S] - 
     16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
   V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
    (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), j^(-1)}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
   A[3, 1]*(-phiP1[1, 0] - ((-3 - 2*S + 4*S*sig[S])*V[{j^(-1)}, S]^2)/
      (3*(1 + 2*S)) + V[{sig[j]/j}, S]^2 + 
     (2*(3 + 7*S + S*sig[S])*V[{j^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
     V[{j^(-1), (1 - j + S)^(-1)}, S] - 
     (2*(3 + 7*S + S*sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
     (2*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
      (3*(1 + 2*S)) - (2*(-S + 3*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (2*(-3 - 5*S + S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(3*(1 + 2*S)) - 
     sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     V[{j^(-1)}, S]*((-2*(3 + 2*S + sig[S]))/(1 + S) + 
       (2*(-3 - 4*S + 2*S*sig[S])*V[{sig[j]/j}, S])/(3*(1 + 2*S)) - 
       (2*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, S])/(3*(1 + 2*S)) - 
       (2*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S))) + 
     V[{sig[j]/j}, S]*(4 + (2*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, 
          S])/(3*(1 + 2*S)) + (2*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/(3*(1 + 2*S))) + (2*S*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + 2*S)) - (2*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (2*S*(1 + S)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (2*S*(1 + S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)) + (2*S*(1 + S)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (2*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + 2*S))) + Pi^2*((-I/9)*(-1 + 2*S)*(3 + 2*S)*phiA2[2, 0] - 
     (2*(-1 + 2*S)*(3 + 2*S)*Log[2]*phiP2[2, 1])/9 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-3)}, S])/9 + 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{j^(-2)}, S])/(9*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j^3}, S])/9 - 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j^2}, S])/(9*(1 + S)) + 
     phiP1[1, 0]*((4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1)}, S])/9 - 
       (4*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j}, S])/9) + 
     phiP2[2, 1]*((2*(-1 + 2*S)*(3 + 2*S)*V[{(j + S)^(-1)}, S])/9 + 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(j + S)}, S])/9) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), j^(-1)}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), (1 - j + S)^(-1)}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-2)}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*(5 + 2*sig[S])*V[{j^(-1), j^(-1)}, S])/
      (9*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/
      (9*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*(3 + 2*sig[S])*V[{j^(-1), sig[j]/j}, S])/
      (9*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S)^2}, S])/9 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
      (9*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (9*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(9*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)^2}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + 2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j^2, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
      9 + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(9*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (9*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/9 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/9 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/9 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/9 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/9 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/9 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/9 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
        S])/9 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/9 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/9) + V[{j^(-1)}, S]^2*
    ((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/(3*S^3*(1 + S)) + 
     (2*(-1 + 2*S)*(3 + 2*S)*c[3, 1, 1]*(1 + sig[S]))/(3*S) - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(3 + 5*S + sig[S] + 3*S*sig[S])*
       V[{sig[j]/j^2}, S])/(S*(1 + S)^2) + 
     (4*(-1 + 2*S)*(3 + 2*S)*(3 + 7*S + 6*S^2 + sig[S] + S*sig[S] + 
        2*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)^2) - 
     (4*(-1 + 2*S)*(3 + 2*S)*(3 + 7*S + 6*S^2 + sig[S] + S*sig[S] + 
        2*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])^2*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (4*(-1 + 2*S)*(3 + 2*S)*(3 + 19*S + 22*S^2 + 9*sig[S] + 37*S*sig[S] + 
        34*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) + (4*(-1 + 2*S)*(3 + 2*S)*(9 + 37*S + 34*S^2 + 
        3*sig[S] + 19*S*sig[S] + 22*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
      (3*S*(1 + S)^2) - (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3) + V[{sig[j]/j}, S]^2*
    ((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/(3*S^3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 + sig[S] + 6*S*sig[S])*
       V[{j^(-1), j^(-1)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 + sig[S] + 6*S*sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*(1 + 6*S - 2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 + sig[S] + 6*S*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3) + V[{j^(-1)}, S]*
    ((4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{sig[j]/j^3}, S])/(3*S*(1 + S)^2) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-3), j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-2), j^(-1)}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), (j + S)^(-1)}, S])/
      (3*S*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), sig[j]/j^2}, S])/
      3 + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-2), sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-3)}, S])/3 - 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), j^(-2)}, S])/(3*S*(1 + S)^2) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^3}, S])/3 + 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 5*sig[S] + 23*S*sig[S] + 
        24*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)^3) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-2), j^(-1)}, 
        S])/(3*(1 + S)) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S^2*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^3}, S])/3 - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/(3*S*(1 + S)*(1 + 2*S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2}, S])/
      (3*S*(1 + S)) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S^2*(1 + S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)*(1 + 2*S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{sig[j]/j^2, sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^3}, S])/3 - 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(3*S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + S)}, S]*V[{sig[j]/j, sig[j]/j}, S])/3 + 
     V[{j^(-1), (j + S)^(-1)}, S]*((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^2*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/
        3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3) + V[{(j + S)^(-1)}, S]*
      ((4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/(3*S^3*(1 + S)) - 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{sig[j]/j^2}, S])/
        (S*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S))) + 
     V[{j^(-1), sig[j]/(j + S)}, S]*((4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^2*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/3) + 
     V[{sig[j]/(j + S)}, S]*((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         (-2 - 2*S + sig[S] + 4*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (3*S*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 
          4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S))) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*
      ((-4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 5*sig[S] + 23*S*sig[S] + 
          24*S^2*sig[S]))/(3*S*(1 + S)^3) - (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3) + 
     V[{(1 - j + S)^(-1), j^(-1)}, S]*((8*(-1 + 2*S)*(3 + 2*S)*sig[S])/
        (3*(1 + S)^2) + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S])/
      (3*S^2*(1 + S)) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      ((8*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - S^2 + 22*S^3 + 24*S^4 - 9*sig[S] - 
          48*S*sig[S] - 91*S^2*sig[S] - 58*S^3*sig[S]))/
        (3*S*(1 + S)^3*(1 + 2*S)) + (16*(-1 + 2*S)*(3 + 2*S)*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
       8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j^2}, S]*((-4*(-1 + 2*S)*(3 + 2*S)*(-1 - 5*S - 10*S^2 - 
          sig[S] + 7*S*sig[S] + 26*S^2*sig[S] + 24*S^3*sig[S]))/
        (3*S^2*(1 + S)^2) + (4*(-1 + 2*S)*(3 + 2*S)*(13 + 41*S + 34*S^2 + 
          sig[S] + 5*S*sig[S] + 10*S^2*sig[S])*V[{sig[j]/j}, S])/
        (3*S*(1 + S)^2) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         (-2 - 2*S + sig[S] + 4*S*sig[S])*V[{sig[j]/(j + S)}, S])/
        (3*S*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, 
          S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{j^(-1), sig[j]/j}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*(-1 - 2*S - 6*S^2 - 
          sig[S] + 4*S*sig[S] + 14*S^2*sig[S] + 12*S^3*sig[S]))/
        (3*S^2*(1 + S)^2) + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{j^(-1), sig[j]/(j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/
        3) + c[3, 1, 1]*((-2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
         V[{(j + S)^(-1)}, S])/(3*S) - (4*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
         V[{sig[j]/j}, S])/(3*S) + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         (1 + sig[S])*V[{sig[j]/(j + S)}, S])/(3*S) + 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + V[{j^(-1), j^(-1)}, S]*
      ((8*(-1 + 2*S)*(3 + 2*S)*(-1 - 2*S - 4*S^2 - sig[S] + 4*S*sig[S] + 
          15*S^2*sig[S] + 12*S^3*sig[S]))/(3*S^2*(1 + S)^2) - 
       (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j, sig[j]/j}, S]*
      ((8*(-1 + 2*S)*(3 + 2*S)*(-1 - 2*S - 4*S^2 - sig[S] + 4*S*sig[S] + 
          15*S^2*sig[S] + 12*S^3*sig[S]))/(3*S^2*(1 + S)^2) + 
       8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*((8*(-1 + 2*S)*(3 + 2*S)*sig[S])/
        (3*(1 + S)^2) - (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     V[{j^(-1), (1 - j + S)^(-1)}, S]*
      ((8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
       8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + 8*(-1 + 2*S)*(3 + 2*S)*
        V[{sig[j]/j, sig[j]/j}, S] - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(3*S^2*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), j^(-1), j^(-1)}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), j^(-1), sig[j]/j}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-2), sig[j]/j, j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), sig[j]/j, sig[j]/j}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-2), j^(-1)}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-2), sig[j]/j}, S] + 
     (40*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-2)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(15 + 71*S + 74*S^2)*(1 + sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1)}, 
        S])/(3*S*(1 + S)) - (40*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), j^(-1), sig[j]/j^2}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(5 + 21*S + 22*S^2 + 4*S*sig[S] + 
        4*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2, j^(-1)}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-2)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(-5 - 21*S - 22*S^2 + 8*S*sig[S] + 
        8*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-2), sig[j]/j, 
         j^(-1)}, S])/3 - (40*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-2), 
         sig[j]/(1 - j + S)}, S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(3*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
        S])/(3*(1 + S)) - (4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 
        5*sig[S] + 21*S*sig[S] + 22*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      (3*S*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*(2 + sig[S])*(1 + 2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)^2}, S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2 + 5*sig[S] + 9*S*sig[S] + 
        10*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
      (3*S*(1 + S)^2) - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
      3 + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/
      (3*S*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/3 - 8*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-2), sig[j]/j}, S] - 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 29*S + 30*S^2)*(1 + sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, (j + S)^(-1), 
         sig[j]/j}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*(-1 + 2*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(3*(1 + S)) + V[{sig[j]/j}, S]*
      ((8*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/(3*S^3*(1 + S)) + 
       (4*(-1 + 2*S)*(3 + 2*S)*(-13 - 25*S - 18*S^2 - sig[S] + 11*S*sig[S] + 
          6*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/(3*S*(1 + S)^2) - 
       (4*(-1 + 2*S)*(3 + 2*S)*(-13 - 25*S - 18*S^2 - sig[S] + 11*S*sig[S] + 
          6*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) + 
       (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])^2*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
       (4*(-1 + 2*S)*(3 + 2*S)*(1 + 5*S + 10*S^2 + 13*sig[S] + 41*S*sig[S] + 
          34*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (3*S*(1 + S)^2) - (4*(-1 + 2*S)*(3 + 2*S)*(13 + 41*S + 34*S^2 + 
          sig[S] + 5*S*sig[S] + 10*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (3*S*(1 + S)^2) + (64*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + S)) - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
       (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
           j^(-1)}, S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        3 - (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j}, S])/3) - (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/j}, S])/(3*(1 + S)) + 32*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 32*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         j^(-1)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (64*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/3 + 
     (64*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 - 16*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 16*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         j^(-1)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
         j^(-1)}, S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j, sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 - 16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
        S])/3 - (80*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
     16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + 16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 16*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 - 16*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
     16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         j^(-1), sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
   V[{sig[j]/j}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-3), j^(-1)}, S])/3 + 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-2), j^(-1)}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{j^(-2), (j + S)^(-1)}, S])/
      (3*S*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), sig[j]/j^2}, S])/
      3 - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-2), sig[j]/j}, S])/(3*S*(1 + S)^2) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-3)}, S])/3 + 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), j^(-2)}, S])/(3*S*(1 + S)^2) + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^3}, S])/3 - 
     (8*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 5*sig[S] + 23*S*sig[S] + 
        24*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)^3) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-2), j^(-1)}, 
        S])/(3*(1 + S)) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S^2*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^3}, S])/3 + 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/(3*S*(1 + S)*(1 + 2*S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2}, S])/
      (3*S*(1 + S)) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S^2*(1 + S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)*(1 + 2*S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S])/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{sig[j]/j^2, sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^3}, S])/3 + 
     (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(3*S*(1 + S)^2) - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + S)}, S]*V[{sig[j]/j, sig[j]/j}, S])/3 + 
     V[{j^(-1), (j + S)^(-1)}, S]*((4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^2*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/
        3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3) + V[{j^(-1), sig[j]/(j + S)}, S]*
      ((-4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/(3*S^2*(1 + S)) + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/3) + 
     V[{sig[j]/(j + S)}, S]*((4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S]))/
        (3*S^3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         (-2 - 2*S + sig[S] + 4*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (3*S*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 
          4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) + 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S))) + 
     V[{(1 - j + S)^(-1), j^(-1)}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*sig[S])/
        (3*(1 + S)^2) - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*
      ((4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 5*sig[S] + 23*S*sig[S] + 
          24*S^2*sig[S]))/(3*S*(1 + S)^3) + (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S])/
      (3*S^2*(1 + S)) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      ((-8*(-1 + 2*S)*(3 + 2*S)*(7*S + 23*S^2 + 34*S^3 + 24*S^4 - 6*sig[S] - 
          33*S*sig[S] - 67*S^2*sig[S] - 46*S^3*sig[S]))/
        (3*S*(1 + S)^3*(1 + 2*S)) - (16*(-1 + 2*S)*(3 + 2*S)*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
       8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j, sig[j]/j}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*
         (-1 + S + 2*S^2 - sig[S] + 7*S*sig[S] + 21*S^2*sig[S] + 
          12*S^3*sig[S]))/(3*S^2*(1 + S)^2) - 8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{j^(-1), j^(-1)}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*(-1 + S + 2*S^2 - 
          sig[S] + 7*S*sig[S] + 21*S^2*sig[S] + 12*S^3*sig[S]))/
        (3*S^2*(1 + S)^2) + (8*(-1 + 2*S)*(3 + 2*S)*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{j^(-1), sig[j]/j}, S]*((8*(-1 + 2*S)*(3 + 2*S)*(-1 + S - sig[S] + 
          7*S*sig[S] + 20*S^2*sig[S] + 12*S^3*sig[S]))/(3*S^2*(1 + S)^2) - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*((-8*(-1 + 2*S)*(3 + 2*S)*sig[S])/
        (3*(1 + S)^2) + (16*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     V[{j^(-1), (1 - j + S)^(-1)}, S]*
      ((-8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
       (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
       8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - 8*(-1 + 2*S)*(3 + 2*S)*
        V[{sig[j]/j, sig[j]/j}, S] + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(3*S^2*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), j^(-1), j^(-1)}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), j^(-1), sig[j]/j}, S] + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-2), sig[j]/j, j^(-1)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-2), sig[j]/j, sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-2), j^(-1)}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-2), sig[j]/j}, S] - 
     (40*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-2)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(15 + 71*S + 74*S^2)*(1 + sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1)}, 
        S])/(3*S*(1 + S)) + (40*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), j^(-1), sig[j]/j^2}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(5 + 21*S + 22*S^2 + 4*S*sig[S] + 
        4*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(5 + 11*S)*(1 + sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2, j^(-1)}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S] + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-2)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*(-5 - 21*S - 22*S^2 + 8*S*sig[S] + 
        8*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*S*(1 + S)^2) + 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-2), sig[j]/j, 
         j^(-1)}, S])/3 + (40*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-2), 
         sig[j]/(1 - j + S)}, S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(3*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
        S])/(3*(1 + S)) + (4*(-1 + 2*S)*(3 + 2*S)*(5 + 17*S + 18*S^2 + 
        5*sig[S] + 21*S*sig[S] + 22*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      (3*S*(1 + S)) + (16*(-1 + 2*S)*(3 + 2*S)*(2 + sig[S])*(1 + 2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)^2}, S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2 + 5*sig[S] + 9*S*sig[S] + 
        10*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
      (3*S*(1 + S)^2) + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
      3 - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/
      (3*S*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 13*S + 14*S^2)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)^2) + (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) - (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (3*S*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/3 + 8*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-2), sig[j]/j}, S] + 
     (4*(-1 + 2*S)*(3 + 2*S)*(5 + 29*S + 30*S^2)*(1 + sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(3*S*(1 + S)^2) - 
     (4*(-1 + 2*S)^2*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/j, (j + S)^(-1), 
         sig[j]/j}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*(-1 + 2*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(3*(1 + S)) + (32*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*(1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/j}, S])/(3*(1 + S)) - 32*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 32*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (64*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/3 - 
     (64*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 + 16*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 16*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
         j^(-1)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         j^(-1)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
         j^(-1)}, S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j, sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 + 16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
        S])/3 + (80*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         j^(-1)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/3 + 
     16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 - 16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 16*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 + 16*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
     16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         j^(-1), sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
   phiA2[2, 2]*(((-2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S]^2 - 
     ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S]^2 - 
     ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S]^2 - ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S]^2 + 
     V[{(1 - j + S)^(-1), j^(-1)}, S]*(((-2*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S]) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*(((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S]) + 
     ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S]*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      (((-4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S] + 
       ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
     V[{j^(-1), j^(-1)}, S]*(((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), sig[j]/j}, S] + ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{(1 - j + S)^(-1), j^(-1)}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{(1 - j + S)^(-1), sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S] - 
       ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), 
          sig[j]/j}, S]) + V[{j^(-1), sig[j]/j}, S]*
      (((-2*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j}, S] + 
       ((2*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), 
          sig[j]/j}, S]) + V[{j^(-1)}, S]*(((-4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), j^(-1), j^(-1)}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), j^(-1), sig[j]/j}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
     V[{sig[j]/j}, S]*(((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), j^(-1), j^(-1)}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), j^(-1), sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, 
       S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + ((4*I)/3)*(-1 + 2*S)*
      (3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, 
       S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*
      (3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, 
       S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/j}, S] - ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] - ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*
      (3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, 
       S] - ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] - ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j, sig[j]/j}, S] + ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + ((8*I)/3)*(-1 + 2*S)*(3 + 2*S)*
      sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     ((4*I)/3)*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
   A[3, 0]^2*((9*(-9 - 42*S - 36*S^2 - 8*S^3 + 11*sig[S] + 40*S*sig[S] + 
        32*S^2*sig[S] + 8*S^3*sig[S]))/(4*S*(1 + S)*(3 + 2*S)^2) + 
     (3*(-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
       V[{j^(-1)}, S]^3)/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
     phiP1[1, 0]*((-3*(-3 - 52*S - 42*S^2 + 388*S^3 + 536*S^4 + 176*S^5 - 
          18*sig[S] - 48*S*sig[S] + 48*S^2*sig[S] + 192*S^3*sig[S] + 
          96*S^4*sig[S]))/(8*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)*(3 + 2*S)^2) + 
       (12*V[{j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S))) + 
     (3*(-3 + sig[S])*V[{(j + S)^(-2)}, S]*V[{sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - (3*(-1 + sig[S])*V[{(j + S)^(-1)}, S]^2*
       V[{sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + V[{sig[j]/j^2}, S]*
      ((9*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/(4*S*(1 + S)*(3 + 2*S)) - 
       (3*(11 + 18*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S))) + 
     V[{j^(-2)}, S]*((-9*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/
        (4*S*(1 + S)*(3 + 2*S)) - (3*(11 + 18*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (3*(11 + 18*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S))) + V[{sig[j]/j}, S]^2*
      ((3*(-81 - 116*S + 358*S^2 + 564*S^3 + 376*S^4 + 112*S^5 + 3*sig[S] - 
          4*S*sig[S] - 124*S^2*sig[S] - 128*S^3*sig[S] + 400*S^4*sig[S] + 
          576*S^5*sig[S] + 192*S^6*sig[S]))/(8*S*(1 + S)*(-1 + 2*S)^2*
         (1 + 2*S)*(3 + 2*S)^2) - (6*sig[S]*V[{sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S))) + V[{j^(-1)}, S]^2*
      ((-243 - 1422*S - 1038*S^2 + 5256*S^3 + 9616*S^4 + 4544*S^5 + 352*S^6 + 
         9*sig[S] + 714*S*sig[S] + 1788*S^2*sig[S] - 2064*S^3*sig[S] - 
         8480*S^4*sig[S] - 5440*S^5*sig[S] + 2176*S^6*sig[S] + 
         1920*S^7*sig[S])/(8*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) - (3*(-9 - 2*S + 12*S^2 + 7*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{(j + S)^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (3*(-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j}, S])/(2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (3*(3 + 10*S + 12*S^2 - 13*sig[S] - 6*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(j + S)}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S))) - 
     (3*(-3 - 100*S - 122*S^2 + 548*S^3 + 856*S^4 + 304*S^5 - 18*sig[S] + 
        80*S^2*sig[S] - 32*S^4*sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/
      (8*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)*(3 + 2*S)^2) + 
     (9*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/
      (8*S*(1 + S)*(3 + 2*S)) - (6*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1)}, S])/
      ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (3*(-3 + 2*S)*(-1 + sig[S])*
       (1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
      (4*S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
     (9*(1 + 2*S)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(j + S)}, S])/
      (8*S*(1 + S)*(3 + 2*S)) - (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S)}, 
        S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
     ((-3 - 78*S - 390*S^2 - 164*S^3 + 1064*S^4 + 1264*S^5 + 384*S^6 + 
        141*sig[S] + 270*S*sig[S] - 618*S^2*sig[S] - 1364*S^3*sig[S] - 
        280*S^4*sig[S] + 496*S^5*sig[S] + 192*S^6*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*
       (3 + 2*S)^2) + V[{j^(-1), sig[j]/j}, S]*
      ((-45 - 81*S + 522*S^2 + 666*S^3 - 2852*S^4 - 6232*S^5 - 3920*S^6 - 
         768*S^7 + 9*sig[S] + 3*S*sig[S] - 528*S^2*sig[S] - 1302*S^3*sig[S] + 
         652*S^4*sig[S] + 4328*S^5*sig[S] + 4624*S^6*sig[S] + 
         1536*S^7*sig[S])/(4*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) + (3*S*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S))) - 
     (12*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-2)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*(5 + 6*S - 44*S^2 - 40*S^3 - 11*sig[S] - 
        64*S*sig[S] - 72*S^2*sig[S] + 48*S^3*sig[S] + 48*S^4*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
     V[{j^(-1), j^(-1)}, S]*(-(-45 - 9*S + 714*S^2 + 474*S^3 - 3620*S^4 - 
          6616*S^5 - 3920*S^6 - 768*S^7 + 9*sig[S] + 219*S*sig[S] + 
          48*S^2*sig[S] - 1878*S^3*sig[S] - 1652*S^4*sig[S] + 
          3176*S^5*sig[S] + 4624*S^6*sig[S] + 1536*S^7*sig[S])/
        (4*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
       (3*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        (2*(-1 + 2*S)*(3 + 2*S))) - 
     ((9 + 3*S + 120*S^2 - 6*S^3 - 1076*S^4 - 664*S^5 + 1168*S^6 + 768*S^7 - 
        45*sig[S] - 309*S*sig[S] - 498*S^2*sig[S] + 1050*S^3*sig[S] + 
        4156*S^4*sig[S] + 4712*S^5*sig[S] + 2800*S^6*sig[S] + 768*S^7*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (4*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (12*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)^2}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*(5 + 6*S - 44*S^2 - 40*S^3 - 11*sig[S] - 
        64*S*sig[S] - 72*S^2*sig[S] + 48*S^3*sig[S] + 48*S^4*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
     (12*V[{(j + S)^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
     (3*(5 - 10*S - 76*S^2 - 40*S^3 - 11*sig[S] - 48*S*sig[S] - 
        40*S^2*sig[S] + 48*S^3*sig[S] + 48*S^4*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
       (3 + 2*S)) + (6*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (9*(1 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
      (8*S*(1 + S)*(3 + 2*S)) - ((-45 - 93*S + 78*S^2 + 474*S^3 + 1852*S^4 + 
        3560*S^5 + 2800*S^6 + 768*S^7 + 9*sig[S] + 75*S*sig[S] + 
        312*S^2*sig[S] - 198*S^3*sig[S] - 1844*S^4*sig[S] - 1048*S^5*sig[S] + 
        1168*S^6*sig[S] + 768*S^7*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
      (4*S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*((6*(1 + 2*S - sig[S]))/
        ((-1 + 2*S)*(3 + 2*S)) - (3*S*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (2*(-1 + 2*S)*(3 + 2*S)) + (3*S*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S))) - 
     (3*(-18 + 80*S^2 - 32*S^4 - 3*sig[S] - 100*S*sig[S] - 122*S^2*sig[S] + 
        548*S^3*sig[S] + 856*S^4*sig[S] + 304*S^5*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(8*S*(1 + S)*(-1 + 2*S)^2*
       (1 + 2*S)*(3 + 2*S)^2) + (9*(1 + 2*S)*(1 + 2*S - sig[S])*
       V[{sig[j]/j, sig[j]/(j + S)}, S])/(8*S*(1 + S)*(3 + 2*S)) - 
     (6*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
      ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
     ((-69 - 6*S + 618*S^2 + 404*S^3 - 872*S^4 - 880*S^5 - 192*S^6 - 
        69*sig[S] - 330*S*sig[S] - 138*S^2*sig[S] + 1124*S^3*sig[S] + 
        2008*S^4*sig[S] + 1424*S^5*sig[S] + 384*S^6*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)^2*
       (1 + 2*S)^2*(3 + 2*S)^2) - 
     (12*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)^2}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*(-11 - 48*S - 40*S^2 + 48*S^3 + 48*S^4 + 
        5*sig[S] - 10*S*sig[S] - 76*S^2*sig[S] - 40*S^3*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
     V[{sig[j]/(j + S)}, S]*((-9*(1 + 2*S)*(-1 - 24*S - 12*S^2 + 9*sig[S] + 
          12*S*sig[S] + 4*S^2*sig[S]))/(4*S*(1 + S)*(-1 + 2*S)*(3 + 2*S)^2) + 
       (9*sig[S]*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (9*sig[S]*V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (6*V[{j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (6*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (6*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (9*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (6*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (6*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (9*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (6*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (6*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (6*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S))) + 
     MZV[1]*((-12*phiP1[1, 0])/((-1 + 2*S)*(3 + 2*S)) - 
       (9*(-3 + 2*S)*(3 + 2*S - sig[S]))/(4*S*(1 + S)*(3 + 2*S)) - 
       (6*V[{j^(-1)}, S]^2)/((-1 + 2*S)*(3 + 2*S)) - (6*V[{sig[j]/j}, S]^2)/
        ((-1 + 2*S)*(3 + 2*S)) + V[{(j + S)^(-1)}, S]*
        ((-9*(-3 + 2*S)*(1 + 2*S)*sig[S])/(2*S*(1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (12*V[{sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       (9*(-3 + 2*S)*(1 + 2*S)*V[{sig[j]/(j + S)}, S])/
        (2*S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + V[{j^(-1)}, S]*
        ((3*(-16*S - 9*sig[S] - 28*S*sig[S] + 12*S^2*sig[S]))/
          (2*S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (12*V[{(j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (12*V[{sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (12*sig[S]*V[{sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{sig[j]/j}, S]*
        ((-9*(-3 + 2*S)*(1 + 2*S)*sig[S])/(2*S*(1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (12*sig[S]*V[{sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + (12*V[{j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (12*V[{j^(-1), (1 - j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (12*V[{j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (12*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (12*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (12*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (12*V[{(j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (12*V[{sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (12*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       (12*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S))) + V[{(j + S)^(-1)}, S]*
      ((-9*(1 + 2*S)*(-9 - 12*S - 4*S^2 + sig[S] + 24*S*sig[S] + 
          12*S^2*sig[S]))/(4*S*(1 + S)*(-1 + 2*S)*(3 + 2*S)^2) - 
       (3*(-1 + sig[S])*V[{sig[j]/j}, S]^2)/((-1 + 2*S)*(3 + 2*S)) + 
       V[{sig[j]/j}, S]*((3*(27 + 70*S + 20*S^2 + 8*S^3 - sig[S] + 
            40*S^2*sig[S] + 96*S^3*sig[S] + 48*S^4*sig[S]))/
          (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (3*(-1 + 3*sig[S])*V[{sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S))) - 
       (9*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (9*V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (6*V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (6*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (6*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (9*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       (6*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (6*V[{(j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (9*V[{sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (6*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       (6*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       (6*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S))) + (3*(-1 + 6*S - 3*sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (3*(-1 + 6*S - 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + 
     (6*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - ((54 + 144*S - 144*S^2 - 576*S^3 - 288*S^4 - 
        3*sig[S] - 24*S*sig[S] - 102*S^2*sig[S] - 68*S^3*sig[S] + 
        8*S^4*sig[S] + 16*S^5*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) + 
     ((-18 - 48*S + 48*S^2 + 192*S^3 + 96*S^4 - 3*sig[S] - 24*S*sig[S] - 
        102*S^2*sig[S] - 68*S^3*sig[S] + 8*S^4*sig[S] + 16*S^5*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (6*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - (3*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + (3*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 6*S - 3*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (3*(-1 + 6*S - 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + 
     (6*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (sig[S]*(-18 - 48*S + 48*S^2 + 192*S^3 + 
        96*S^4 - 3*sig[S] - 24*S*sig[S] - 102*S^2*sig[S] - 68*S^3*sig[S] + 
        8*S^4*sig[S] + 16*S^5*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 
        16*S^5 + 54*sig[S] + 144*S*sig[S] - 144*S^2*sig[S] - 576*S^3*sig[S] - 
        288*S^4*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) + 
     (6*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, 
        S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (3*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) - (3*(3 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S)) + 
     (3*sig[S]*(-1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 16*S^5 - 18*sig[S] - 
        48*S*sig[S] + 48*S^2*sig[S] + 192*S^3*sig[S] + 96*S^4*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) + 
     (3*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + (3*(-3 - sig[S] + 6*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + 
     (3*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, 
        S])/((-1 + 2*S)*(3 + 2*S)) - 
     (3*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (9*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + 
     (3*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (3*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (9*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - (3*sig[S]*(-1 + 3*sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S)) + 
     V[{sig[j]/j}, S]*((-3*(24 - 12*S - 238*S^2 - 132*S^3 + 120*S^4 + 
          80*S^5 - 24*sig[S] - 81*S*sig[S] - 12*S^2*sig[S] + 288*S^3*sig[S] + 
          432*S^4*sig[S] + 144*S^5*sig[S]))/(2*S*(1 + S)*(-1 + 2*S)^2*
         (1 + 2*S)*(3 + 2*S)^2) + (3*(-1 + 3*sig[S])*V[{sig[j]/(j + S)^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       (3*(-1 + 40*S^2 + 96*S^3 + 48*S^4 + 27*sig[S] + 70*S*sig[S] + 
          20*S^2*sig[S] + 8*S^3*sig[S])*V[{sig[j]/(j + S)}, S])/
        (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       (6*V[{sig[j]/(j + S)}, S]^2)/((-1 + 2*S)*(3 + 2*S)) + 
       (3*(-11 + 4*S + 12*S^2 - 13*sig[S] + 2*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((-18 - 48*S + 48*S^2 + 192*S^3 + 96*S^4 - 3*sig[S] - 24*S*sig[S] - 
          102*S^2*sig[S] - 68*S^3*sig[S] + 8*S^4*sig[S] + 16*S^5*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) - (3*(13 + 20*S + 12*S^2 + 7*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (3*(-13 + 10*S + 12*S^2 - 17*sig[S] + 6*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(3 + 10*S + 12*S^2 + 9*sig[S] + 
          16*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), sig[j]/(j + S)}, S])/
        (4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (3*(1 - S + 4*sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (3*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(-9 - 2*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (3*(3 - S + 5*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (3*(11 + 2*S + 12*S^2 + 23*sig[S] + 14*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(-9 - 2*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (9*sig[S]*V[{(j + S)^(-1), (j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (9*V[{(j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*(-1 + 2*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(2 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (3*(2 + 5*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
        (2*(-1 + 2*S)*(3 + 2*S)) + (3*(-2 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(8 + 4*S + 5*sig[S] + S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 16*S^5 + 54*sig[S] + 
          144*S*sig[S] - 144*S^2*sig[S] - 576*S^3*sig[S] - 288*S^4*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) - (9*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/
        (2*(-1 + 2*S)*(3 + 2*S)) + (3*(-1 + S - 2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (3*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       (9*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(4 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
       (3*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S))) + 
     V[{j^(-1)}, S]*((3*(69 + 280*S - 390*S^2 - 2224*S^3 - 1456*S^4 + 
          1248*S^5 + 1504*S^6 + 384*S^7 - 27*sig[S] - 98*S*sig[S] - 
          100*S^2*sig[S] + 52*S^3*sig[S] + 488*S^4*sig[S] + 464*S^5*sig[S] + 
          96*S^6*sig[S]))/(4*S*(1 + S)^2*(-1 + 2*S)^2*(1 + 2*S)*
         (3 + 2*S)^2) - (3*(-3 + sig[S])*V[{(j + S)^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(-1 + sig[S])*V[{(j + S)^(-1)}, S]^2)/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(11 + 18*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/j^2}, S])/
        (4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (3*(-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j}, S]^2)/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (3*(-1 + 3*sig[S])*V[{sig[j]/(j + S)^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*(-1 - 96*S - 248*S^2 - 96*S^3 + 48*S^4 + 27*sig[S] + 86*S*sig[S] + 
          52*S^2*sig[S] + 8*S^3*sig[S])*V[{sig[j]/(j + S)}, S])/
        (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       (6*V[{sig[j]/(j + S)}, S]^2)/((-1 + 2*S)*(3 + 2*S)) + 
       V[{(j + S)^(-1)}, S]*((-3*(27 + 86*S + 52*S^2 + 8*S^3 - sig[S] - 
            96*S*sig[S] - 248*S^2*sig[S] - 96*S^3*sig[S] + 48*S^4*sig[S]))/
          (8*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (3*(-13 - 6*S + 12*S^2 + 11*sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (3*(-1 + 3*sig[S])*V[{sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       V[{sig[j]/j}, S]*(-(-243 - 984*S + 54*S^2 + 4164*S^3 + 5528*S^4 + 
            2800*S^5 + 512*S^6 + 9*sig[S] + 504*S*sig[S] + 1080*S^2*sig[S] - 
            1980*S^3*sig[S] - 5560*S^4*sig[S] - 1424*S^5*sig[S] + 
            3104*S^6*sig[S] + 1536*S^7*sig[S])/(4*S*(1 + S)*(-1 + 2*S)^2*
           (1 + 2*S)^2*(3 + 2*S)^2) - (3*(3 + 10*S + 12*S^2 - 21*sig[S] - 
            14*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/
          (4*(1 + S)*(-1 + 2*S)*(3 + 2*S))) - 
       (3*(-7 + 16*S + 12*S^2 - 13*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((-90 - 240*S + 240*S^2 + 960*S^3 + 480*S^4 - 3*sig[S] - 24*S*sig[S] - 
          102*S^2*sig[S] - 68*S^3*sig[S] + 8*S^4*sig[S] + 16*S^5*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) + (3*(13 + 20*S + 12*S^2 + 7*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (3*(-5 + 18*S + 12*S^2 - 17*sig[S] + 6*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (6*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(3 + 10*S + 12*S^2 + 9*sig[S] + 
          16*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), sig[j]/(j + S)}, S])/
        (4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 3*S - 4*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (3*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 6*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (3*(3 - S + 5*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (3*(11 + 18*S + 12*S^2 + 15*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(4*(1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 6*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/(4*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (9*sig[S]*V[{(j + S)^(-1), (j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*V[{(j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (3*(-1 + 2*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(2 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*(2 + 5*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
        (2*(-1 + 2*S)*(3 + 2*S)) - (3*(-2 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (3*(6 + 2*S + 5*sig[S] + S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 16*S^5 - 18*sig[S] - 
          48*S*sig[S] + 48*S^2*sig[S] + 192*S^3*sig[S] + 96*S^4*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*
         (3 + 2*S)^2) + (9*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/
        (2*(-1 + 2*S)*(3 + 2*S)) + (3*(1 + 2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (3*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       (3*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (3*(4 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (3*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) + 
       (3*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/(2*(-1 + 2*S)*(3 + 2*S))) + 
     (3*(3 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) - ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 
        16*S^5 + 54*sig[S] + 144*S*sig[S] - 144*S^2*sig[S] - 576*S^3*sig[S] - 
        288*S^4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, 
        S])/((-1 + 2*S)*(3 + 2*S)) - (3*(-1 - sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) - (3*(-1 + 6*S - 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) - 
     (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
     (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + 
     (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (9*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + 
     (3*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (3*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
         sig[j]/(1 - j + S)}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (9*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - (3*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (9*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, 
        S])/((-1 + 2*S)*(3 + 2*S)) - 
     (3*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
     (6*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (9*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + (3*(-1 + 6*S - 3*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     ((54 + 144*S - 144*S^2 - 576*S^3 - 288*S^4 - 3*sig[S] - 24*S*sig[S] - 
        102*S^2*sig[S] - 68*S^3*sig[S] + 8*S^4*sig[S] + 16*S^5*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      (4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (3*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) + 
     (3*(-1 + 6*S - 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + (sig[S]*(-18 - 48*S + 48*S^2 + 192*S^3 + 
        96*S^4 - 3*sig[S] - 24*S*sig[S] - 102*S^2*sig[S] - 68*S^3*sig[S] + 
        8*S^4*sig[S] + 16*S^5*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(4*(-1 + 2*S)^2*(1 + 2*S)^2*(3 + 2*S)^2) - 
     (6*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) + 
     (3*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + (3*(-1 - sig[S] + 2*S*sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
      (2*(-1 + 2*S)*(3 + 2*S)) + 
     (3*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     (3*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (9*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     (3*(-1 + 2*S - sig[S])*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) - 
     (3*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (3*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - 
     (9*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
         sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     (15*Zeta[3])/(4*(-1 + 2*S)*(3 + 2*S))) + V[{sig[j]/j, sig[j]/j}, S]*
    ((-4*(-1 + 2*S)*(3 + 2*S)*(3 + 6*S + 4*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 - 8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 16*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 - 
     (80*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + V[{j^(-2)}, S]*
    ((4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(3 + 5*S + sig[S] + 3*S*sig[S])*
       V[{j^(-1)}, S]^2)/(S*(1 + S)^2) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       (-1 + sig[S])*V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/(S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{sig[j]/j}, S]^2)/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
      (3*S*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1)}, S])/(S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, 
        S])/(3*S*(1 + S)) - (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
     V[{sig[j]/j}, S]*((-4*(-1 + 2*S)*(3 + 2*S)*(-1 + 2*S - sig[S] + 
          14*S*sig[S] + 24*S^2*sig[S]))/(3*S^2*(1 + S)) + 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) - 
       (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{j^(-1)}, S]*((4*(-1 + 2*S)*(3 + 2*S)*(-1 - 5*S - 10*S^2 - sig[S] + 
          7*S*sig[S] + 26*S^2*sig[S] + 24*S^3*sig[S]))/(3*S^2*(1 + S)^2) + 
       (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(j + S)^(-1)}, S])/
        (S*(1 + S)) - (4*(-1 + 2*S)*(3 + 2*S)*(13 + 41*S + 34*S^2 + sig[S] + 
          5*S*sig[S] + 10*S^2*sig[S])*V[{sig[j]/j}, S])/(3*S*(1 + S)^2) - 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) + 
       (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 - (32*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/
      3 - (32*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + V[{j^(-1), j^(-1)}, S]*
    ((-4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, 
        S])/(S*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j^2}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S + 2*sig[S] + 2*S*sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + S)) - 8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)^2}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*(2 + 4*S + 2*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j^2, sig[j]/j}, S] - 
     8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, 
        S])/(3*S*(1 + S)) + (4*(-1 + 2*S)*(3 + 2*S)*(-3 - 6*S + 4*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 + (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 - 16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + 
   c[0, 1, 1]*((-2*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-2 + sig[S])*
       V[{j^(-1)}, S]^2)/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{sig[j]/j}, S]^2)/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
      (3*S*(1 + S)) - ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1)}, S])/(S*(1 + S)) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (2*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, 
        S])/(3*S*(1 + S)) - ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
     V[{sig[j]/j}, S]*((-4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S])/
        (S*(1 + S)) + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 
          4*S*sig[S])*V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     V[{j^(-1)}, S]*((2*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
         (-1 + sig[S] + 2*S*sig[S]))/(S*(1 + S)^2) + 
       (2*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{(j + S)^(-1)}, S])/(3*S*(1 + S)) + 
       (4*(-1 + 2*S)*(3 + 2*S)*(-2 - 3*S + sig[S] + 3*S*sig[S])*
         V[{sig[j]/j}, S])/(3*S*(1 + S)) - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         (-2 - 2*S + sig[S] + 4*S*sig[S])*V[{sig[j]/(j + S)}, S])/
        (3*S*(1 + S)) + (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, 
          S])/3 + (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) + (2*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (2*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      3 - (4*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 + (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 - 
     2*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + 
   c[3, 1, 1]*((2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(j + S)^(-1)}, S]*
       V[{sig[j]/j}, S])/(3*S) + (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/j}, S]^2)/(3*S) - (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{j^(-1), j^(-1)}, S])/(3*S) + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       (1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/(3*S) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S) - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, 
        S])/(3*S) - (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*S) + V[{sig[j]/j}, S]*
      ((-2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*V[{sig[j]/(j + S)}, S])/
        (3*S) - (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/(3*S) - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, 
        S])/3 - (-1 + 2*S)*(3 + 2*S)*Zeta[3]) + 
   phiP2[2, 1]*(V[{sig[j]/(j + S)}, S]*
      ((2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     V[{(j + S)^(-1)}, S]*((2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/
        3 - (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3) + 
     V[{j^(-1)}, S]*((2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 - 
       ((-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 - 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
           (j + S)^(-1)}, S])/3 + ((-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/3 + 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
          S])/3 - ((-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), sig[j]/j}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(j + S)^(-1), sig[j]/(j + S)}, S])/3 + 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
          S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3 + ((-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
        3 - ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/3) + 
     V[{sig[j]/j}, S]*((-2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1)}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j}, S])/3 + 
       ((-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1)}, S])/3 + 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
           (j + S)^(-1)}, S])/3 - ((-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/3 - 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
          S])/3 + ((-1 + 2*S)*(3 + 2*S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{(j + S)^(-1), sig[j]/(j + S)}, S])/3 - 
       ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
          S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*
         V[{sig[j]/j, sig[j]/j}, S])/3 - ((-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
        3 + ((-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/3) + 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         (1 - j + 2*S)^(-1)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
         sig[j]/j}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
      3 - (2*(-1 + 2*S)*(3 + 2*S)*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
      3 - (2*(-1 + 2*S)*(3 + 2*S)*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
        S])/3 + ((-1 + 2*S)*(3 + 2*S)*Zeta[3])/2) + 
   V[{j^(-1), sig[j]/j}, S]*((16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, 
       S] - (8*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S + 2*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j^2, sig[j]/j}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j^2}, S] + 
     (16*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S + 2*sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)*(3 + 2*S)*(-3 - 6*S + 4*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) + (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 + 16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + V[{sig[j]/j^2}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{sig[j]/j}, S]^2)/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
      (3*S*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1)}, S])/(S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) + (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, 
        S])/(3*S*(1 + S)) + (4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
     V[{sig[j]/j}, S]*((4*(-1 + 2*S)*(3 + 2*S)*(-1 + 2*S - sig[S] + 
          14*S*sig[S] + 24*S^2*sig[S]))/(3*S^2*(1 + S)) - 
       (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) + 
       (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     (8*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 
        2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) + (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), j^(-1)}, 
        S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 - (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 + (32*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/
      3 + (32*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 + 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 + 
     8*(-1 + 2*S)*(3 + 2*S)*Zeta[3]) + 
   V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
    ((8*(-1 + 2*S)*(3 + 2*S)*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) + 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-2 - 2*S + sig[S] + 4*S*sig[S])*
       V[{(j + S)^(-1), sig[j]/j}, S])/(3*S*(1 + S)) + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j^2, sig[j]/j}, S] + 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j^2}, S] - 
     (16*(-1 + 2*S)*(3 + 2*S)*(2 + 4*S + 2*sig[S] + S*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*S*(1 + S)) - 
     (4*(-1 + 2*S)*(3 + 2*S)*(4*S + 3*sig[S] + 6*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*S*(1 + S)) - 
     (8*(-1 + 2*S)*(3 + 2*S)*(3 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) - (8*(-1 + 2*S)*(3 + 2*S)*(-2 - 2*S + sig[S] + 
        4*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{j^(-1), j^(-1), j^(-1)}, S])/3 + 
     (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      3 + (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/3 + (16*(-1 + 2*S)*(3 + 2*S)*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/j}, 
        S])/3 - (32*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1)}, 
        S])/3 + 16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/3 - 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         j^(-1)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (32*(-1 + 2*S)*(3 + 2*S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/3 - 8*(-1 + 2*S)*(3 + 2*S)*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
      3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
        S])/3 - (8*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 - 
     (16*(-1 + 2*S)*(3 + 2*S)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, 
        S])/3 - (80*(-1 + 2*S)*(3 + 2*S)*sig[S]*
       V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/3 + 
     (8*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      3 + (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, 
        S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/3 - (16*(-1 + 2*S)*(3 + 2*S)*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/3 - 
     8*(-1 + 2*S)*(3 + 2*S)*sig[S]*Zeta[3]) + 
   c[1, 2, 0]*((-2*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-3 - 2*S + 3*sig[S] + 
        4*S*sig[S])*V[{j^(-1)}, S]^2)/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 8*S^2 + 3*sig[S] + 10*S*sig[S] + 
        4*S^2*sig[S])*V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/(3*S*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 8*S^2 + 3*sig[S] + 10*S*sig[S] + 
        4*S^2*sig[S])*V[{sig[j]/j}, S]^2)/(3*S*(1 + S)) + 
     (4*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
      (3*(1 + S)) + ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{j^(-1), (1 - j + S)^(-1)}, S])/(S*(1 + S)) - 
     (4*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
     (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      (3*(1 + S)) - (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 8*S^2 + 3*sig[S] + 
        10*S*sig[S] + 4*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
        S])/(3*S*(1 + S)) - (4*S*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*
       (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + S)) + 
     (4*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + S)) - 
     (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 8*S^2 + 3*sig[S] + 10*S*sig[S] + 
        4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      (3*S*(1 + S)) - (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-3 - 10*S - 4*S^2 + 
        3*sig[S] + 8*S*sig[S] + 8*S^2*sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
      (3*S*(1 + S)) + (4*(-1 + 2*S)*(3 + 2*S)*(2 + 3*S)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(3*(1 + S)) + 
     ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
     V[{j^(-1)}, S]*((-4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(1 + 2*S + 2*S^2 - 
          sig[S] - 2*S*sig[S]))/(S*(1 + S)^2) + 
       (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 8*S^2 + 3*sig[S] + 10*S*sig[S] + 
          4*S^2*sig[S])*V[{(j + S)^(-1)}, S])/(3*S*(1 + S)) + 
       (4*(-1 + 2*S)*(3 + 2*S)*(-3 - 8*S - 6*S^2 + 3*sig[S] + 10*S*sig[S] + 
          6*S^2*sig[S])*V[{sig[j]/j}, S])/(3*S*(1 + S)) - 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-3 - 8*S - 8*S^2 + 3*sig[S] + 
          10*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) - 
       (2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), (j + S)^(-1)}, S])/3 + (2*(-1 + 2*S)*(3 + 2*S)*
         (-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/3 + 
       (2*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 - 
       (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + V[{sig[j]/j}, S]*
      ((4*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S]))/(S*(1 + S)) + 
       (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-3 - 8*S - 8*S^2 + 3*sig[S] + 
          10*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/(3*S*(1 + S)) + 
       (2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), (j + S)^(-1)}, S])/3 - (2*(-1 + 2*S)*(3 + 2*S)*
         (-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S)}, S])/3 - 
       (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
       (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
       (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
     (4*S*(-1 + 2*S)*(3 + 2*S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(3*(1 + S)) + (2*(-1 + 2*S)*(3 + 2*S)*(-3 - 10*S - 4*S^2 + 
        3*sig[S] + 8*S*sig[S] + 8*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(3*S*(1 + S)) + 
     (2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*sig[S]*
       V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/3 + 
     (2*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
      3 + (2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/3 + 
     (4*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 - 
     (2*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/3 - 
     (4*(-1 + 2*S)*(3 + 2*S)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 + 
     2*(-1 + 2*S)*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*Zeta[3]) + 
   A[3, 0]*(-phiP1[1, 0]^2 - 2*phiP1[2, 0] - 
     ((17 + 25*S - 32*S^2 - 74*S^3 - 40*S^4 - 24*S^5 + 11*sig[S] + 
        19*S*sig[S] - 44*S^2*sig[S] - 78*S^3*sig[S] + 8*S^5*sig[S])*
       V[{j^(-1)}, S]^3)/(S*(1 + S)^2*(-1 + 2*S)) + 
     A[0, 2]*(((-1 + 8*S + 4*S^2)*sig[S])/((-1 + 2*S)*(3 + 2*S)) - 
       2*sig[S]*V[{j^(-1)}, S]) + ((1 + 4*S)*(1 + sig[S])*
       V[{(j + S)^(-2)}, S]*V[{sig[j]/j}, S])/(S*(1 + S)) + 
     ((1 + 4*S)*(-1 + sig[S])*V[{(j + S)^(-1)}, S]^2*V[{sig[j]/j}, S])/
      (S*(1 + S)) + (2*(6 - 3*S^2 - 12*S^3 - 12*S^4 + 3*sig[S] - 
        9*S^2*sig[S] - 8*S^3*sig[S] + 4*S^4*sig[S])*V[{sig[j]/j}, S]^3)/
      (S*(1 + S)*(-1 + 2*S)) + V[{sig[j]/j^3}, S]*
      ((3*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/(S*(1 + S)) - 
       ((11 + 18*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j}, S])/(1 + S)) + V[{j^(-3)}, S]*
      ((-3*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/(S*(1 + S)) - 
       ((11 + 18*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1)}, S])/(1 + S) + ((11 + 18*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/j}, S])/(1 + S)) - 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-2), j^(-1)}, S])/(2*S*(1 + S)) + 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-2), sig[j]/j}, S])/(2*S*(1 + S)) - 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), j^(-2)}, S])/(2*S*(1 + S)) + 2*(1 + 4*S - 4*sig[S])*
      V[{j^(-1), j^(-1)}, S]^2 - V[{j^(-1), (1 - j + S)^(-1)}, S]^2 + 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(2*S*(1 + S)) + 2*(1 + 4*S - 4*sig[S])*
      V[{j^(-1), sig[j]/j}, S]^2 + (3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)}, S]^2 - 
     (9*(-1 + 2*S)*(1 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(2*S*(1 + S)) - 
     (9*(-1 + 2*S)*(1 + 2*S)*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(2*S*(1 + S)) - 
     2*(3 + 4*S - 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2 - 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j^2, sig[j]/j}, S])/(2*S*(1 + S)) - 
     (9*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(2*S*(1 + S)) - 
     2*(3 + 4*S - 4*sig[S])*V[{sig[j]/j, sig[j]/j}, S]^2 + 
     Pi^2*((2*phiP1[2, 2])/3 - (2*(5 + 2*S - sig[S])*V[{j^(-2)}, S])/3 + 
       V[{j^(-1)}, S]^2*((2 - S + 2*S^2 + 2*sig[S] + S*sig[S])/(3*S) - 
         (2*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1)}, S])/3) + 
       (2*(5 + 2*S - sig[S])*V[{sig[j]/j^2}, S])/3 + 
       MZV[1]*((4*V[{j^(-1)}, S])/3 - (4*V[{sig[j]/j}, S])/3) + 
       ((2 - S + 2*S^2 + 2*sig[S] + S*sig[S])*V[{sig[j]/j}, S]^2)/(3*S) + 
       Log[2]*((-4*V[{j^(-1)}, S])/3 + (4*V[{sig[j]/j}, S])/3) + 
       V[{(j + S)^(-1)}, S]*((2*(1 - S + sig[S] + S*sig[S])*V[{sig[j]/j}, S])/
          (3*S) - (2*(1 + S)*(1 + sig[S])*V[{sig[j]/j}, S]^2)/3) - 
       (2*(9 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S])/3 + 
       (2*(5 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S])/3 - 
       (2*(-1 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + V[{sig[j]/j}, S]*
        (-(-5 + 18*S + sig[S] - 4*S*sig[S] + 4*S^2*sig[S])/(3*(-1 + 2*S)) - 
         (2*(1 + S + sig[S] + 3*S*sig[S])*V[{sig[j]/(j + S)}, S])/(3*S) - 
         (2*(1 + S)*(1 + sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
         (2*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/3 + (2*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
          3 - (2*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/3) + V[{j^(-1)}, S]*
        ((-5 + 18*S + sig[S] - 4*S*sig[S] + 4*S^2*sig[S])/(3*(-1 + 2*S)) - 
         (2*(2 - S + 2*S^2 + 2*sig[S] + S*sig[S])*V[{sig[j]/j}, S])/(3*S) + 
         V[{(j + S)^(-1)}, S]*((-2*(1 - S + sig[S] + S*sig[S]))/(3*S) + 
           (4*(1 + S)*(1 + sig[S])*V[{sig[j]/j}, S])/3) + 
         (2*(1 + S + sig[S] + 3*S*sig[S])*V[{sig[j]/(j + S)}, S])/(3*S) + 
         (2*(1 + S)*(1 + sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/3 + 
         (2*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/3 - (2*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
          3 + (2*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/3) - 
       (2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S])/3) + 
     V[{(1 - j + S)^(-1), j^(-1)}, S]*
      ((2*(-3 - 4*S + 3*S^2 + 2*S^3)*(1 + sig[S]))/((1 + S)^2*(1 + 2*S)) + 
       4*(2 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       4*(3 + 2*sig[S])*V[{sig[j]/j, sig[j]/j}, S]) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*
      (-(((-6 - 9*S + 3*S^2 + 2*S^3)*(-1 + sig[S])*(1 + sig[S]))/
         ((1 + S)^2*(1 + 2*S))) - 8*(1 + sig[S])^2*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       4*(1 + sig[S])*(1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j}, S]) - 
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S]^2 + 
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
      ((3*(-1 + 2*S)*(3 + 2*S - sig[S]))/(S*(1 + S)) - 
       10*V[{sig[j]/j, sig[j]/j}, S] - 2*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     (2*(-3 - 4*S + 3*S^2 + 2*S^3)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)^2*(1 + 2*S)) + 
     A[3, 1]*((-3*MZV[1])/((-1 + 2*S)*(3 + 2*S)) + 
       (3*(-2 + sig[S] + 2*S*sig[S]))/(2*(-1 + 2*S)*(3 + 2*S)) + 
       (2*S*(1 + S)*sig[S]*V[{j^(-1)}, S]^2)/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) - (3*V[{sig[j]/j}, S])/(2*(-1 + 2*S)*(3 + 2*S)) + 
       V[{j^(-1)}, S]*(9/(2*(-1 + 2*S)*(3 + 2*S)) - 
         (2*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S))) - (2*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       (2*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) - (S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       (2*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       (2*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) - (S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S))) + 
     phiP1[2, 2]*(2*V[{j^(-1)}, S]^2 + V[{j^(-1)}, S]*
        (-8 - 4*V[{sig[j]/j}, S]) + 8*V[{sig[j]/j}, S] + 
       2*V[{sig[j]/j}, S]^2 + 2*(3 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] - 
       2*(3 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] + 
       (-1 - 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       2*(-1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - 2*(3 + 2*S - sig[S])*
        V[{sig[j]/j, sig[j]/j}, S] + (-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
     MZV[1]*((-3*(-3 + 2*S)*(1 + 2*S)*c[1, 2, 0]*(1 + 2*S - sig[S]))/
        (2*S*(1 + S)) + A[0, 2]*sig[S] + (3*(-3 + 2*S)*(1 + 2*S)*c[0, 1, 1]*
         sig[S])/(2*S*(1 + S)) + (6*(-3 + 2*S)*(1 + 2*S)*sig[S]*
         V[{j^(-2)}, S])/(S*(1 + S)) - 8*V[{j^(-1)}, S]^3 - 
       (6*(-3 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/j^2}, S])/(S*(1 + S)) + 
       24*V[{j^(-1)}, S]^2*V[{sig[j]/j}, S] + 8*V[{sig[j]/j}, S]^3 + 
       (6*(-3 + 2*S)*(1 + 2*S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (6*(-3 + 2*S)*(1 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (6*(-3 + 2*S)*(1 + 2*S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) + (6*(-3 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, 
          S])/(S*(1 + S)) + V[{j^(-1)}, S]*(-24*V[{sig[j]/j}, S]^2 - 
         16*V[{j^(-1), j^(-1)}, S] + 16*V[{j^(-1), sig[j]/j}, S] + 
         16*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         32*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 16*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         16*V[{sig[j]/j, sig[j]/j}, S] - 16*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + V[{sig[j]/j}, S]*
        (16*V[{j^(-1), j^(-1)}, S] - 16*V[{j^(-1), sig[j]/j}, S] - 
         16*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         32*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 16*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         16*V[{sig[j]/j, sig[j]/j}, S] + 16*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S])) + 
     Log[2]*(8*V[{j^(-1)}, S]^3 + V[{j^(-1)}, S]^2*
        (-32 - 24*V[{sig[j]/j}, S]) - 32*V[{sig[j]/j}, S]^2 - 
       8*V[{sig[j]/j}, S]^3 + V[{sig[j]/j}, S]*
        (-8*(3 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] + 8*(3 + 2*S - sig[S])*
          V[{j^(-1), sig[j]/j}, S] + 4*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - 8*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + 8*(-1 + 3*sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         8*(3 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         4*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{j^(-1)}, S]*(64*V[{sig[j]/j}, S] + 24*V[{sig[j]/j}, S]^2 + 
         8*(3 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] - 8*(3 + 2*S - sig[S])*
          V[{j^(-1), sig[j]/j}, S] - 4*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + 8*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 8*(-1 + 3*sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         8*(3 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         4*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S])) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      ((2*(6 + 45*S + 123*S^2 + 120*S^3 + 28*S^4 - 9*sig[S] - 57*S*sig[S] - 
          73*S^2*sig[S] + 52*S^3*sig[S] + 124*S^4*sig[S] + 48*S^5*sig[S]))/
        (S*(1 + S)*(1 + 2*S)*(3 + 2*S)) - 10*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       10*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S] - 
       4*(-4 + 3*sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
       10*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 4*(1 + 2*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
       10*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*
      ((3 - 11*S - 6*S^2 - 9*sig[S] - 5*S*sig[S] + 24*S^2*sig[S] + 
         12*S^3*sig[S])/(2*S*(1 + S)^2) - 
       2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     (3*(-1 + 2*S)*(-1 + 3*sig[S] + 2*S*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) + 
     V[{sig[j]/j, sig[j]/j}, S]*
      ((2*(-9 - 78*S - 162*S^2 - 37*S^3 + 176*S^4 + 172*S^5 + 48*S^6 + 
          6*sig[S] + 39*S*sig[S] + 136*S^2*sig[S] + 227*S^3*sig[S] + 
          148*S^4*sig[S] + 28*S^5*sig[S]))/(S*(1 + S)^2*(1 + 2*S)*
         (3 + 2*S)) - 10*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       4*(2 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
       10*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{j^(-2)}, S]*((2*(-9 - 36*S - 2*S^2 + 48*S^3 + 24*S^4 + 6*sig[S] + 
          36*S*sig[S] + 50*S^2*sig[S] + 12*S^3*sig[S]))/
        (S*(1 + S)*(3 + 2*S)) + ((-5 + 2*S + 12*S^2 + 3*sig[S] + 
          10*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1)}, S]^2)/(1 + S) + 
       4*(-1 + sig[S])*V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S] + 
       V[{j^(-1)}, S]*((1 - 27*S - 108*S^2 - 116*S^3 - 48*S^4 - 17*sig[S] - 
           187*S*sig[S] - 290*S^2*sig[S] - 84*S^3*sig[S] + 24*S^4*sig[S])/
          (2*S*(1 + S)^2) - 4*(-1 + sig[S])*V[{(j + S)^(-1)}, S] - 
         ((-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j}, S])/(1 + S) - 8*sig[S]*V[{sig[j]/(j + S)}, S]) + 
       V[{sig[j]/j}, S]*(-(1 - 43*S - 124*S^2 - 116*S^3 - 48*S^4 - 
            17*sig[S] - 91*S*sig[S] - 98*S^2*sig[S] + 12*S^3*sig[S] + 
            24*S^4*sig[S])/(2*S*(1 + S)^2) + 8*sig[S]*V[{sig[j]/(j + S)}, 
           S]) + 4*(1 + 2*S - 2*sig[S])*V[{j^(-1), j^(-1)}, S] - 
       4*(1 + 2*S - 2*sig[S])*V[{j^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
       4*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
       8*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       4*(1 + sig[S])*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       4*(-2 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - 8*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       8*V[{(j + S)^(-1), sig[j]/j}, S] - 4*(1 + 2*S - 2*sig[S])*
        V[{sig[j]/j, sig[j]/j}, S] - 8*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 4*(2 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
       8*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{j^(-1), j^(-1)}, S]*((2*I)*phiP1[2, 3]*(1 + 2*S - sig[S]) + 
       (2*(-9 - 78*S - 162*S^2 - 37*S^3 + 176*S^4 + 172*S^5 + 48*S^6 + 
          6*sig[S] + 39*S*sig[S] + 136*S^2*sig[S] + 227*S^3*sig[S] + 
          148*S^4*sig[S] + 28*S^5*sig[S]))/(S*(1 + S)^2*(1 + 2*S)*
         (3 + 2*S)) + 2*V[{j^(-1), (1 - j + S)^(-1)}, S] - 
       4*(1 + 4*S - 4*sig[S])*V[{j^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
       4*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
       6*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       4*(1 + sig[S])*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       6*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       6*V[{(j + S)^(-1), sig[j]/j}, S] + 4*V[{sig[j]/j, sig[j]/j}, S] - 
       6*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       4*(2 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
       6*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     phiP1[1, 0]*((3*(-1 + 2*S)*(3 + 2*S - sig[S]))/(2*S*(1 + S)) - 
       2*V[{j^(-1)}, S]^2 + V[{(j + S)^(-1)}, S]*
        ((3*(1 + 2*S)*sig[S])/(S*(1 + S)) - 4*V[{sig[j]/j}, S]) - 
       2*V[{sig[j]/j}, S]^2 - (3*(1 + 2*S)*V[{sig[j]/(j + S)}, S])/
        (S*(1 + S)) + V[{j^(-1)}, S]*(-((8*S + 3*sig[S] + 14*S*sig[S])/
           (S*(1 + S))) + 4*V[{(j + S)^(-1)}, S] + 4*V[{sig[j]/j}, S] - 
         4*sig[S]*V[{sig[j]/(j + S)}, S]) + V[{sig[j]/j}, S]*
        ((3*(1 + 2*S)*sig[S])/(S*(1 + S)) + 4*sig[S]*V[{sig[j]/(j + S)}, 
           S]) + 4*V[{j^(-1), j^(-1)}, S] - 4*V[{j^(-1), (1 - j + S)^(-1)}, 
         S] - 4*V[{j^(-1), sig[j]/j}, S] - 
       4*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       4*V[{(j + S)^(-1), sig[j]/j}, S] - 4*V[{sig[j]/j, sig[j]/j}, S] - 
       4*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       4*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{j^(-1), (1 - j + S)^(-1)}, S]*
      ((-9 - 5*S + 24*S^2 + 12*S^3 + 3*sig[S] - 11*S*sig[S] - 6*S^2*sig[S])/
        (2*S*(1 + S)^2) - 2*V[{j^(-1), sig[j]/j}, S] - 
       ((-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/2 - 
       2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       2*V[{(j + S)^(-1), sig[j]/j}, S] - 2*V[{sig[j]/j, sig[j]/j}, S] - 
       2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{j^(-1), sig[j]/j}, S]*((-2*(-9 - 57*S - 73*S^2 + 52*S^3 + 124*S^4 + 
          48*S^5 + 6*sig[S] + 45*S*sig[S] + 123*S^2*sig[S] + 120*S^3*sig[S] + 
          28*S^4*sig[S]))/(S*(1 + S)*(1 + 2*S)*(3 + 2*S)) + 
       8*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] - 
       4*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       6*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
       4*(1 + sig[S])*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       6*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
       6*V[{(j + S)^(-1), sig[j]/j}, S] - 4*V[{sig[j]/j, sig[j]/j}, S] + 
       6*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       4*(2 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
       6*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     V[{sig[j]/j^2}, S]*((-2*(-9 - 36*S - 2*S^2 + 48*S^3 + 24*S^4 + 
          6*sig[S] + 36*S*sig[S] + 50*S^2*sig[S] + 12*S^3*sig[S]))/
        (S*(1 + S)*(3 + 2*S)) + V[{sig[j]/j}, S]*
        ((1 - 43*S - 124*S^2 - 116*S^3 - 48*S^4 - 17*sig[S] - 91*S*sig[S] - 
           98*S^2*sig[S] + 12*S^3*sig[S] + 24*S^4*sig[S])/(2*S*(1 + S)^2) - 
         8*sig[S]*V[{sig[j]/(j + S)}, S]) - 4*(1 + 2*S - 2*sig[S])*
        V[{j^(-1), j^(-1)}, S] + 4*(1 + 2*S - 2*sig[S])*
        V[{j^(-1), sig[j]/j}, S] + 8*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, 
         S] - 4*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       8*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
       4*(1 + sig[S])*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
       4*(-2 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + 8*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
       8*V[{(j + S)^(-1), sig[j]/j}, S] + 4*(1 + 2*S - 2*sig[S])*
        V[{sig[j]/j, sig[j]/j}, S] + 8*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 4*(2 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
       8*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]) + 
     (-1 - 2*S + sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S] + 
     2*(1 + 2*S - sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, S] + 
     (-1 - 2*S + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S] + 
     2*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j}, S] - 
     2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-2)}, S] - 
     ((9 - 6*S - 36*S^2 - 9*sig[S] - 28*S*sig[S] + 32*S^2*sig[S] + 
        72*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/(2*S*(1 + S)) - 
     (2*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S] + 
     ((9 - 8*S - 36*S^2 - 9*sig[S] - 26*S*sig[S] + 36*S^2*sig[S] + 
        72*S^3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/(2*S*(1 + S)) - 
     (2*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((-3 - 9*S - 2*S^2 - 7*sig[S] - 7*S*sig[S] + 8*S^2*sig[S] + 
        4*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      ((1 + S)*(1 + 2*S)) - ((-1 + 2*S)*(-1 + 3*sig[S] + 2*S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + 2*S) - 
     ((-3 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*(1 + sig[S])*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/(1 + S) + 
     (2*sig[S]*(1 + sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S] + 
     ((9 + 6*S - 36*S^2 - 9*sig[S] - 8*S*sig[S] + 40*S^2*sig[S] + 
        72*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(2*S*(1 + S)) + 
     (2*(1 + sig[S])*(-1 + 2*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, 
        S])/(1 + S) + 2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, 
       S] - ((9 + 8*S - 36*S^2 - 9*sig[S] - 10*S*sig[S] + 36*S^2*sig[S] + 
        72*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(2*S*(1 + S)) - 
     (6*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((-1 + 2*S)*(3 + 2*S - sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + 2*S) + ((-7 - 7*S + 8*S^2 + 4*S^3 - 3*sig[S] - 9*S*sig[S] - 
        2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      ((1 + S)*(1 + 2*S)) + ((-5 + 2*S - 7*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/(1 + S) - 
     (2*(1 + sig[S])*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/(1 + S) + 
     (1 - sig[S] - 2*S*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     ((1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
      (1 + S) - (2*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/(1 + S) + 
     ((-3 - S + 4*S^2 + 4*S^3 + sig[S] - 3*S*sig[S] - 6*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      ((1 + S)*(1 + 2*S)) - (2*(-1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/S - 
     ((-3 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) + (1 - sig[S] - 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
     ((-9 - 30*S + 40*S^2 + 72*S^3 + 9*sig[S] - 4*S*sig[S] - 24*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (2*S*(1 + S)) - (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/S - 
     (2*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/
      (1 + S) + (2*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) + 
     (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
         (1 - j + 2*S)^(-1)}, S])/S - 
     (2*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
      (1 + S) - (2*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/S + ((1 + 3*sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     (2*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((-7 - 5*S + 12*S^2 + 4*S^3 - 3*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      ((1 + S)*(1 + 2*S)) - (2*(-1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/S + 
     ((-1 + 2*S - 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + (1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] - 
     ((9 + 4*S - 48*S^2 - 9*sig[S] - 6*S*sig[S] + 32*S^2*sig[S] + 
        72*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(2*S*(1 + S)) - 
     (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/S + 
     (2*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
      (1 + S) - (2*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
         sig[j]/j}, S])/(1 + S) + 
     (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
         (1 - j + 2*S)^(-1)}, S])/S - 
     (2*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
        S])/(1 + S) - (2*(1 + sig[S])*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
         sig[j]/(1 - j + 2*S)}, S])/S - 
     (2*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
     (2*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
      S + (2*(-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/S - 
     (2*(-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/S - 
     2*(1 + 2*S - sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     2*(1 + 2*S - sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
     (-1 - 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
     ((9 - 6*S - 36*S^2 - 9*sig[S] - 28*S*sig[S] + 32*S^2*sig[S] + 
        72*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(2*S*(1 + S)) + 
     ((-3 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + ((-3 - 9*S - 2*S^2 - 7*sig[S] - 7*S*sig[S] + 
        8*S^2*sig[S] + 4*S^3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j}, S])/((1 + S)*(1 + 2*S)) - 
     (2*(1 + sig[S])*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     (-1 - 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S] + 
     ((9 + 6*S - 36*S^2 - 9*sig[S] - 8*S*sig[S] + 40*S^2*sig[S] + 
        72*S^3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(2*S*(1 + S)) + 
     ((1 + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/(1 + S) + V[{j^(-1), sig[j]/(1 - j + S)}, S]*
      (((-3 + 16*S + 16*S^2 + 5*S^3)*(-1 + sig[S])*(1 + sig[S]))/
        (2*S*(1 + S)^2) - 8*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       8*sig[S]*V[{sig[j]/j, sig[j]/j}, S] + 
       ((5 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/2 + 
       4*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       4*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       4*S*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       4*S*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       4*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       4*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       4*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       4*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) - 
     ((-1 + 2*S)*(3 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + 2*S) + (2*sig[S]*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/(1 + S) + 
     (2*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
     (2*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/S - 
     (2*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S])/
      (1 + S) - (2*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/S + 
     (2*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
      (1 + S) + phiP1[2, 3]*((-2*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, 
         S] - I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       (2*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S - sig[S])*
        V[{sig[j]/j, sig[j]/j}, S] + I*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] - I*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
         S] + I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       I*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - I*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     V[{j^(-1), (j + S)^(-1)}, S]*(-4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), j^(-1), j^(-1)}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), j^(-1), sig[j]/j}, S] - 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
        (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]*
      (-4*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + 4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
      ((3*(-1 + 2*S)*(3 + 2*S - sig[S]))/(S*(1 + S)) - 
       10*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       10*V[{sig[j]/j, sig[j]/j}, S] - 2*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), j^(-1), j^(-1)}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), j^(-1), sig[j]/j}, S] - 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
        (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + V[{(j + S)^(-1), sig[j]/j}, S]*
      ((-3*(-1 + 2*S)*sig[S]*(-1 + 3*sig[S] + 2*S*sig[S]))/(S*(1 + S)) + 
       10*V[{sig[j]/j, sig[j]/j}, S] + 2*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), j^(-1), j^(-1)}, S] - 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), j^(-1), sig[j]/j}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*
        (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + V[{sig[j]/(j + S)}, S]*
      ((-4*(1 + 2*S + S*sig[S])*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (3*(1 + 2*S)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(S*(1 + S)) + 
       (4*sig[S]*(S + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - (4*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        (1 + S) - (2*(1 + 4*S)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        (S*(1 + S)) + (4*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       (4*(1 + 2*S + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) - (2*(1 + 4*S)*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) + 
       (2*(1 + 4*S)*V[{(j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       (4*(S + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
       (3*(1 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) - (4*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        (1 + S) - (2*(1 + 4*S)*sig[S]*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) - 
       (2*(2 + 2*S + 2*sig[S] + S*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       (2*sig[S]*(2 + S + 2*sig[S] + 2*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S - 
       4*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       4*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (2*sig[S]*(2 + S + 2*sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S + 
       (2*(2 + 2*S + 2*sig[S] + S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        S + 4*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       4*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/S - 4*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       (2*(2 + S + 2*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
       4*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/S - 4*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (2*(2 + 2*S + 2*sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        S - 4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, 
         S] - (2*(2 + 2*S + 2*sig[S] + S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       4*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       4*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S] - 
       (2*sig[S]*(2 + S + 2*sig[S] + 2*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       4*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       4*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] - 
       (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/S) + V[{(j + S)^(-1)}, S]*
      (-4*(-1 + sig[S])*V[{sig[j]/j^2}, S]*V[{sig[j]/j}, S] + 
       ((-15 - 2*S + 16*S^2 + sig[S] + 10*S*sig[S])*V[{sig[j]/j}, S]^2)/
        (S*(1 + S)) + (4*(S + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + (3*(1 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, S])/
        (S*(1 + S)) - (4*sig[S]*(1 + 2*S + S*sig[S])*V[{j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) + (4*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        (1 + S) + (2*(1 + 4*S)*sig[S]*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/(S*(1 + S)) - 
       (4*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) + (4*(S + sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (2*(1 + 4*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        (S*(1 + S)) - (2*(1 + 4*S)*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + (4*(1 + 2*S + S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + (3*(1 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) + (4*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        (1 + S) + (2*(1 + 4*S)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, 
          S])/(S*(1 + S)) + (2*(2 + S + 2*sig[S] + 2*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S - 
       (2*sig[S]*(2 + 2*S + 2*sig[S] + S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S + 
       4*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       4*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (2*sig[S]*(2 + 2*S + 2*sig[S] + S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S - 
       (2*(2 + S + 2*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        S - 4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/S + 4*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S + 
       (2*(2 + 2*S + 2*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
       4*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, 
         S] - (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (2*(2 + S + 2*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S + 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] + (2*(2 + S + 2*sig[S] + 2*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S + 
       4*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       4*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S] + 
       (2*sig[S]*(2 + 2*S + 2*sig[S] + S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       4*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       4*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
       (4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/S + V[{sig[j]/j}, S]*
        ((2 - 7*S - 7*S^2 + 8*S^3 + 12*S^4 + 2*sig[S] + 17*S*sig[S] + 
           23*S^2*sig[S] + 2*S^3*sig[S])/(S^2*(1 + S)^2) + 
         ((1 + 4*S)*(-3 + sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)) + 
         8*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S] + 
         2*V[{j^(-1), (1 - j + S)^(-1)}, S] - 8*(1 + S)*sig[S]*
          V[{j^(-1), sig[j]/j}, S] - 2*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + 4*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 8*(S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         4*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
         8*(1 + S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         4*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] + 2*(1 + 2*S - sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] - 4*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), sig[j]/j, j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
          V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
            j^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
         4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
         4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/j, sig[j]/j}, S])) + 
     (2*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/S + 
     (2*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, 
        S])/(1 + S) - (2*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/S + 
     V[{sig[j]/j}, S]^2*(-((-2 + 7*S + 9*S^2 + 12*S^3 + 18*S^4 + 12*S^5 - 
          2*sig[S] - 17*S*sig[S] - 25*S^2*sig[S] - 10*S^3*sig[S] - 
          6*S^4*sig[S])/(S^2*(1 + S)^2)) + 
       (4*(-3*S + 4*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(j + S)}, 
          S])/(S*(1 + S)) - 2*(-11 - 4*S - 2*sig[S] + 8*S*sig[S])*
        V[{j^(-1), j^(-1)}, S] + 2*V[{j^(-1), (1 - j + S)^(-1)}, S] + 
       12*V[{j^(-1), (j + S)^(-1)}, S] + 2*(1 - 4*S + 2*sig[S] + 8*S*sig[S])*
        V[{j^(-1), sig[j]/j}, S] - 12*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S] + 
       2*(-1 - 2*S - sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       (8*(1 + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S - 
       (8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        S - 4*(1 - 2*S + sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
         S] - 2*(-6 - 8*S - 13*sig[S] + 4*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*(1 + sig[S] + S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S + 
       (8*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S - 
       8*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*(1 + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       12*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       2*(1 - 4*S + 2*sig[S] + 8*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
       2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       12*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] + 
       2*(-3 - 4*S - 3*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
         S] + 8*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       (8*(1 + sig[S] + S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, 
         S] - 4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1)}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] - 4*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
          sig[j]/j}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
          sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] + 4*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S]) + V[{j^(-1)}, S]^2*
      (-((-2 + 9*S + 51*S^2 + 70*S^3 + 54*S^4 + 56*S^5 + 24*S^6 - 2*sig[S] - 
          15*S*sig[S] - 31*S^2*sig[S] - 20*S^3*sig[S] - 14*S^4*sig[S] - 
          4*S^5*sig[S])/(S^2*(1 + S)^2*(1 + 2*S))) + 
       (2*(-9 - 19*S - 5*S^2 + 8*S^3 - 5*sig[S] - 13*S*sig[S] - 
          11*S^2*sig[S])*V[{(j + S)^(-1)}, S])/(S*(1 + S)^2) - 
       ((-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j^2}, S])/(1 + S) + 
       (2*(23 + 31*S - 35*S^2 - 89*S^3 - 64*S^4 - 36*S^5 + 14*sig[S] + 
          22*S*sig[S] - 53*S^2*sig[S] - 95*S^3*sig[S] - 4*S^4*sig[S] + 
          12*S^5*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)^2*(-1 + 2*S)) + 
       ((11 + 25*S + 20*S^2 + 19*sig[S] + 69*S*sig[S] + 72*S^2*sig[S] + 
          16*S^3*sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)^2) - 
       ((-33 - 48*S - 20*S^2 - 7*sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(1 + S) + 2*V[{j^(-1), (1 - j + S)^(-1)}, 
         S] + 12*V[{j^(-1), (j + S)^(-1)}, S] + 
       ((-9 - 24*S - 20*S^2 + sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
       12*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S] + 
       2*(-9 - 2*S - sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       (8*(1 + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S - 
       (8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        S - 4*(-7 - 2*S + sig[S] + 4*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
       ((15 + 38*S + 28*S^2 + 5*sig[S] + 4*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*(1 + sig[S] + S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S + 
       (8*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S - 
       8*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*(1 + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       12*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       ((-19 - 20*S + 4*S^2 + 7*sig[S] + 30*S*sig[S] + 28*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       12*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] + 
       2*(-3 - 4*S + 5*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
         S] + 8*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       (8*(1 + sig[S] + S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, 
         S] - 4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1)}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] - 4*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
          sig[j]/j}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
          sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       4*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + 4*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
       4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - 4*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] + 4*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S]) - 4*(2 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     2*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
     4*(2 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     2*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     4*V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
     2*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
     4*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     2*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     2*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     2*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
     2*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (1 + sig[S] - 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - 
     2*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] + 
     2*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
     2*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
     2*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     4*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (-1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S] + 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, 
       S] - 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, 
       S] + (3 - 2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
     4*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     2*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (7 + 6*S - 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     2*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S] - 
     4*(2 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     2*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
     2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     4*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S] + 
     2*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + 2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1), j^(-1)}, 
       S] - 2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, 
       S] - 2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
     2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1)}, 
       S] + 2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), j^(-1)}, S] + 
     2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S] + 
     (1 - sig[S] - 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S] + (1 + sig[S] - 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] + 
     2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + 2*S)^(-1)}, S] + (1 + 3*sig[S] - 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
     (-1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + (1 - sig[S] - 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] + 2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] + 
     (-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     4*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 2*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + 2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
        (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
     2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - 2*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + 2*S)^(-1)}, S] - 2*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] + (-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] + (-1 - 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (-1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - 2*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + 2*S)^(-1)}, S] - 4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] + (-3 - 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + 2*S)^(-1)}, S] + (-1 - 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (-1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] - 
     2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
        (1 - j + 2*S)^(-1)}, S] + 
     2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - 2*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
        (1 - j + 2*S)^(-1)}, S] - 2*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     2*V[{(j + S)^(-1), j^(-1), (j + S)^(-1), sig[j]/j}, S] - 
     2*V[{(j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
     2*V[{(j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     2*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1), sig[j]/j}, S] + 
     2*V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
     (1 - 6*S + 3*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
     (-1 + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + 4*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, 
       S] - 2*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     2*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] - 2*V[{sig[j]/j, (1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
     2*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
     (-3 - 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(j + S), sig[j]/j}, S] + (-3 + 2*S - sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
     4*(2*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     2*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
     2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] - 
     2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S] + 
     2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] + 
     2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] + 
     2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] + 
     2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + 2*S)}, S] - 
     2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + 2*S)}, S] + V[{sig[j]/j}, S]*
      ((6*(-1 + 2*S)*(3 + 2*S - sig[S]))/(S*(1 + S)) - 
       ((1 + 4*S)*(1 + sig[S])*V[{sig[j]/(j + S)^2}, S])/(S*(1 + S)) + 
       (2*(1 + 4*S)*sig[S]*V[{sig[j]/(j + S)}, S]^2)/(S*(1 + S)) + 
       ((13 + 33*S + 30*S^2 + 10*sig[S] + 24*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-2), j^(-1)}, S])/(1 + S) - 4*(1 + sig[S])*
        V[{j^(-2), (j + S)^(-1)}, S] - 
       ((15 + 22*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-2), sig[j]/j}, S])/(1 + S) + 
       (2*(9 + 20*S + 16*S^2 + 7*sig[S] + 14*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-2)}, S])/(1 + S) + 
       ((5*S + 7*S^2 - 2*S^3 + 3*sig[S] + 9*S*sig[S] + 13*S^2*sig[S] + 
          8*S^3*sig[S] + 4*S^4*sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/
        (S*(1 + S)*(1 + 2*S)) + (2*(-1 - 2*S + 4*S^2 + 8*S^3 - sig[S] - 
          10*S*sig[S] - 12*S^2*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/
        (S*(1 + S)^2) - (2*(9 + 20*S + 16*S^2 + 7*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j^2}, S])/(1 + S) + 
       ((-18 - 47*S + 16*S^2 + 60*S^3 + 9*sig[S] + 16*S*sig[S] + 
          16*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (3*(1 + S)^2*(1 + 2*S)) - ((-3 - 19*S - 22*S^2 - 3*sig[S] - 
          3*S*sig[S] + 10*S^2*sig[S] + 16*S^3*sig[S])*
         V[{j^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)^2) - 
       4*(1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, S] + 
       ((-9 - 4*S + 12*S^2 + 24*sig[S] + 56*S*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       ((24 + 107*S + 152*S^2 + 84*S^3 + 33*sig[S] + 152*S*sig[S] + 
          224*S^2*sig[S] + 120*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2}, S])/(3*(1 + S)*(1 + 2*S)) + 
       (2*(4 + 11*S + 8*S^2 + 4*sig[S] + 19*S*sig[S] + 32*S^2*sig[S] + 
          16*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        (S*(1 + S)*(1 + 2*S)) - ((9 + 29*S + 26*S^2 + 7*sig[S] + 
          19*S*sig[S] + 18*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)^2) + 
       4*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2}, S] - 
       (4*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + 2*S) - 
       ((11 + 14*S + 7*sig[S] + 26*S*sig[S] + 16*S^2*sig[S])*
         V[{(j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) - 
       4*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
       ((1 - 4*S + sig[S] + 12*S*sig[S] + 16*S^2*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       ((9 + 22*S + 16*S^2 + 5*sig[S] + 2*S*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) + 
       ((15 + 22*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/(1 + S) + 
       ((10 + 15*S + 10*S^2 - sig[S] + 6*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        ((-2*(1 + 4*S)*(2 + 3*S + sig[S] + 2*S*sig[S]))/(S*(1 + S)^2) + 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S]) + V[{(j + S)^(-1), sig[j]/j}, S]*
        (-((-1 - 4*S + 9*sig[S] + 12*S*sig[S])/(S*(1 + S))) + 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) + 
       ((3 + 9*S + 13*S^2 + 8*S^3 + 4*S^4 - 4*S*sig[S] - 5*S^2*sig[S] + 
          10*S^3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)*(1 + 2*S)) + (2*(2 + S + 2*sig[S] + 9*S*sig[S] + 
          8*S^2*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + S)) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/j}, S]*
        ((2*(-4 + 3*S + 8*S^2 - 4*sig[S] - 5*S*sig[S]))/(S*(1 + S)) - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(j + S)^(-1), (j + S)^(-1)}, S]*
        ((2*(-4 + 7*S + 8*S^2 - 2*sig[S] + S*sig[S]))/(S*(1 + S)) - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), (j + S)^(-1)}, S]*
        ((-2*(-4 + 5*S + 8*S^2 - 4*sig[S] - 3*S*sig[S]))/(S*(1 + S)) + 
         4*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] + 4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{sig[j]/(j + S)}, S]*(-((2 + 17*S + 23*S^2 + 2*S^3 + 2*sig[S] - 
            7*S*sig[S] - 7*S^2*sig[S] + 8*S^3*sig[S] + 12*S^4*sig[S])/
           (S^2*(1 + S)^2)) + 4*sig[S]*(3 + sig[S] + 2*S*sig[S])*
          V[{j^(-1), j^(-1)}, S] - 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, 
           S] - 4*(1 + 2*S + 3*sig[S])*V[{j^(-1), sig[j]/j}, S] - 
         2*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, 
           S] + 4*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         4*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - 4*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] - 4*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - 2*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
           S] - 4*V[{sig[j]/j, sig[j]/(j + S)}, S] + 2*(1 + 2*S - sig[S])*
          sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       phiP1[2, 3]*((-2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] - 
         I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       (2*(4 + 11*S + 8*S^2 + 4*sig[S] + 3*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/(S*(1 + S)) - 
       (2*(-4 - 7*S + sig[S] + S*sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) - 
       (2*(-3 + 8*S - 5*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
        (-(147 + 657*S + 382*S^2 - 2248*S^3 - 3872*S^4 - 1584*S^5 + 96*S^6 + 
            93*sig[S] + 165*S*sig[S] - 368*S^2*sig[S] - 352*S^3*sig[S] + 
            1600*S^4*sig[S] + 2160*S^5*sig[S] + 576*S^6*sig[S])/
          (6*S*(1 + S)^2*(-1 + 2*S)*(1 + 2*S)) + 4*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] + 4*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + V[{j^(-1), j^(-1)}, S]*
        ((2*I)*phiP1[2, 3]*(1 + 2*S + sig[S]) - 
         (25 + 175*S - 46*S^2 - 676*S^3 - 696*S^4 - 288*S^5 + 43*sig[S] + 
           S*sig[S] - 178*S^2*sig[S] - 104*S^3*sig[S] + 184*S^4*sig[S] + 
           80*S^5*sig[S])/(2*S*(1 + S)^2*(-1 + 2*S)) - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
           S] + 4*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
        ((4*(2 + 5*S - 5*S^2 - 21*S^3 - 10*S^4 + 2*sig[S] - 5*S*sig[S] - 
            3*S^2*sig[S] + 25*S^3*sig[S] + 36*S^4*sig[S] + 12*S^5*sig[S]))/
          (S*(1 + S)^2*(-1 + 2*S)) + 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{sig[j]/j, sig[j]/j}, S]*(-(-27 - 45*S + 90*S^2 + 316*S^3 + 
            328*S^4 + 96*S^5 - 9*sig[S] + 117*S*sig[S] + 38*S^2*sig[S] - 
            360*S^3*sig[S] - 232*S^4*sig[S] + 16*S^5*sig[S])/
          (2*S*(1 + S)^2*(-1 + 2*S)) + 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), j^(-1)}, S]*
        (-((-8 - 4*S + 28*S^2 + 96*S^3 + 48*S^4 - 8*sig[S] + 27*S*sig[S] + 
            4*S^2*sig[S] - 52*S^3*sig[S])/(S*(1 + S)*(-1 + 2*S))) + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        ((-102 - 169*S + 730*S^2 + 2276*S^3 + 2136*S^4 + 576*S^5 + 
           111*sig[S] + 254*S*sig[S] - 344*S^2*sig[S] - 1000*S^3*sig[S] - 
           432*S^4*sig[S])/(3*(1 + S)^2*(-1 + 2*S)*(1 + 2*S)) - 
         4*(1 + S)*(-1 + sig[S])^2*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         4*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{j^(-1), sig[j]/j}, S]*((-17 + 133*S + 110*S^2 - 476*S^3 - 712*S^4 - 
           288*S^5 + sig[S] - 7*S*sig[S] - 68*S^2*sig[S] + 40*S^3*sig[S] + 
           192*S^4*sig[S] + 80*S^5*sig[S])/(2*S*(1 + S)^2*(-1 + 2*S)) - 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + 4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] + 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] + 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       ((4 + 16*S + 67*S^2 + 70*S^3 + 4*sig[S] + 18*S*sig[S] + 
          35*S^2*sig[S] + 36*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + 4*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
       4*(-1 + sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] - 
       ((4 + 13*S + 57*S^2 + 58*S^3 + 4*sig[S] + 15*S*sig[S] + 
          25*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - 4*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       8*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       4*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       2*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S] - 
       4*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((-6 - 11*S + 40*S^2 + 60*S^3 + 21*sig[S] + 52*S*sig[S] + 
          40*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + S)*(1 + 2*S)) + 
       2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{j^(-1), (j + S)^(-1), j^(-1)}, S] + 
       8*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       4*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       8*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((-12 + 24*S + 155*S^2 + 116*S^3 + 12*S^4 - 12*sig[S] + 21*S*sig[S] + 
          182*S^2*sig[S] + 218*S^3*sig[S] + 84*S^4*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*S*(1 + S)*(1 + 2*S)) + 
       4*(3 + sig[S])*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       ((-4 + 20*S + 13*S^2 - 6*S^3 - 4*sig[S] + 10*S*sig[S] + 
          21*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + 8*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
       4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       4*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S] - 
       8*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
       4*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S] - 
       8*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       4*(-3 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       8*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
       4*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       ((-6 - 11*S + 40*S^2 + 60*S^3 + 33*sig[S] + 88*S*sig[S] + 
          64*S^2*sig[S] + 24*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + S)*(1 + 2*S)) - 
       8*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       8*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S] - 
       2*(1 + 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] + 4*(-7 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((12 + 21*S + 22*S^2 + 24*S^3 + 12*sig[S] + 9*S*sig[S] + 
          88*S^2*sig[S] + 204*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + 2*S)) + 
       8*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
       8*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       4*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - 8*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + 4*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] - ((81 + 256*S + 232*S^2 + 72*S^3 - 
          18*sig[S] - 47*S*sig[S] + 16*S^2*sig[S] + 60*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + S)*(1 + 2*S)) - 
       8*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       4*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4 - sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - 8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S)}, S] - 4*(1 + 3*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
       2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, 
         S] + (8 - 9*sig[S] - 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + 
       ((-4 + 10*S - S^2 - 10*S^3 - 4*sig[S] + 2*S*sig[S] + 13*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       8*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
       2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S)}, S] + 8*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
       8*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] + 2*V[{(j + S)^(-1), j^(-1), (j + S)^(-1)}, 
         S] + 2*(1 + 2*sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       4*(1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + 8*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       8*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       2*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       2*(3 + 2*sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       8*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       8*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       2*sig[S]*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + 2*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] - 8*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       4*(3 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - 2*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] + ((4 + 5*S + 32*S^2 + 36*S^3 + 4*sig[S] + 3*S^2*sig[S] + 
          12*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (4 - 5*sig[S] + 6*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
         S] - 8*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S] + 
       4*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((4 - 21*S + 34*S^2 + 4*sig[S] + 5*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       4*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       8*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
       8*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       4*(-1 - 3*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
          sig[j]/j}, S] - 8*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, 
         S] + 8*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, 
         S] + 2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] - 8*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + 4*(-1 - 3*sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
       8*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
       8*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
         S] - 2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S)}, S] + 8*sig[S]*
        V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       2*V[{sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, S] + 
       8*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       2*V[{sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
       8*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       24*Zeta[3]) + V[{j^(-1)}, S]*((-12*(-1 + 2*S)*(1 + S - sig[S]))/
        (S*(1 + S)) - ((1 + 4*S)*(1 + sig[S])*V[{(j + S)^(-2)}, S])/
        (S*(1 + S)) - ((1 + 4*S)*(-1 + sig[S])*V[{(j + S)^(-1)}, S]^2)/
        (S*(1 + S)) + ((11 + 18*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j^3}, S])/(1 + S) - 
       ((41 + 49*S - 44*S^2 - 134*S^3 - 136*S^4 - 72*S^5 + 23*sig[S] + 
          31*S*sig[S] - 80*S^2*sig[S] - 146*S^3*sig[S] - 16*S^4*sig[S] + 
          24*S^5*sig[S])*V[{sig[j]/j}, S]^2)/(S*(1 + S)^2*(-1 + 2*S)) + 
       ((1 + 4*S)*(1 + sig[S])*V[{sig[j]/(j + S)^2}, S])/(S*(1 + S)) - 
       (2*(1 + 4*S)*sig[S]*V[{sig[j]/(j + S)}, S]^2)/(S*(1 + S)) + 
       V[{sig[j]/j^2}, S]*(-(1 - 27*S - 108*S^2 - 116*S^3 - 48*S^4 - 
            17*sig[S] - 187*S*sig[S] - 290*S^2*sig[S] - 84*S^3*sig[S] + 
            24*S^4*sig[S])/(2*S*(1 + S)^2) + 
         ((-5 + 2*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j}, S])/(1 + S) + 8*sig[S]*V[{sig[j]/(j + S)}, S]) - 
       ((13 + 33*S + 30*S^2 + 10*sig[S] + 24*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-2), j^(-1)}, S])/(1 + S) + 4*(1 + sig[S])*
        V[{j^(-2), (j + S)^(-1)}, S] + 
       ((15 + 22*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-2), sig[j]/j}, S])/(1 + S) - 
       (2*(9 + 20*S + 16*S^2 + 7*sig[S] + 14*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-2)}, S])/(1 + S) - 
       ((9*S + 15*S^2 - 2*S^3 + 3*sig[S] + 13*S*sig[S] + 21*S^2*sig[S] + 
          8*S^3*sig[S] + 4*S^4*sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/
        (S*(1 + S)*(1 + 2*S)) - (2*(-1 - 2*S + 4*S^2 + 8*S^3 - sig[S] - 
          10*S*sig[S] - 12*S^2*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/
        (S*(1 + S)^2) + (2*(9 + 20*S + 16*S^2 + 7*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j^2}, S])/(1 + S) - 
       ((-18 - 47*S + 16*S^2 + 60*S^3 + 9*sig[S] + 16*S*sig[S] + 
          16*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (3*(1 + S)^2*(1 + 2*S)) + ((-3 - 19*S - 22*S^2 - 3*sig[S] - 
          3*S*sig[S] + 10*S^2*sig[S] + 16*S^3*sig[S])*
         V[{j^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)^2) + 
       4*(1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, S] - 
       ((-9 - 4*S + 12*S^2 + 24*sig[S] + 56*S*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
       ((24 + 107*S + 152*S^2 + 84*S^3 + 33*sig[S] + 152*S*sig[S] + 
          224*S^2*sig[S] + 120*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2}, S])/(3*(1 + S)*(1 + 2*S)) - 
       (2*(4 + 11*S + 8*S^2 + 4*sig[S] + 19*S*sig[S] + 32*S^2*sig[S] + 
          16*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        (S*(1 + S)*(1 + 2*S)) + ((9 + 25*S + 22*S^2 + 7*sig[S] + 
          15*S*sig[S] + 14*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)^2) - 
       4*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2}, S] + 
       (4*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + 2*S) + 
       ((11 + 14*S + 7*sig[S] + 26*S*sig[S] + 16*S^2*sig[S])*
         V[{(j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
       4*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
       ((1 - 4*S + sig[S] + 12*S*sig[S] + 16*S^2*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       ((9 + 22*S + 16*S^2 + 5*sig[S] + 2*S*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) - 
       ((15 + 22*S + 12*S^2 + 3*sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
       ((10 + 15*S + 10*S^2 - sig[S] + 6*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        ((2*(2 + 9*S + 10*S^2 + sig[S] + 4*S*sig[S] + 6*S^2*sig[S]))/
          (S*(1 + S)^2) - 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S]) + 
       V[{(j + S)^(-1), sig[j]/j}, S]*((-1 + 9*sig[S] + 16*S*sig[S])/
          (S*(1 + S)) - 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/j, sig[j]/j}, S]) - 
       ((3 + 13*S + 21*S^2 + 8*S^3 + 4*S^4 + 3*S^2*sig[S] + 10*S^3*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(S*(1 + S)*(1 + 2*S)) - 
       (2*(2 + S + 2*sig[S] + 9*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + S)) + 
       V[{(1 - j + S)^(-1), (j + S)^(-1)}, S]*
        ((2*(-4 + 5*S + 8*S^2 - 4*sig[S] - 3*S*sig[S]))/(S*(1 + S)) - 
         4*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] - 4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/j}, S]*
        ((-2*(-4 + 3*S + 8*S^2 - 4*sig[S] - 5*S*sig[S]))/(S*(1 + S)) + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(j + S)^(-1), (j + S)^(-1)}, S]*
        ((-2*(-4 + 7*S + 8*S^2 - 2*sig[S] + S*sig[S]))/(S*(1 + S)) + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{sig[j]/(j + S)}, S]*((2 + 9*S + 2*S^2 + 2*sig[S] - 15*S*sig[S] - 
           4*S^2*sig[S] + 12*S^3*sig[S])/(S^2*(1 + S)) - 
         4*sig[S]*(3 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1)}, S] + 
         2*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, S] + 4*(1 + 2*S + 3*sig[S])*
          V[{j^(-1), sig[j]/j}, S] + 2*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - 4*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + 4*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         4*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
         4*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         2*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         4*V[{sig[j]/j, sig[j]/(j + S)}, S] - 2*(1 + 2*S - sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       phiP1[2, 3]*((2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) - 
       (2*(4 + 11*S + 8*S^2 + 4*sig[S] + 3*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/(S*(1 + S)) - 
       (2*(4 + 9*S - sig[S] + S*sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/(S*(1 + S)) + 
       (2*(-3 + 8*S - 5*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
        ((-4*(2 + 2*S - 7*S^2 - 10*S^3 + 2*sig[S] - 8*S*sig[S] + 
            5*S^2*sig[S] + 24*S^3*sig[S] + 12*S^4*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)) - 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{sig[j]/j, sig[j]/j}, S]*((-27 - 69*S + 114*S^2 + 364*S^3 + 
           328*S^4 + 96*S^5 - 9*sig[S] + 205*S*sig[S] + 46*S^2*sig[S] - 
           632*S^3*sig[S] - 424*S^4*sig[S] + 16*S^5*sig[S])/
          (2*S*(1 + S)^2*(-1 + 2*S)) - 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), j^(-1)}, S]*((-8 - 16*S + 32*S^2 + 124*S^3 + 
           144*S^4 + 48*S^5 - 8*sig[S] + 15*S*sig[S] + 39*S^2*sig[S] - 
           48*S^3*sig[S] - 52*S^4*sig[S])/(S*(1 + S)^2*(-1 + 2*S)) - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
        ((147 + 921*S + 886*S^2 - 3016*S^3 - 5888*S^4 - 2736*S^5 + 96*S^6 + 
           93*sig[S] + 93*S*sig[S] - 488*S^2*sig[S] - 64*S^3*sig[S] + 
           2080*S^4*sig[S] + 2160*S^5*sig[S] + 576*S^6*sig[S])/
          (6*S*(1 + S)^2*(-1 + 2*S)*(1 + 2*S)) - 4*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] - 4*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + V[{j^(-1), j^(-1)}, S]*
        ((-2*I)*phiP1[2, 3]*(1 + 2*S + sig[S]) + 
         (25 + 167*S - 54*S^2 - 628*S^3 - 696*S^4 - 288*S^5 + 43*sig[S] + 
           105*S*sig[S] - 202*S^2*sig[S] - 376*S^3*sig[S] - 8*S^4*sig[S] + 
           80*S^5*sig[S])/(2*S*(1 + S)^2*(-1 + 2*S)) + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
           S] - 4*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        (-(-126 - 193*S + 826*S^2 + 2372*S^3 + 2136*S^4 + 576*S^5 + 
            87*sig[S] + 230*S*sig[S] - 248*S^2*sig[S] - 904*S^3*sig[S] - 
            432*S^4*sig[S])/(3*(1 + S)^2*(-1 + 2*S)*(1 + 2*S)) + 
         4*(1 + S)*(-1 + sig[S])^2*V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         4*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{j^(-1), sig[j]/j}, S]*(-(-17 + 125*S + 118*S^2 - 460*S^3 - 
            712*S^4 - 288*S^5 + sig[S] + 97*S*sig[S] - 76*S^2*sig[S] - 
            264*S^3*sig[S] + 80*S^5*sig[S])/(2*S*(1 + S)^2*(-1 + 2*S)) + 
         4*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] - 4*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] - 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] - 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), sig[j]/j}, S] - 4*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) - 
       ((4 + 16*S + 67*S^2 + 70*S^3 + 4*sig[S] + 18*S*sig[S] + 
          35*S^2*sig[S] + 36*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        (S*(1 + S)) - 4*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       4*(-1 + sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] + 
       ((4 + 13*S + 57*S^2 + 58*S^3 + 4*sig[S] + 15*S*sig[S] + 
          25*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + 4*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       8*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       4*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       2*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
       4*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       ((-6 - 11*S + 40*S^2 + 60*S^3 + 21*sig[S] + 52*S*sig[S] + 
          40*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + S)*(1 + 2*S)) - 
       2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{j^(-1), (j + S)^(-1), j^(-1)}, S] - 
       8*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       4*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((-12 + 24*S + 155*S^2 + 116*S^3 + 12*S^4 - 12*sig[S] + 21*S*sig[S] + 
          182*S^2*sig[S] + 218*S^3*sig[S] + 84*S^4*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*S*(1 + S)*(1 + 2*S)) - 
       4*(3 + sig[S])*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       ((-4 + 20*S + 13*S^2 - 6*S^3 - 4*sig[S] + 10*S*sig[S] + 
          21*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - 8*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
       4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       4*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S] + 
       8*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       4*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
       8*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       4*(-3 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
       8*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] - 
       4*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       ((-6 - 11*S + 40*S^2 + 60*S^3 + 33*sig[S] + 88*S*sig[S] + 
          64*S^2*sig[S] + 24*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + S)*(1 + 2*S)) + 
       8*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       8*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
       2*(1 + 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] - 4*(-7 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       ((12 + 21*S + 22*S^2 + 24*S^3 + 12*sig[S] + 9*S*sig[S] + 
          88*S^2*sig[S] + 204*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*S*(1 + 2*S)) - 
       8*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       8*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       4*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + 8*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - 4*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] + ((81 + 256*S + 232*S^2 + 72*S^3 - 
          18*sig[S] - 47*S*sig[S] + 16*S^2*sig[S] + 60*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + S)*(1 + 2*S)) + 
       8*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       4*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (-4 + sig[S] - 6*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + 8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S)}, S] + 4*(1 + 3*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
       2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, 
         S] + (-8 + 9*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       ((-4 + 10*S - S^2 - 10*S^3 - 4*sig[S] + 2*S*sig[S] + 13*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       8*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S)}, S] - 8*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       8*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] - 2*V[{(j + S)^(-1), j^(-1), (j + S)^(-1)}, 
         S] - 2*(1 + 2*sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       4*(1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - 8*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       8*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       2*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       2*(3 + 2*sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
       8*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
       8*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
       2*sig[S]*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - 2*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] + 8*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       4*(3 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + 2*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] - 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] - 
       8*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] + 
       8*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
         S] - ((4 + 5*S + 32*S^2 + 36*S^3 + 4*sig[S] + 3*S^2*sig[S] + 
          12*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (-4 + 5*sig[S] - 6*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
         S] + 8*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S] - 
       4*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S] + 
       8*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((4 - 21*S + 34*S^2 + 4*sig[S] + 5*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       4*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       8*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       4*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] - 
       8*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       4*(-1 - 3*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
          sig[j]/j}, S] + 8*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, 
         S] - 8*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, 
         S] - 2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] + 8*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - 4*(-1 - 3*sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       V[{(j + S)^(-1)}, S]*(-((2 - 15*S - 4*S^2 + 12*S^3 + 2*sig[S] + 
            9*S*sig[S] + 2*S^2*sig[S])/(S^2*(1 + S))) + 
         4*(-1 + sig[S])*V[{sig[j]/j^2}, S] - 
         ((-33 - 55*S + 4*S^2 + 32*S^3 - 9*sig[S] - 15*S*sig[S] - 
            12*S^2*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)^2) - 
         ((1 + 4*S)*(-3 + sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)) - 
         8*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S] - 
         2*V[{j^(-1), (1 - j + S)^(-1)}, S] + 8*(1 + S)*sig[S]*
          V[{j^(-1), sig[j]/j}, S] + 2*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - 4*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + 8*(S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         4*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
         8*(1 + S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         4*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] - 2*(1 + 2*S - sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 4*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - 4*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + 4*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), sig[j]/j, j^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
          V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 4*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] + 4*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
            j^(-1)}, S] - 4*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
         4*(1 + S)*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
         4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         4*(1 + S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/j, sig[j]/j}, S]) + 
       8*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
       8*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
         S] + 2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S)}, S] - 8*sig[S]*
        V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       2*V[{sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, S] - 
       8*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       V[{sig[j]/j}, S]*((2*(-2 + 6*S + 33*S^2 + 42*S^3 + 48*S^4 + 52*S^5 + 
            24*S^6 - 2*sig[S] - 18*S*sig[S] - 49*S^2*sig[S] - 48*S^3*sig[S] - 
            20*S^4*sig[S] - 8*S^5*sig[S]))/(S^2*(1 + S)^2*(1 + 2*S)) - 
         ((11 + 13*S + 8*S^2 + 35*sig[S] + 117*S*sig[S] + 120*S^2*sig[S] + 
            32*S^3*sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)^2) + 
         ((-55 - 78*S - 28*S^2 - 11*sig[S] + 14*S*sig[S] + 20*S^2*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(1 + S) - 4*V[{j^(-1), (1 - j + S)^(-1)}, 
           S] - 24*V[{j^(-1), (j + S)^(-1)}, S] - 
         ((-7 - 30*S - 28*S^2 + 5*sig[S] + 30*S*sig[S] + 20*S^2*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/(1 + S) + 24*sig[S]*
          V[{j^(-1), sig[j]/(j + S)}, S] - 4*(-5 - 2*S - sig[S] + 4*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - (16*(1 + sig[S] + S*sig[S])*
           V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S + 
         (16*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/S + 8*(-3 - 2*S + sig[S] + 4*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         ((-27 - 66*S - 44*S^2 - 31*sig[S] - 22*S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
         16*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
         (16*(1 + sig[S] + S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S - 
         (16*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S + 
         16*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S)}, S] + 
         (16*(1 + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/
          S - 24*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
         16*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         ((-17 - 26*S - 4*S^2 + 11*sig[S] + 50*S*sig[S] + 44*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
         4*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         24*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] - 
         4*(-3 - 4*S + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S] - 16*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
         (16*(1 + sig[S] + S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/
          S - 8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (j + S)^(-1)}, S] - 8*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, 
           S] + 8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] - 8*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
         8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] - 8*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         8*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] - 
         8*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + 8*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] - 8*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         8*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         8*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, 
           S] - 8*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
         8*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] - 8*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] - 
         8*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + 8*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - 8*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) - 2*V[{sig[j]/(j + S), sig[j]/j, 
          sig[j]/(j + S)}, S] + 8*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + 24*Zeta[3]) + 
     c[1, 2, 0]*((3*(1 + 2*S)*(-5 - 22*S - 28*S^2 - 8*S^3 + 5*sig[S] + 
          24*S*sig[S] + 24*S^2*sig[S] + 8*S^3*sig[S]))/
        (2*S*(1 + S)*(3 + 2*S)) + (2*(-4 + 2*S + 5*sig[S] + 8*S*sig[S])*
         V[{j^(-1)}, S]^2)/3 + (2*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*
         V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/3 + 
       (2*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*V[{sig[j]/j}, S]^2)/3 - 
       (2*(-1 + 2*S + 5*sig[S] + 8*S*sig[S])*V[{j^(-1), j^(-1)}, S])/3 - 
       2*V[{j^(-1), (1 - j + S)^(-1)}, S] + 
       (2*sig[S]*(5 + 8*S - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        3 + (1 - sig[S] - 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
       (2*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/3 - (-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
       (2*(-1 - 4*S + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 + (2*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/3 - 
       (2*sig[S]*(2 + 2*S - sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), sig[j]/j}, 
          S])/3 + (2*(-5 - 2*S + sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, 
          S])/3 - 2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       V[{sig[j]/j}, S]*(-(3 + 20*S + 20*S^2 - 3*sig[S] - 6*S*sig[S])/
          (2*S*(1 + S)) - (2*sig[S]*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*
           V[{sig[j]/(j + S)}, S])/3 - (4*S*(1 + S)*V[{j^(-1), (j + S)^(-1)}, 
            S])/3 + (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 - 
         (4*S*(1 + S)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
          3 - (4*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
       V[{j^(-1)}, S]*((3 + 24*S + 68*S^2 + 48*S^3 - 3*sig[S] - 26*S*sig[S] - 
           24*S^2*sig[S])/(2*S*(1 + S)) - 
         (2*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*V[{(j + S)^(-1)}, S])/3 - 
         (2*(-5 + 4*S + 7*sig[S] + 10*S*sig[S])*V[{sig[j]/j}, S])/3 + 
         (2*sig[S]*(-1 + 2*S + 2*sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S)}, S])/
          3 + (4*S*(1 + S)*V[{j^(-1), (j + S)^(-1)}, S])/3 - 
         (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S])/3 + 
         (4*S*(1 + S)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
          3 + (4*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S])/3) + 
       (-1 - 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (2*(2 + 2*S - sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/3 - 
       (4*S*(1 + S)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/3 + 
       (4*S*(1 + S)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/3 + 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/3 - 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/3 - 
       (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/3 - (4*S*(1 + S)*sig[S]*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
        3 - (4*S*(1 + S)*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/3 + 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/3 - 
       2*S*(1 + S)*Zeta[3]) + c[0, 1, 1]*
      ((3*(1 + 2*S)*(-3 - 8*S - 4*S^2 + 2*sig[S] + 10*S*sig[S] + 
          4*S^2*sig[S]))/(2*S*(1 + S)*(3 + 2*S)) - 
       (2*(5 + 8*S + 2*sig[S] + 2*S*sig[S])*V[{j^(-1)}, S]^2)/(3*(1 + 2*S)) - 
       (4*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1)}, S]*V[{sig[j]/j}, S])/
        (3*(1 + 2*S)) - (4*(1 + S)*(1 + sig[S])*V[{sig[j]/j}, S]^2)/
        (3*(1 + 2*S)) + (2*(5 + 8*S + 2*sig[S] + 2*S*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
       (2*sig[S]*(2 + 2*S + 5*sig[S] + 8*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) + V[{(1 - j + S)^(-1), j^(-1)}, S] - 
       (4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        (3*(1 + 2*S)) - (2*(-2 - 2*S + sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
       (4*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, 
          S])/(3*(1 + 2*S)) + (4*(1 + S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), sig[j]/j}, S])/(3*(1 + 2*S)) + 
       (2*(-1 - 4*S + 2*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (3*(1 + 2*S)) + V[{j^(-1)}, S]*((-3*(1 + 2*S)*(1 + 4*S)*sig[S])/
          (2*S*(1 + S)) + (4*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1)}, S])/
          (3*(1 + 2*S)) + (2*(7 + 10*S + 4*sig[S] + 4*S*sig[S])*
           V[{sig[j]/j}, S])/(3*(1 + 2*S)) - (4*(1 + S)*sig[S]*(1 + sig[S])*
           V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
         (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1)}, S])/(3*(1 + 2*S)) + 
         (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
         (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
          (3*(1 + 2*S)) - (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/
          (3*(1 + 2*S))) + V[{sig[j]/j}, S]*((3*(1 + 2*S)*sig[S])/
          (2*S*(1 + S)) + (4*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(j + S)}, 
            S])/(3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1)}, 
            S])/(3*(1 + 2*S)) - (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S)}, S])/
          (3*(1 + 2*S)) + (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
         (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
       sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, 
          S])/(3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*
         V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) - (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
        (3*(1 + 2*S)) + (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, 
          S])/(3*(1 + 2*S)) + (4*S*(1 + S)*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) - (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, 
          S])/(3*(1 + 2*S)) + (2*S*(1 + S)*sig[S]*Zeta[3])/(1 + 2*S)))}


==> anc/Constants/c011 <==
{c[0, 1, 1] -> ((-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 16*S^5)*sig[S])/
    (24*(-1 + 2*S)*(1 + 2*S)^2*(3 + 2*S)*\[Alpha]^4) + 
   (S*(1 + S)*A[3, 1]*sig[S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
   c[1, 2, 0]*(1 + 2*S - sig[S])*sig[S] - 8*V[{j^(-2)}, S] + 
   8*V[{sig[j]/j^2}, S] + (((I/2)*(-1 + 2*S)*sig[S]*(-3 - 2*S + sig[S]))/
      (1 + 2*S) + (I/2)*V[{j^(-1)}, S] - I*V[{(j + S)^(-1)}, S] - 
     (I/2)*V[{sig[j]/j}, S] + I*sig[S]*V[{sig[j]/(j + S)}, S])/\[Alpha]^2 - 
   8*V[{j^(-1), j^(-1)}, S] + 8*V[{j^(-1), sig[j]/j}, S] - 
   8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   8*V[{sig[j]/j, sig[j]/j}, S]}


==> anc/Constants/c120 <==
{c[1, 2, 0] -> A[3, 0]*(((6*I)*\[Alpha]^2*V[{j^(-2)}, S])/(3 - 4*S - 4*S^2) + 
    ((12*I)*\[Alpha]^2*V[{j^(-1)}, S])/(-3 + 4*S + 4*S^2) + 
    ((6*I)*\[Alpha]^2*V[{sig[j]/j^2}, S])/(-3 + 4*S + 4*S^2) + 
    ((12*I)*\[Alpha]^2*V[{sig[j]/j}, S])/(3 - 4*S - 4*S^2) - 
    ((3*I)*\[Alpha]^2*(5 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S])/
     (-3 + 4*S + 4*S^2) + ((3*I)*\[Alpha]^2*(5 + 2*S - sig[S])*
      V[{j^(-1), sig[j]/j}, S])/(-3 + 4*S + 4*S^2) + 
    ((3*I)*\[Alpha]^2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
     (-6 + 8*S + 8*S^2) - ((3*I)*\[Alpha]^2*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j}, S])/(-3 + 4*S + 4*S^2) + 
    ((3*I)*\[Alpha]^2*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(-3 + 4*S + 4*S^2) + 
    ((3*I)*\[Alpha]^2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
     (-3 + 4*S + 4*S^2) - ((3*I)*\[Alpha]^2*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(-6 + 8*S + 8*S^2))}


==> anc/Constants/c121 <==
{c[1, 2, 1] -> 4*c[1, 4, 0] + (-4*phiP1[1, 0] + (8*(1 + sig[S]))/(1 + S))*
    V[{j^(-2)}, S] - (8*(1 + sig[S])*V[{sig[j]/j^2}, S])/(1 + S) + 
   4*V[{j^(-2), j^(-2)}, S] - (2*(3*S + 2*S^2 + 3*sig[S] + 10*S*sig[S] + 
      4*S^2*sig[S])*V[{j^(-2), j^(-1)}, S])/(1 + S) - 
   (2*(-2 - 3*S + S*sig[S])*V[{j^(-2), (1 - j + S)^(-1)}, S])/(1 + S) + 
   (-1 - sig[S])*V[{j^(-2), sig[j]/j^2}, S] + 
   (2*(4 + S + 4*sig[S] + 3*S*sig[S])*V[{j^(-2), sig[j]/j}, S])/(1 + S) - 
   (2*(S + 2*sig[S] + S*sig[S])*V[{j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) - 
   ((1 + S + 9*S^2 + 32*S^3 + 16*S^4 - sig[S] + 3*S*sig[S] + 43*S^2*sig[S] + 
      80*S^3*sig[S] + 32*S^4*sig[S])*V[{j^(-1), j^(-2)}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((-2 - 12*S - 4*S^2 + 62*S^3 + 83*S^4 - 12*S^5 - 
      36*S^6 + 2*sig[S] + 12*S*sig[S] + 59*S^2*sig[S] + 203*S^3*sig[S] + 
      355*S^4*sig[S] + 306*S^5*sig[S] + 148*S^6*sig[S] + 40*S^7*sig[S])*
     V[{j^(-1), j^(-1)}, S])/(S^2*(1 + S)^2*(1 + 2*S)^2) + 
   ((5 + 4*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 - 
   (2*(-1 + sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/S^2 + 
   (4*V[{j^(-1), (1 - j + 2*S)^(-1)}, S])/(1 + 2*S)^2 + 
   ((1 + 4*S + 15*S^2 + 32*S^3 + 16*S^4 - sig[S] + 37*S^2*sig[S] + 
      80*S^3*sig[S] + 32*S^4*sig[S])*V[{j^(-1), sig[j]/j^2}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((-1 - 5*S - 2*S^2 + 28*S^3 + 56*S^4 + 24*S^5 - 
      12*S^6 + sig[S] + 5*S*sig[S] + 27*S^2*sig[S] + 131*S^3*sig[S] + 
      310*S^4*sig[S] + 342*S^5*sig[S] + 172*S^6*sig[S] + 40*S^7*sig[S])*
     V[{j^(-1), sig[j]/j}, S])/(S^2*(1 + S)^2*(1 + 2*S)^2) + 
   (2*(S + 2*sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2}, S])/
    (1 + S) + ((-1 + 18*S + 8*S^2 - 5*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
   ((-1 + sig[S])*V[{j^(-1), sig[j]/(j + S)}, S])/(S^2*(1 + S)) + 
   ((-1 + sig[S])*(1 + sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + 2*S)}, 
      S])/((1 + S)*(1 + 2*S)^2) - 3*(-1 + sig[S])*
    V[{(1 - j + S)^(-2), j^(-2)}, S] + 
   ((-3 - 15*S + 8*S^2 + 6*S^3 + 3*sig[S] + 2*S*sig[S] + 23*S^2*sig[S] + 
      12*S^3*sig[S])*V[{(1 - j + S)^(-2), j^(-1)}, S])/(S*(1 + S)) - 
   ((3 + 5*S)*(-1 + sig[S])*V[{(1 - j + S)^(-2), (j + S)^(-1)}, S])/
    (S*(1 + 2*S)) - ((-1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, 
      S])/S + 4*(-1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j^2}, S] - 
   ((-3 + 2*S^2 + 2*S^3 - sig[S] - 3*S*sig[S] + 7*S^2*sig[S] + 4*S^3*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j}, S])/(S*(1 + S)) - 
   2*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, S] + 
   (2*(-1 - 7*S - 2*S^2 + 18*S^3 + 8*S^4 + sig[S] - S^2*sig[S] + 
      6*S^3*sig[S] + 4*S^4*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, 
      S])/(S*(1 + S)*(1 + 2*S)) - ((3 + 8*S + sig[S] + 4*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(j + S)}, S])/(S*(1 + 2*S)) + 
   ((-1 + sig[S])^2*V[{(1 - j + S)^(-2), sig[j]/(1 - j + 2*S)}, S])/S - 
   ((4 - S - 10*S^2 + 17*S^3 + 18*S^4 + 4*sig[S] - 9*S*sig[S] - 
      26*S^2*sig[S] + 35*S^3*sig[S] + 64*S^4*sig[S] + 20*S^5*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1)}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   (2*(1 + 4*S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
    (S*(1 + 2*S)^2) - (2*(-1 - S + sig[S] + 3*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(S^2*(1 + 2*S)) - 
   ((-1 - 16*S + 10*S^2 + 6*S^3 + 5*sig[S] + 7*S*sig[S] + 25*S^2*sig[S] + 
      12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(S*(1 + S)) + 
   ((1 + 4*S + 19*S^2 + 41*S^3 + 18*S^4 + 3*sig[S] + 2*S*sig[S] + 
      9*S^2*sig[S] + 59*S^3*sig[S] + 64*S^4*sig[S] + 20*S^5*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)^2*(1 + 2*S)) - 
   (2*(1 + 6*S + 4*S^2 - 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) - 
   ((1 + 4*S - 8*S^2 - 83*S^3 - 186*S^4 - 110*S^5 + 68*S^6 + 40*S^7 - 
      sig[S] - 8*S*sig[S] - 25*S^2*sig[S] - 76*S^3*sig[S] - 188*S^4*sig[S] - 
      204*S^5*sig[S] - 52*S^6*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    (S^2*(1 + S)^2*(1 + 2*S)^2) - 
   ((-1 + sig[S])*(3 + 11*S + 9*S^2 + 2*sig[S] + 6*S*sig[S] + 4*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)*(1 + 2*S)^2) - 
   ((-1 + sig[S])*(2*S + 3*S^2 - sig[S] - S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (S^2*(1 + S)*(1 + 2*S)) + (2*(1 + 3*S)*(-1 + sig[S] + 2*S*sig[S])*
     V[{(j + S)^(-1), (j + S)^(-1)}, S])/(S^2*(1 + 2*S)^2) + 
   ((-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2}, S])/S + 
   ((-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S^2 - 
   ((-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + 2*S)^2 - 
   ((-1 + sig[S])*(1 + 6*S + 9*S^2 + 2*S*sig[S] + 4*S^2*sig[S])*
     V[{(j + S)^(-1), sig[j]/(j + S)}, S])/(S^2*(1 + 2*S)^2) + 
   ((-1 - S + 5*sig[S] + 9*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j^2}, S])/
    (S*(1 + 2*S)) - ((2 + 9*S + 9*S^2 + 2*sig[S] + 7*S*sig[S] + 7*S^2*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/(S*(1 + S)*(1 + 2*S)^2) - 
   (sig[S]*(1 + 3*S - sig[S] + S*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/(S^2*(1 + S)) + 
   ((-1 + sig[S])*(2*S + 6*S^2 - sig[S] - 2*S*sig[S] + S^2*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(S^2*(1 + 2*S)^2) + 
   (-3 + sig[S])*V[{sig[j]/j^2, sig[j]/j^2}, S] + 
   (2*S*(1 + 3*sig[S])*V[{sig[j]/j^2, sig[j]/j}, S])/(1 + S) + 
   (2*(-S + 2*sig[S] + 3*S*sig[S])*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
    (1 + S) + ((-3 + 8*S + 4*S^2 + sig[S] + 18*S*sig[S] + 8*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
   ((-2 - 9*S - 17*S^2 - 6*S^3 + 19*S^4 + 10*S^5 - 2*sig[S] - 7*S*sig[S] - 
      18*S^2*sig[S] - 17*S^3*sig[S] + 41*S^4*sig[S] + 60*S^5*sig[S] + 
      20*S^6*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(S^2*(1 + S)^2*(1 + 2*S)) - 
   (2*(-1 + 7*S + 4*S^2 - 6*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
   ((2 + 3*S + 2*sig[S] + S*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S])/
    (S^2*(1 + S)) - ((-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    ((1 + S)*(1 + 2*S)) + (1 - sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j^2}, 
     S] - ((1 + 2*S + 9*S^2 + 4*S^3 - sig[S] - S*sig[S] + 4*S^2*sig[S] + 
      2*S^3*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(S*(1 + S)) - 
   ((-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/(j + S)}, S])/S + 
   ((-2 - 3*S + 16*S^2 + 67*S^3 + 64*S^4 + 20*S^5 - 6*sig[S] - 11*S*sig[S] + 
      20*S^2*sig[S] + 49*S^3*sig[S] + 18*S^4*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   phiP1[1, 0]*(8*V[{j^(-1)}, S] + 4*V[{sig[j]/j^2}, S] - 
     8*V[{sig[j]/j}, S] - 2*(5 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] + 
     2*(5 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] + 
     (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
     2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
     2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + 2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
     (1 - sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
   ((1 + 3*sig[S] + 4*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((2 + 8*S + 5*S^2 + 2*sig[S] + 8*S*sig[S] + 
      7*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
    (S^2*(1 + S)*(1 + 2*S)) + (2*(1 + 3*S)*(1 + sig[S])*
     V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/(S^2*(1 + 2*S)) - 
   ((-13 - 19*S + 6*S^2 - 15*sig[S] - 27*S*sig[S])*
     V[{j^(-2), j^(-1), j^(-1)}, S])/(2*(1 + S)) + 
   (-1 - sig[S] - 2*S*sig[S])*V[{j^(-2), j^(-1), (1 - j + S)^(-1)}, S] + 
   ((3 + 3*S + 6*S^2 - 7*sig[S] - 13*S*sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, 
      S])/(1 + S) + (-1 - 2*S - sig[S])*
    V[{j^(-2), j^(-1), sig[j]/(1 - j + S)}, S] + (-3 - sig[S] - 2*S*sig[S])*
    V[{j^(-2), (1 - j + S)^(-1), j^(-1)}, S] + (5 + sig[S] + 2*S*sig[S])*
    V[{j^(-2), (1 - j + S)^(-1), sig[j]/j}, S] - 
   ((9 + 11*S + 6*S^2 - sig[S] - 5*S*sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, 
      S])/(2*(1 + S)) + (1 + sig[S] + 2*S*sig[S])*
    V[{j^(-2), sig[j]/j, (1 - j + S)^(-1)}, S] + 
   (2*(4 + 4*S + 3*S^2 - 3*sig[S] - 6*S*sig[S])*
     V[{j^(-2), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
   (1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-2), sig[j]/(1 - j + S), j^(-1)}, 
     S] + (1 + 2*S - 3*sig[S])*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   (2*(4 + 6*S + 3*sig[S] + 5*S*sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/
    (1 + S) + (-1 - sig[S] - 2*S*sig[S])*
    V[{j^(-1), j^(-2), (1 - j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, S] + 
   (1 + 2*S + sig[S])*V[{j^(-1), j^(-2), sig[j]/(1 - j + S)}, S] - 
   (2*(-2 - 4*S + 3*S^2 - 7*sig[S] - 12*S*sig[S])*V[{j^(-1), j^(-1), j^(-2)}, 
      S])/(1 + S) - ((-12 - 11*S + 62*S^2 + 109*S^3 + 56*S^4 + 12*S^5 + 
      55*S*sig[S] + 292*S^2*sig[S] + 535*S^3*sig[S] + 390*S^4*sig[S] + 
      96*S^5*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - (2*(-3 - 4*S + S*sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
   ((-4 - S - 2*sig[S] + S*sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1)}, S])/
    (S*(1 + S)) + ((1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), (1 - j + 2*S)^(-1)}, S])/((1 + S)*(1 + 2*S)) + 
   (2*(-2 - 4*S + 3*S^2 - 7*sig[S] - 12*S*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) + 
   ((-6 - 19*S - 6*S^2 + 31*S^3 + 40*S^4 + 12*S^5 - 6*sig[S] + 11*S*sig[S] + 
      196*S^2*sig[S] + 469*S^3*sig[S] + 390*S^4*sig[S] + 96*S^5*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   (2*(-1 - sig[S] + 3*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
    (1 + S) + ((1 - S - 3*sig[S] + S*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   ((-3 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) + 
   (-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), j^(-1)}, S] + 
   (1 - sig[S] - 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), sig[j]/j}, S] + 
   (1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
   (-7 + 3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S] + 
   ((1 + 9*S^2 + 26*S^3 + 4*S^4 - sig[S] + S*sig[S] + 16*S^2*sig[S] + 
      26*S^3*sig[S] + 8*S^4*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((-1 + S + sig[S] + S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S])/(S*(1 + S)) + 
   ((-3 - 5*S + sig[S] + S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
       (1 - j + 2*S)^(-1)}, S])/((1 + S)*(1 + 2*S)) - 
   4*(-2 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
   ((2 - 15*S - 31*S^2 + 54*S^3 + 92*S^4 + 16*S^5 - 2*sig[S] - 9*S*sig[S] + 
      17*S^2*sig[S] + 112*S^3*sig[S] + 128*S^4*sig[S] + 32*S^5*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   (1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, 
     S] + ((3 + 40*S + 16*S^2 - 23*sig[S] + 10*S*sig[S] + 8*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(2*(1 + S)) - 
   ((-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/S - 
   ((-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (1 + 2*S) + (-1 + sig[S])*V[{j^(-1), (j + S)^(-1), j^(-2)}, S] + 
   ((-4 - S + 4*sig[S] + 7*S*sig[S])*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/
    (S*(1 + S)) + ((3 + 2*S - sig[S])*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, 
      S])/(S*(1 + S)) + (1 - sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j^2}, 
     S] - ((-4 - 3*S + S*sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S])/
    (S*(1 + S)) + ((-1 - 3*S + 3*sig[S] + 5*S*sig[S])*
     V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   (1 + sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), j^(-2)}, S] + 
   (4*V[{j^(-1), (1 - j + 2*S)^(-1), j^(-1)}, S])/(1 + 2*S) - 
   ((-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), 
       (1 - j + 2*S)^(-1)}, S])/((1 + S)*(1 + 2*S)) + 
   (-1 - sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/j^2}, S] - 
   (2*(1 + S + 2*sig[S] + 3*S*sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), 
       sig[j]/j}, S])/((1 + S)*(1 + 2*S)) - 
   (2*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) - 
   ((7 + 11*S)*(1 + sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1)}, S])/(1 + S) + 
   (1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1)}, S] + 
   3*(-1 + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S] + 
   (-1 - 2*S - sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
   (2*(1 + S + 3*S^2 - 3*sig[S] - 6*S*sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, 
      S])/(1 + S) + ((14 + 67*S + 158*S^2 + 249*S^3 + 216*S^4 + 68*S^5 - 
      2*sig[S] - 3*S*sig[S] + 56*S^2*sig[S] + 191*S^3*sig[S] + 
      202*S^4*sig[S] + 64*S^5*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - ((3 + 2*S + sig[S] + 4*S*sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) - 
   (2*(1 + sig[S])*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S])/(1 + S) - 
   (2*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, S])/(1 + S) + 
   ((1 + S + 6*S^2 - 5*sig[S] - 11*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
   ((16 + 67*S + 130*S^2 + 175*S^3 + 144*S^4 + 52*S^5 - 4*sig[S] - 
      35*S*sig[S] - 64*S^2*sig[S] - 11*S^3*sig[S] + 50*S^4*sig[S] + 
      32*S^5*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) + ((3 - 2*S + 3*sig[S] + 4*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
   (2*(1 + S + 3*sig[S] + S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S])/
    (S*(1 + S)) + (4*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    (1 + 2*S) + (1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, 
     S] + (-1 - 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, 
     S] + (1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
      sig[j]/(1 - j + S)}, S] + 
   4*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, S] - 
   ((2 + 5*S - 2*S^2 + 5*S*sig[S] + 4*S^2*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(S*(1 + S)) - 
   (2*(-1 - S + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/
    (S*(1 + S)) + (2*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/
    (1 + S) + (-1 - 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, 
     S] - ((-4 + 3*S + 22*S^2 + 8*S^3 - 17*S*sig[S] - 2*S^2*sig[S] + 
      4*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
    (2*S*(1 + S)) + (1 + sig[S] + 2*S*sig[S])*
    V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] + 
   ((5 + 7*S + 10*S^2 - sig[S] - 9*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(2*(1 + S)^2) - 
   (2*(1 - S + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
      S])/(S*(1 + S)) + ((-3 - 3*S - sig[S] + S*sig[S])*
     V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/(S*(1 + S)) + 
   (2*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S])/(S*(1 + S)) - 
   ((-3 - S + sig[S] + 3*S*sig[S])*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/
    (S*(1 + S)) - ((3 + S + 5*sig[S] + 7*S*sig[S])*
     V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   ((-1 + sig[S])*(2 + sig[S])*V[{j^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, S])/
    (1 + 2*S) + ((1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
    (1 + 2*S) + ((1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + 2*S), 
       sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) + 
   ((7 + S + 2*S^2 - 27*sig[S] - 35*S*sig[S])*
     V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S])/(2*(1 + S)) - 
   3*(1 + sig[S])*V[{(1 - j + S)^(-2), j^(-1), (j + S)^(-1)}, S] + 
   4*(-1 + sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/j}, S] + 
   2*(-2 + sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(j + S)}, S] + 
   ((-3 - 3*S + 2*S^2 + sig[S] - S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
   2*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (j + S)^(-1)}, S] - 
   2*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
   ((-3 - 5*S + 2*S^2 - 5*sig[S] - 9*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/(2*(1 + S)) - 
   ((-3 - 7*S + 11*sig[S] + 13*S*sig[S] + 6*S^2*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    (2*(1 + S)) - 2*(1 + sig[S])*V[{(1 - j + S)^(-2), (j + S)^(-1), j^(-1)}, 
     S] + (-1 + sig[S])*V[{(1 - j + S)^(-2), (j + S)^(-1), (j + S)^(-1)}, 
     S] + (1 + sig[S])*(2 + sig[S])*V[{(1 - j + S)^(-2), (j + S)^(-1), 
      sig[j]/j}, S] - (1 + sig[S])^2*V[{(1 - j + S)^(-2), (j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 2*(1 + sig[S])*
    V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1), j^(-1)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] - sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
   (-1 + sig[S])^2*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + S)}, S] + ((-5 + 2*S + 9*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, j^(-1)}, S])/2 + 
   (1 + sig[S])*(2 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, (j + S)^(-1)}, 
     S] - 4*(-1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] - 
   2*(-1 + 2*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   6*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(j + S)}, S] - 
   (2*(4 + 5*S + sig[S] + 3*S*sig[S] + S^2*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
   (-1 - 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (j + S)^(-1)}, 
     S] + (-1 + 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1)}, S] + 
   ((-1 - 5*S - 7*sig[S] - 9*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/(2*(1 + S)) + 
   ((19 + 21*S + 6*S^2 - 7*sig[S] - 11*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
    (2*(1 + S)) - 2*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
     S] - 2*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(j + S), j^(-1)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(j + S), (j + S)^(-1)}, S] + 
   6*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(j + S), sig[j]/j}, S] - 
   2*V[{(1 - j + S)^(-2), sig[j]/(j + S), sig[j]/(1 - j + S)}, S] - 
   (4*(2 + 3*S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, 
      S])/(1 + S) + 2*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, 
     S] + (-1 - 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-2), 
      sig[j]/(1 - j + S)}, S] + 
   ((4 - 11*S - 48*S^2 - 17*S^3 + 24*S^4 + 4*S^5 + 16*sig[S] + 71*S*sig[S] + 
      146*S^2*sig[S] + 201*S^3*sig[S] + 146*S^4*sig[S] + 32*S^5*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   ((-1 - 5*S - 3*S^2 + 5*sig[S] + 17*S*sig[S] + 13*S^2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S])/(S*(1 + S)*(1 + 2*S)) - 
   ((-1 + 3*S^2 + 3*sig[S] + 10*S*sig[S] + 9*S^2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + 2*S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) - (2*(-2 - 2*S + S^2 + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) - 
   ((4 - 13*S - 52*S^2 - 3*S^3 + 48*S^4 + 12*S^5 + 20*sig[S] + 83*S*sig[S] + 
      158*S^2*sig[S] + 229*S^3*sig[S] + 186*S^4*sig[S] + 48*S^5*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2}, 
     S] + ((2 - S + 23*S^2 + 34*S^3 + 12*S^4 - 12*S*sig[S] + 5*S^2*sig[S] + 
      19*S^3*sig[S] + 6*S^4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/(S*(1 + S)^2) + 
   (2*(1 + 4*S + 4*S^2 + 3*sig[S] + 9*S*sig[S] + 5*S^2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - (2*(-S + sig[S] + 3*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S])/(S*(1 + 2*S)) - 
   2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(j + S)}, S] - 
   ((-1 + S + 2*S^2 + 7*sig[S] + 23*S*sig[S] + 18*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((4 + 16*S + 15*S^2 + 4*S*sig[S] + 7*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((3 - 3*S + 2*S^2 - 23*sig[S] - 31*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/(2*(1 + S)) + 
   ((6 + 34*S + 67*S^2 + 67*S^3 + 28*S^4 + 12*S^5 + 2*sig[S] + 30*S*sig[S] + 
      69*S^2*sig[S] + 27*S^3*sig[S] - 26*S^4*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - 
   ((-15 - 27*S - 5*sig[S] - 11*S*sig[S] + 6*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
    (2*(1 + S)) + ((2 - 22*S - 109*S^2 - 175*S^3 - 126*S^4 - 32*S^5 + 
      6*sig[S] + 34*S*sig[S] + 57*S^2*sig[S] + 49*S^3*sig[S] + 
      36*S^4*sig[S] + 20*S^5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/(2*S*(1 + S)^2*(1 + 2*S)) - 
   ((3 + 8*S + S^2 - sig[S] + 4*S*sig[S] + 11*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((-1 - 3*S + sig[S] + S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) - ((2 + S)*(1 + 4*S + 3*sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/(S*(1 + S)*(1 + 2*S)) + 
   ((-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/
    (1 + S) - 2*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j^2}, 
     S] + ((1 + 6*S + 4*S^2 + 5*sig[S] + 14*S*sig[S] + 8*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) + 
   ((1 + 3*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, 
      S])/(1 + 2*S) - (2*(S + 4*sig[S] + 3*S*sig[S])*
     V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   ((3 + 4*S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
       (1 - j + 2*S)^(-1)}, S])/(S*(1 + S)*(1 + 2*S)) + 
   ((5*S + 6*S^2 + 4*sig[S] + 11*S*sig[S] + 6*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((1 + sig[S])*(-1 - S + 2*sig[S] + S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)) + ((-1 + 2*S + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + (4*(2 + 3*S + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/(1 + S) + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] + 
   (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, 
     S] - ((-2 - 37*S - 44*S^2 + 115*S^3 + 172*S^4 + 52*S^5 + 10*sig[S] + 
      19*S*sig[S] + 66*S^2*sig[S] + 255*S^3*sig[S] + 274*S^4*sig[S] + 
      80*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - ((1 + 2*S + 5*sig[S] + 12*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S])/(S*(1 + 2*S)) + 
   ((2*S + 5*S^2 + 2*sig[S] + 8*S*sig[S] + 7*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) - (2*(2 + 4*S + S^2 + 3*sig[S] + 4*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
   ((-10 - 63*S - 100*S^2 + 21*S^3 + 124*S^4 + 44*S^5 - 10*sig[S] - 
      77*S*sig[S] - 110*S^2*sig[S] + 91*S^3*sig[S] + 210*S^4*sig[S] + 
      64*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) + (-1 - 2*S - 3*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2}, S] - 
   ((1 - 6*S - 9*S^2 + 32*S^3 + 46*S^4 + 16*S^5 - sig[S] - 12*S*sig[S] - 
      31*S^2*sig[S] - 22*S^3*sig[S] + 2*S^4*sig[S] + 8*S^5*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)^2*(1 + 2*S)) - ((-1 - 2*S + S^2 + 7*sig[S] + 20*S*sig[S] + 
      9*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((-3 - 9*S + sig[S] + S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + (-1 + sig[S])*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (j + S)^(-1)}, S] + 
   (-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
      (1 - j + 2*S)^(-1)}, S] + (-1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(j + S)}, S] + 
   ((-4 - 7*S - S^2 + 2*sig[S] + 9*S*sig[S] + 7*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((-1 + S + 5*S^2 + 3*sig[S] + 13*S*sig[S] + 
      13*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + 2*S)^(-1)}, S])/(S*(1 + S)*(1 + 2*S)) + 
   ((5 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j^2}, S])/2 - ((-4 - 28*S + 5*S^2 + 147*S^3 + 146*S^4 + 
      48*S^5 - 8*sig[S] - 18*S*sig[S] + 51*S^2*sig[S] + 149*S^3*sig[S] + 
      104*S^4*sig[S] + 36*S^5*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) + ((1 + 3*S + 6*S^2 - sig[S] - 5*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
    (2*(1 + S)) + ((-22*S - 65*S^2 - 63*S^3 - 12*S^4 - 20*S^5 - 8*sig[S] - 
      38*S*sig[S] - 35*S^2*sig[S] + 85*S^3*sig[S] + 150*S^4*sig[S] + 
      32*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   (2*(2*S + 3*S^2 - sig[S] - S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((-S + 6*sig[S] + 11*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + ((2 + 7*S + 5*S^2 - 2*sig[S] - 3*S*sig[S] + S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) + (sig[S]*(8 + 25*S + 15*S^2 + S*sig[S] + 
      S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S])/
    (S*(1 + S)*(1 + 2*S)) - (2*(S^2 - sig[S] - 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - 
   (4*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S)}, S])/
    (1 + 2*S) + (2*(2*S + 3*S^2 + 4*sig[S] + 11*S*sig[S] + 6*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - (sig[S]*(1 + 2*S + 5*sig[S] + 14*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S])/
    (S*(1 + 2*S)) - 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j^2}, 
     S] - ((5 + 15*S + 8*S^2 + sig[S] + 5*S*sig[S] + 4*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) + (2*(S + sig[S] + S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)) - (2*(1 + 4*S + 3*sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + (-1 + sig[S])*V[{(j + S)^(-1), j^(-2), sig[j]/j}, S] - 
   ((-3 - 3*S + 5*sig[S] + 9*S*sig[S])*V[{(j + S)^(-1), j^(-1), 
       (j + S)^(-1)}, S])/(S*(1 + 2*S)) + 
   2*V[{(j + S)^(-1), j^(-1), sig[j]/j^2}, S] + 
   ((3 + 2*S + 5*sig[S] + 4*S*sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/
    (S*(1 + S)) - (sig[S]*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/(1 + S) + 
   (2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S)}, S])/(1 + 2*S) + 
   ((-1 + 2*S + 3*sig[S] + 6*S*sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), 
       (j + S)^(-1)}, S])/(S*(1 + 2*S)) - 
   (2*(1 + 4*S + S*sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (S*(1 + 2*S)) + (2*(1 + 2*sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/(1 + 2*S) + 
   ((2 + 5*S + S*sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, 
      S])/(S*(1 + 2*S)) + ((-3 - 8*S + 3*sig[S] + 6*S*sig[S])*
     V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/(S*(1 + 2*S)) + 
   (1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j^2}, S] - 
   ((5 + 20*S + 16*S^2 + 7*sig[S] + 26*S*sig[S] + 20*S^2*sig[S])*
     V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)*(1 + 2*S)) - 
   ((-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/((1 + S)*(1 + 2*S)) + 
   ((1 + 5*sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S])/S + 
   (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] - 
   (2*(1 + 2*S + S*sig[S])*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S])/
    (S*(1 + 2*S)) + (1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] + 
   ((4 + 3*S + 2*sig[S] + S*sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
    (S*(1 + S)) - ((-2 - 3*S + 4*sig[S] + 7*S*sig[S])*
     V[{(j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
    ((1 + S)*(1 + 2*S)) - ((1 + S - sig[S] + S*sig[S])*
     V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + 2*S)) - 
   ((-2 - 5*S + S*sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, 
      S])/(S*(1 + 2*S)) - ((1 + 2*S + sig[S] + 10*S*sig[S] + 10*S^2*sig[S])*
     V[{(j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - 
   (3*(-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/(1 + S) + ((1 + 4*S + sig[S] + 2*S*sig[S])*
     V[{(j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
    (S*(1 + 2*S)) + (sig[S]*(-6 - 13*S + S*sig[S])*
     V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S])/(S*(1 + 2*S)) - 
   ((S + 4*sig[S] + 17*S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, 
      S])/(S*(1 + 2*S)) + 
   (4*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S)}, S])/(1 + 2*S) - 
   ((-3 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
   (1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-2), sig[j]/j}, S] - 
   2*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j^2}, S] + 
   ((-1 - 2*S - 3*S^2 + 7*sig[S] + 20*S*sig[S] + 13*S^2*sig[S])*
     V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)*(1 + 2*S)) - 
   (sig[S]*(-S + 2*sig[S] + 3*S*sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
   (2*sig[S]*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S])/S + 
   (1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
   ((-S + 4*sig[S] + 13*S*sig[S] + 10*S^2*sig[S])*
     V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - 
   (2*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
   ((1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + 2*S)}, S])/(S*(1 + 2*S)) + 
   (1 - sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j^2}, S] - 
   ((-9*S - 10*S^2 + 2*sig[S] + 9*S*sig[S] + 8*S^2*sig[S])*
     V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) + (sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)) - ((-2 - 11*S + 2*sig[S] + 5*S*sig[S])*
     V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j^2, 
      sig[j]/j}, S] + (-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/j^2}, S] + (2*(2 + 5*S + 2*S^2 + sig[S] + 5*S*sig[S] + 
      4*S^2*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - 
   ((-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)) - ((-3 - 5*S + sig[S] + S*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/j^2}, S] - ((4 + 15*S + 13*S^2 + 2*sig[S] + 9*S*sig[S] + 
      9*S^2*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) + ((2 + S + 6*sig[S] + 5*S*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
    (S*(1 + S)) - ((S + 2*sig[S] + 5*S*sig[S])*
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) - 2*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/j^2}, S] + ((7 + 19*S + 12*S^2 + sig[S] + 7*S*sig[S] + 
      8*S^2*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
      S])/(S*(1 + S)*(1 + 2*S)) - 
   (2*(3 + 2*S)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
       sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
   ((-5*S + 4*sig[S] + 11*S*sig[S])*V[{(1 - j + 2*S)^(-1), 
       sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/(S*(1 + 2*S)) - 
   ((7 + 7*S + 6*S^2 - 7*sig[S] - 13*S*sig[S])*
     V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/(1 + S) + 
   (-1 - 2*S - sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S)}, S] + 
   (-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, 
     S] - (6*(S^2 - sig[S] - 2*S*sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, 
      S])/(1 + S) + (1 + 2*S + sig[S])*
    V[{sig[j]/j^2, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   (1 + 2*S + 5*sig[S])*V[{sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*(-2 + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, S] + 
   (1 + 2*S + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S)}, S] - 
   ((13 + 15*S + 6*S^2 - 5*sig[S] - 9*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/(2*(1 + S)) + 
   ((10 + 60*S + 153*S^2 + 199*S^3 + 128*S^4 + 36*S^5 - 2*sig[S] - 
      8*S*sig[S] + 3*S^2*sig[S] + 27*S^3*sig[S] + 14*S^4*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) - 
   ((-9 + 28*S + 16*S^2 - 39*sig[S] - 10*S*sig[S] + 8*S^2*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(2*(1 + S)) - 
   (2*V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S])/S - 
   (2*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) + 
   (1 - sig[S] - 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S] + 
   ((-2 - 19*S - 31*S^2 + 30*S^3 + 68*S^4 + 16*S^5 - 2*sig[S] - 21*S*sig[S] - 
      27*S^2*sig[S] + 56*S^3*sig[S] + 104*S^4*sig[S] + 32*S^5*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) + ((1 - 3*S + sig[S] + 3*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + S)) - 
   ((-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (1 + 2*S) + ((-1 - 2*S + 3*sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
   ((-1 - 3*S - sig[S] + S*sig[S])*V[{sig[j]/j, (j + S)^(-1), 
       sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   ((1 + 3*S + sig[S] + S*sig[S])*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j}, 
      S])/((1 + S)*(1 + 2*S)) - 
   (2*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) + 
   2*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S] + (-1 - 2*S - sig[S])*
    V[{sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
   ((7 + 9*S + 6*S^2 - 3*sig[S] - 7*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/(2*(1 + S)) - 
   ((-4 - 64*S - 153*S^2 - 85*S^3 + 16*S^4 + 12*S^5 - 4*sig[S] - 
      48*S*sig[S] - 19*S^2*sig[S] + 255*S^3*sig[S] + 322*S^4*sig[S] + 
      96*S^5*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - 
   ((25 + 45*S + 12*S^2 - sig[S] + 17*S*sig[S] + 10*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(2*(1 + S)^2) - 
   ((3 + 5*S - 3*sig[S] + S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, 
      S])/(S*(1 + S)) + 
   ((3 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    (1 + 2*S) + (-1 - 2*S + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)^2, 
      sig[j]/j}, S] + 2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, 
     S] + ((-13 + 14*S + 8*S^2 + 3*sig[S] - 10*S*sig[S] + 4*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(2*(1 + S)) - 
   (2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/(1 + S) - 
   (2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/
    (S*(1 + S)) + ((-1 + S)*(-1 + sig[S])*
     V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S])/(S*(1 + S)) + 
   2*V[{sig[j]/j, sig[j]/(1 - j + 2*S), sig[j]/j^2}, S] + 
   (2*(4 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
    (1 + 2*S) + ((5 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + 2*S), 
       sig[j]/(1 - j + 2*S)}, S])/(1 + 2*S) - 
   2*(-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] - 
   2*V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/(j + S)}, S] - 
   ((-3 - 7*S - 5*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, S])/(2*(1 + S)) + 
   (1 + sig[S])*V[{sig[j]/(1 - j + S)^2, (j + S)^(-1), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
   2*(-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S] + 
   6*V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(j + S)}, S] + 
   ((-3 - 5*S + 2*S^2 - 5*sig[S] - 9*S*sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S])/
    (2*(1 + S)) - 2*sig[S]*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 6*V[{sig[j]/(1 - j + S)^2, sig[j]/(j + S), 
      sig[j]/j}, S] + (1 - sig[S])*V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, 
     S] + ((-8 - 40*S - 89*S^2 - 111*S^3 - 66*S^4 - 16*S^5 + 2*S*sig[S] - 
      3*S^2*sig[S] - 9*S^3*sig[S] + 4*S^4*sig[S] + 4*S^5*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
    (2*S*(1 + S)^2*(1 + 2*S)) - ((-2 - 3*S + S*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, S])/(S*(1 + 2*S)) - 
   ((1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + 2*S)}, S])/
    S + ((3 + 6*S - S^2 - sig[S] - 2*S*sig[S] + S^2*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - 
   ((1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + 2*S)}, S])/S - 
   ((-4 - 12*S - 9*S^2 + S^2*sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
       sig[j]/j}, S])/(S*(1 + S)*(1 + 2*S)) - 
   ((5 + 14*S + 7*S^2 - sig[S] - 2*S*sig[S] + S^2*sig[S])*
     V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((-2 - 3*S + S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) + ((-10 - 50*S - 45*S^2 + 73*S^3 + 106*S^4 + 32*S^5 - 
      2*sig[S] + 6*S*sig[S] + 65*S^2*sig[S] + 113*S^3*sig[S] + 
      80*S^4*sig[S] + 28*S^5*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/j}, S])/(2*S*(1 + S)^2*(1 + 2*S)) + 
   ((-5 - 13*S - 6*S^2 + sig[S] + 5*S*sig[S] + 4*S^2*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) - ((S + 2*sig[S] + 7*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) - (2*(1 + 3*S + S^2)*(1 + 2*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
    (S*(1 + S)*(1 + 2*S)) + 
   (4*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
    S - (2*(-1 - 4*S - 2*S^2 + S^2*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S])/
    (S*(1 + S)*(1 + 2*S)) - (2*(-2 - 5*S - 2*S^2 + sig[S] + 4*S*sig[S] + 
      2*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
      S])/(S*(1 + S)*(1 + 2*S)) - (2*(1 + sig[S])*(-S + sig[S] + 4*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
    (S*(1 + 2*S)) - ((1 + 3*S + 5*sig[S] + 11*S*sig[S])*
     V[{sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, S])/(S*(1 + 2*S)) + 
   ((1 + sig[S])*V[{sig[j]/(j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/
    S + ((-3 - 8*S + 3*sig[S] + 6*S*sig[S])*
     V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S])/(S*(1 + 2*S)) + 
   (2*(1 + 3*S)*sig[S]*V[{sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, S])/
    (S*(1 + 2*S)) - ((2 + 5*S + 3*S*sig[S])*
     V[{sig[j]/(j + S), sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
    (S*(1 + 2*S)) + (sig[S]*(-6 - 13*S + S*sig[S])*
     V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/(S*(1 + 2*S)) - 
   ((-25 - 43*S + 6*S^2 - 27*sig[S] - 51*S*sig[S])*
     V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
   (-7 - 3*sig[S] - 6*S*sig[S])*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, 
     S] + 2*V[{j^(-1), j^(-1), j^(-1), (j + S)^(-1)}, S] + 
   ((-13 - 25*S + 6*S^2 - 21*sig[S] - 39*S*sig[S])*
     V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
   2*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
   2*(5 + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
   2*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S] + 
   (1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
   (-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
     S] + (11 - sig[S] + 4*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
      sig[j]/j}, S] - 2*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 
   2*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
   2*V[{j^(-1), j^(-1), (j + S)^(-1), j^(-1)}, S] + 
   (-1 - sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
   (-1 - sig[S])*V[{j^(-1), j^(-1), (j + S)^(-1), sig[j]/j}, S] - 
   2*sig[S]*V[{j^(-1), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{j^(-1), j^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
   2*V[{j^(-1), j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (2*(-1 - S + 3*S^2 - 7*sig[S] - 10*S*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
   2*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
      (1 - j + S)^(-1)}, S] - 2*V[{j^(-1), j^(-1), sig[j]/j, (j + S)^(-1)}, 
     S] - 2*(6 + 3*S - 4*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
   (-1 - 2*S - 5*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
     S] + 2*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   6*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
   (-1 - 5*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
   4*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
   2*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S), j^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
   ((25 + 27*S - 2*S^2 - sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(2*(1 + S)) + 
   ((-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
       (1 - j + S)^(-1)}, S])/2 + (1 + sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
   (-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + 2*S)^(-1)}, 
     S] + ((19 - 2*S - 7*sig[S] + 4*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/2 - 
   4*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
   2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   2*(1 + 2*S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, 
     S] + (1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
      (j + S)^(-1)}, S] + (-1 - sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
   ((-9 - 15*S + 2*S^2 - 7*sig[S] - 7*S*sig[S] + 8*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*(1 + S)) + ((1 + 8*S - 9*sig[S] - 6*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    2 - 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + 2*(1 + sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] + 
   (-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, 
     S] - 2*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/j}, S] + 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/(j + S)}, S] + (-1 + sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1)}, S] + 
   (-1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] - 
   2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
   ((-19 - 25*S - 2*S^2 + 3*sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(2*(1 + S)) + 
   (1 - sig[S] - 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
      (1 - j + S)^(-1)}, S] + (-1 - sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, 
     S] + ((-9 - 2*S + 5*sig[S] + 4*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/2 + 
   (1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
     S] - 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, 
     S] + (1 + 2*S - 5*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), j^(-1)}, S] + 
   (1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1)}, S] + (1 + sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, 
     S] + ((1 - 4*S + 11*sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/2 + 
   ((11 + 9*S + 6*S^2 - 7*sig[S] - 11*S*sig[S] + 4*S^2*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/(2*(1 + S)) + 2*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S), j^(-1)}, S] - 
   2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
   2*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (1 - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + (1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + 2*V[{j^(-1), (j + S)^(-1), j^(-1), j^(-1)}, 
     S] + (-1 - sig[S])*V[{j^(-1), (j + S)^(-1), j^(-1), (j + S)^(-1)}, S] - 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), j^(-1)}, S] + 
   (1 - sig[S])*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
   2*(1 + sig[S])*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (3 - sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (1 + sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   3*(-1 + sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), j^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] - 2*V[{j^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
   2*V[{j^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (1 - sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] + 2*V[{j^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (-1 - sig[S])*
    V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (1 + 3*sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S] - 
   2*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, S] + 
   (-1 + sig[S])*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] - 
   ((39 + 61*S + 18*S^2 + 5*sig[S] + 9*S*sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/(2*(1 + S)) + 
   2*V[{j^(-1), sig[j]/j, j^(-1), (j + S)^(-1)}, S] + 
   6*(1 + S)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
   (-1 - 2*S + 3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
     S] - 2*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(j + S)}, S] - 
   2*(-2 + sig[S] + S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
     S] + (-1 - sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (j + S)^(-1)}, 
     S] + (1 - sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + 2*(-3 + sig[S] + S*sig[S])*
    V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
   (1 - 3*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
     S] - 2*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, 
     S] + 2*V[{j^(-1), sig[j]/j, (j + S)^(-1), j^(-1)}, S] + 
   (1 + sig[S])*V[{j^(-1), sig[j]/j, (j + S)^(-1), (j + S)^(-1)}, S] + 
   (-3 + sig[S])*V[{j^(-1), sig[j]/j, (j + S)^(-1), sig[j]/j}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
   2*V[{j^(-1), sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   ((-9 - 19*S + 6*S^2 - 7*sig[S] - 23*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(2*(1 + S)) + 
   (5 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
      (1 - j + S)^(-1)}, S] - 2*V[{j^(-1), sig[j]/j, sig[j]/j, (j + S)^(-1)}, 
     S] - (2*(-5 - 9*S + 3*S^2 - 6*sig[S] - 13*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
   2*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
     S] + 2*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
   (-1 - 2*S - 5*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
     S] + 2*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
      (1 - j + S)^(-1)}, S] + (1 + 2*S + 7*sig[S])*
    V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S), j^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] - 
   ((-3 - 7*S - sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(2*(1 + S)) + 
   2*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, S] + 
   (1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      j^(-1)}, S] + (-1 - 2*S - sig[S])*
    V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S] + 
   (-3 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
      (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   2*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
   2*V[{j^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (-1 - 5*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
   ((-1 - 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       (1 - j + S)^(-1)}, S])/2 - 
   ((-5 - 9*S - 15*sig[S] - 17*S*sig[S] + 2*S^2*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(2*(1 + S)) - 
   2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
   2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S] + 
   2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
      j^(-1)}, S] - 2*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
      sig[j]/j}, S] + (-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] - 
   2*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1), j^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/(j + S), j^(-1), sig[j]/j}, S] + 
   (1 + sig[S])*V[{j^(-1), sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, S] + 
   (1 - sig[S])*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
     S] - 2*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j, j^(-1)}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/j}, S] + 
   (-1 - sig[S])*V[{j^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), j^(-1)}, S] + 
   (-1 - sig[S])*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] + 
   2*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
   (2*(8 + 11*S + 3*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, 
      S])/(1 + S) + (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
      (j + S)^(-1)}, S] + (-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
      (1 - j + 2*S)^(-1)}, S] - ((-9 - 11*S + 5*sig[S] + 3*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
   8*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   ((3 - 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
       (1 - j + S)^(-1), j^(-1)}, S])/2 - 
   2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, 
     S] + (-1 - sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] - 
   ((-5 - 11*S + 2*S^2 - 15*sig[S] - 19*S*sig[S] + 4*S^2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*(1 + S)) + ((-3 + 4*S - 9*sig[S] - 6*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    2 - 4*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + 2*(1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), j^(-1)}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
   2*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), sig[j]/j}, S] + 
   4*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
   2*V[{(1 - j + S)^(-1), j^(-1), (1 - j + 2*S)^(-1), j^(-1)}, S] + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] + 2*V[{(1 - j + S)^(-1), j^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - (2*(1 + 2*S)*(-1 + S - 2*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, 
     S] + (7 + 4*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
      sig[j]/j}, S] + 2*(1 + S + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-3 - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
     S] - 2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1)}, S] + (1 + sig[S])*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, 
     S] + ((7 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S])/2 + 
   ((9 + 7*S + 6*S^2 - 13*sig[S] - 21*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/(2*(1 + S)) + 2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S), 
      j^(-1)}, S] - 4*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S), 
      (j + S)^(-1)}, S] - 2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
      sig[j]/(j + S), sig[j]/j}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + 2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, S] - 
   2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, 
     S] - 2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
     S] + ((13 + 2*S - 9*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       j^(-1), j^(-1)}, S])/2 + (-1 - 3*sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
      (1 - j + 2*S)^(-1)}, S] - 
   ((13 + 11*S + 6*S^2 - 25*sig[S] - 33*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
    (2*(1 + S)) - (2*(3 + 4*S + 2*sig[S] + 4*S*sig[S] + S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
    (1 + S) - 6*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
      sig[j]/(j + S)}, S] + ((11 + 6*S - 3*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    2 - ((-21 - 33*S + 13*sig[S] + 19*S*sig[S] + 18*S^2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S])/(2*(1 + S)) - 
   2*(2 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
      j^(-1)}, S] + 5*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      (j + S)^(-1), sig[j]/j}, S] - 
   2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 2*(2 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1)}, S] + 
   (-3 - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + (-1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] + 2*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + 
   ((11 + 21*S + 2*S^2 + 21*sig[S] + 29*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
    (2*(1 + S)) + (3 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/j, (j + S)^(-1)}, S] + (1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, 
     S] - (2*(3 + 7*S + 9*sig[S] + 13*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
    (1 + S) + ((5 - 4*S + 3*sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
      S])/2 + 10*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(j + S)}, S] - ((17 + 29*S + 47*sig[S] + 73*S*sig[S] + 
      14*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), j^(-1)}, S])/(2*(1 + S)) + 
   (-1 + sig[S])*(2 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), (j + S)^(-1)}, S] + (-2 + sig[S])*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1)}, S] + (1 + 11*sig[S] + 6*S*sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] - 2*(4 + 3*S - 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
   6*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] - 2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] - 
   4*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, 
     S] + 2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
      (j + S)^(-1)}, S] + 8*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S), sig[j]/j}, S] - 
   6*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
      sig[j]/(1 - j + S)}, S] - 
   4*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, 
     S] + 4*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      (1 - j + 2*S)^(-1)}, S] + 
   4*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
     S] + (3 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
   (-5 - 3*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] + 
   4*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   2*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/j}, S] + (-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
      (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   (1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), j^(-1)}, 
     S] - 3*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), 
      sig[j]/j}, S] + (1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
      (j + S)^(-1), sig[j]/(1 - j + S)}, S] - sig[S]*(3 + sig[S])*
    V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (-1 - 3*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, 
      (j + S)^(-1)}, S] + (-1 + sig[S])*
    V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + S)}, S] - 
   6*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, 
     S] + (1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1)}, S] + 2*V[{(1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] + 
   2*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
     S] + 2*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), 
      j^(-1)}, S] - 4*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/(j + S), sig[j]/j}, S] + 
   2*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S)}, 
     S] + (3 - sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1), 
      sig[j]/j}, S] + sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
     S] + 2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (-1 - sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + (-1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + (-1 - sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + (-1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] - 2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (-2 + sig[S])*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, 
      (1 - j + 2*S)^(-1)}, S] + (1 - 3*sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + S)}, S] - 
   4*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] + sig[S]*(1 + sig[S])*
    V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
     S] + (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/j}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S)}, S] + 
   2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, 
     S] - 2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + 2*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] + 
   2*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] - ((9 + 15*S + 4*S^2 + 3*sig[S] + 5*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
   (1 + 2*S - 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
      sig[j]/(1 - j + S)}, S] + (1 + 3*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
   (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + ((-1 - 7*S + 2*S^2 - 19*sig[S] - 27*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*(1 + S)) + ((3 - 4*S + 9*sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
      S])/2 + 6*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + (-1 - 3*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1), (j + S)^(-1)}, S] - 
   6*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, 
     S] + (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] - 4*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + 
   ((-5 - 15*S + 6*S^2 - 31*sig[S] - 47*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(2*(1 + S)) + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + 2*S)^(-1)}, 
     S] + 2*(-5 + 6*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
      sig[j]/j}, S] + (-3 - 4*S + 11*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
   ((1 + 2*S - 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       j^(-1)}, S])/2 + (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1)}, S] + ((-7 - 4*S + 11*sig[S] - 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/2 + 
   ((7 + 9*S - 6*S^2 + 13*sig[S] + 29*S*sig[S] + 8*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/(2*(1 + S)) + 2*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(j + S), (j + S)^(-1)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
   (1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S), 
      sig[j]/(j + S)}, S] + (-1 - sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (j + S)^(-1)}, 
     S] + (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
      (1 - j + 2*S)^(-1)}, S] + ((5 + 11*sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/2 + 
   (2*(-3 - 5*S + S^2 - 5*sig[S] - 8*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
      S])/(1 + S) + (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] - 
   (2*(-2 - 3*S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
      S])/(1 + S) + 2*(4 + 3*S - sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1), (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), 
      sig[j]/j}, S] - 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, 
     S] - (-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
   (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
      sig[j]/j}, S] + 4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
   2*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
      j^(-1)}, S] + 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/j, (j + S)^(-1)}, S] + (-1 - sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + 2*S)^(-1)}, 
     S] + (-5 + 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
      sig[j]/j}, S] + ((1 + 3*S - 6*S^2 + 11*sig[S] + 23*S*sig[S] + 
      4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S)}, S])/(2*(1 + S)) + 
   4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      (j + S)^(-1)}, S] + (3 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1)}, S] - 
   ((15 + 21*S + 10*S^2 - 7*sig[S] - 11*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
      S])/(2*(1 + S)) + ((-9 - 13*S + 25*sig[S] + 39*S*sig[S] + 
      18*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(2*(1 + S)) - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] - 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), j^(-1)}, S] - 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1)}, 
     S] + 6*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
      sig[j]/j}, S] + (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      j^(-1)}, S] - 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] - 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
   4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1), (j + S)^(-1)}, S] - 
   4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/j}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, 
     S] + 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), (1 - j + S)^(-1), 
      (j + S)^(-1)}, S] + 4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
      (1 - j + S)^(-1), sig[j]/j}, S] - 
   4*V[{(1 - j + S)^(-1), sig[j]/(j + S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), (j + S)^(-1)}, 
     S] + 2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j, 
      (j + S)^(-1)}, S] - 4*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
      sig[j]/j, sig[j]/j}, S] + (1 + 3*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
   2*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] + (-1 - sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
     S] + (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
      j^(-1)}, S] + (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
      sig[j]/(j + S), (j + S)^(-1)}, S] - (-3 + sig[S])*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
      sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), (1 - j + 2*S)^(-1)}, 
     S] - 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), sig[j]/j}, 
     S] + 2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1)}, S] + 
   2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), sig[j]/j}, 
     S] + (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] + (1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), 
      (1 - j + 2*S)^(-1)}, S] - (-1 + sig[S])*(1 + sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + (-1 - sig[S])*V[{(j + S)^(-1), j^(-1), j^(-1), 
      (j + S)^(-1)}, S] + (3 + sig[S])*V[{(j + S)^(-1), j^(-1), j^(-1), 
      sig[j]/j}, S] - sig[S]*(1 + sig[S])*
    V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
   2*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), (j + S)^(-1), sig[j]/j}, S] - 
   2*sig[S]*V[{(j + S)^(-1), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (-3 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] + 
   2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
   2*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + (1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
      (j + S)^(-1)}, S] + 2*sig[S]*V[{(j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
      sig[j]/(j + S)}, S] + 2*sig[S]*V[{(j + S)^(-1), (1 - j + S)^(-1), 
      (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   2*(1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, 
     S] + (1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] - 2*(1 + sig[S])*
    V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + S)}, S] - 
   4*sig[S]*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, 
     S] + (1 + sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      (j + S)^(-1)}, S] + (1 - sig[S])*V[{(j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] + 
   2*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
     S] - 4*sig[S]*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
      sig[j]/j}, S] + 2*V[{(j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
      sig[j]/(1 - j + S)}, S] + (1 - sig[S])*
    V[{(j + S)^(-1), (j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
   2*(2 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] - 
   sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), j^(-1), 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] - 
   2*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
     S] + (1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + (1 + sig[S])*
    V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/j}, S] + (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, j^(-1), 
      sig[j]/j}, S] + (-1 - sig[S])*V[{(j + S)^(-1), sig[j]/j, j^(-1), 
      sig[j]/(1 - j + S)}, S] + (1 - sig[S])*
    V[{(j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1), (j + S)^(-1)}, S] + 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j, (j + S)^(-1)}, S] - 
   6*V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S), (j + S)^(-1)}, S] + 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + (1 - sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
      sig[j]/(1 - j + S)}, S] + (-1 - sig[S])*
    V[{(j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{(j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
      (j + S)^(-1)}, S] - 2*V[{(j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
      sig[j]/(j + S)}, S] - 2*V[{(j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S), sig[j]/j}, S] + 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), j^(-1), (j + S)^(-1)}, S] + 
   4*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/(j + S)}, 
     S] - 4*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (1 - j + S)^(-1), 
      sig[j]/j}, S] + 2*V[{(j + S)^(-1), sig[j]/(j + S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j, (j + S)^(-1)}, S] + 
   4*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/j}, S] + 
   (1 - sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, 
     S] - 2*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + (-1 - sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
      sig[j]/j}, S] + (-3 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), 
      sig[j]/j}, S] - (-1 + sig[S])*sig[S]*
    V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (1 - sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] + 2*V[{(1 - j + 2*S)^(-1), j^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (3 + sig[S])*
    V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S] + 
   (1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + (-1 - sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] + (-1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + (1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
   2*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, 
     S] - 4*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/j}, S] + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
      sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   4*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] + (1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + 2*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S] - 
   4*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + 2*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] + 
   (1 - sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, 
     S] + (-1 + sig[S])*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      j^(-1), sig[j]/(1 - j + S)}, S] + 
   2*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), j^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - (-1 + sig[S])*sig[S]*
    V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 2*(-1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
   2*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] + (-1 - sig[S])*
    V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
   2*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, j^(-1), 
      sig[j]/j}, S] + (-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, j^(-1), 
      sig[j]/(1 - j + S)}, S] - 2*(1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
   (1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + (-1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
   2*V[{(1 - j + 2*S)^(-1), sig[j]/j, (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + 
   6*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
   2*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + 2*S)}, S] + 
   (-1 - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
      sig[j]/j}, S] + 4*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
   (1 - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + (1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), j^(-1), 
      sig[j]/(1 - j + S)}, S] + 
   2*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + (-1 - sig[S])*
    V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] + (1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
   2*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
      sig[j]/j}, S] - 2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/j, sig[j]/(1 - j + 2*S)}, S] - 
   2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + 2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      j^(-1), sig[j]/(1 - j + S)}, S] + (-1 + sig[S])*
    V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - 
   4*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
      sig[j]/j}, S] + 2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 
   6*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, sig[j]/j}, S] + 
   (1 - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] - 
   2*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
      sig[j]/j}, S] + (1 - sig[S])*V[{(1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] - 
   ((39 + 53*S + 30*S^2 - 23*sig[S] - 39*S*sig[S])*
     V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/(2*(1 + S)) + 
   ((1 - 4*S + 3*sig[S] + 6*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/2 - 
   2*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
      sig[j]/j}, S] + 2*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 
   2*V[{sig[j]/j, j^(-1), (j + S)^(-1), sig[j]/j}, S] - 
   (2*(1 + 3*S + 3*S^2 - 3*sig[S] - 4*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
   (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
    V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (1 + 2*S + 3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + (-3 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   2*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
   sig[S]*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + 
   ((7 + 2*S - 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
      S])/2 + ((1 + 2*S + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S])/2 + 
   ((-13 - 19*S + 2*S^2 - 11*sig[S] - 19*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
    (2*(1 + S)) + 2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] - 2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
      (j + S)^(-1), sig[j]/(j + S)}, S] + 
   2*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
   ((3 + 2*S + 13*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
      S])/2 - 2*(1 + S - 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + S)}, S] - 
   2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   ((-5 - 4*S + 9*sig[S] - 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S])/2 + 
   ((3 + 5*S - 6*S^2 + 13*sig[S] + 29*S*sig[S] + 8*S^2*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S])/(2*(1 + S)) - 2*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] - 2*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
      sig[j]/(j + S), sig[j]/j}, S] + (-1 + sig[S])*
    V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + (1 - sig[S])*
    V[{sig[j]/j, (j + S)^(-1), j^(-1), sig[j]/j}, S] + 
   2*sig[S]*V[{sig[j]/j, (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (-1 + sig[S])*V[{sig[j]/j, (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   2*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (1 - sig[S])*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + (1 - sig[S])*V[{sig[j]/j, (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, 
     S] + (-1 + sig[S])*V[{sig[j]/j, (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/j}, S] - 2*V[{sig[j]/j, (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (3 + sig[S])*
    V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   2*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S] + 
   4*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
   (1 - sig[S])*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + 
   ((29 + 43*S + 18*S^2 - 9*sig[S] - 13*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/(2*(1 + S)) - 
   2*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{sig[j]/j, sig[j]/j, (j + S)^(-1), sig[j]/j}, S] + 
   2*sig[S]*V[{sig[j]/j, sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
   2*V[{sig[j]/j, sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   ((35 + 45*S + 18*S^2 - 15*sig[S] - 23*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
   (3 + 6*S + 7*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
     S] - 2*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
   (3 + 4*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
     S] + 2*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
     S] - 2*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   ((-3 - 3*S + 4*S^2 + 7*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(2*(1 + S)) + 
   (-1 - 2*S - sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/j}, S] + 2*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + (1 + sig[S])*
    V[{sig[j]/j, sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] - 
   2*V[{sig[j]/j, sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   ((1 + S + 4*S^2 - 9*sig[S] - 11*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(2*(1 + S)) + 
   ((1 - sig[S] - 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S)}, S])/2 - 
   2*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
   2*(-2 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
      sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] - 2*V[{sig[j]/j, sig[j]/(1 - j + S), 
      sig[j]/(j + S), sig[j]/j}, S] + (1 - sig[S])*
    V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] - 
   2*sig[S]*V[{sig[j]/j, sig[j]/(j + S), j^(-1), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{sig[j]/j, sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
     S] - 2*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j, sig[j]/j}, S] + 
   (-1 - sig[S])*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-1 - sig[S])*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
     S] + 2*V[{sig[j]/j, sig[j]/(1 - j + 2*S), j^(-1), sig[j]/j}, S] + 
   sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + 2*S), j^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + 
   ((5 + 13*S + 19*sig[S] + 29*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/(2*(1 + S)) + 
   2*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   ((-1 - 2*S + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S])/2 - 2*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
      sig[j]/(j + S)}, S] + (-1 - sig[S])*
    V[{sig[j]/(1 - j + S), j^(-1), (j + S)^(-1), sig[j]/j}, S] + 
   2*V[{sig[j]/(1 - j + S), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
   (2*(-2 - 3*S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
   2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
      sig[j]/j}, S] + 2*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
      sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
   2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S), sig[j]/j}, S] + 
   (-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S), 
      sig[j]/(j + S)}, S] - 4*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/j}, S] - (1 + sig[S])*(-1 + 2*sig[S])*
    V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + ((3 - 7*sig[S] - 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/2 - 
   4*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   (1 + 3*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (j + S)^(-1), 
      sig[j]/j}, S] + (-1 - 3*sig[S])*
    V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
     S] - 2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 - 3*sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/j, sig[j]/j}, S] + 
   8*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   ((11 + 6*S - 3*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S])/2 - 
   2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
      sig[j]/(j + S)}, S] + 6*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
      sig[j]/(j + S), sig[j]/j}, S] + 
   4*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/j}, S] + sig[S]*(3 + sig[S])*
    V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
      sig[j]/(1 - j + 2*S)}, S] + 
   2*V[{sig[j]/(1 - j + S), (j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   (-1 - 3*sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1), 
      sig[j]/j}, S] + 2*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j, 
      sig[j]/j}, S] - 4*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j, 
      sig[j]/(j + S)}, S] + sig[S]*(1 + sig[S])*
    V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
   2*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - 
   2*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
   2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/j, 
      sig[j]/(1 - j + 2*S)}, S] - sig[S]*(1 + sig[S])*
    V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] + 2*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
   4*V[{sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
   4*V[{sig[j]/(1 - j + S), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - ((3 + 9*S + 13*sig[S] + 19*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
   2*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
   ((1 - sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S])/2 - 
   2*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S), sig[j]/j}, S] + 
   2*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + 2*S), sig[j]/j}, 
     S] + 2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
      sig[j]/(j + S)}, S] + 2*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
   ((5 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/j}, S])/2 + 2*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/j, sig[j]/(j + S)}, S] + 
   4*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(j + S), 
      sig[j]/j}, S] - 4*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
   (-3 - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
   (-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), j^(-1), 
      sig[j]/(j + S)}, S] + 2*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
      sig[j]/j, sig[j]/(j + S)}, S] + (1 + sig[S])*
    V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
   (1 + sig[S])*(-1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
      j^(-1), sig[j]/(1 - j + 2*S)}, S] + sig[S]*(1 + sig[S])*
    V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] - sig[S]*(1 + sig[S])*
    V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), 
      sig[j]/(1 - j + 2*S)}, S] + (-1 - sig[S])*
    V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
      sig[j]/(1 - j + 2*S)}, S] + (1 + sig[S])*
    V[{sig[j]/(j + S), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   (1 - sig[S])*V[{sig[j]/(j + S), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
     S] + (-1 - sig[S])*V[{sig[j]/(j + S), j^(-1), sig[j]/j, sig[j]/(j + S)}, 
     S] + 2*sig[S]*V[{sig[j]/(j + S), j^(-1), sig[j]/(j + S), 
      sig[j]/(j + S)}, S] + (-1 - sig[S])*
    V[{sig[j]/(j + S), (1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
   2*(1 + sig[S])*V[{sig[j]/(j + S), (1 - j + S)^(-1), sig[j]/j, 
      sig[j]/(j + S)}, S] + (-1 - sig[S])*
    V[{sig[j]/(j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
     S] + (1 - sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), j^(-1), 
      sig[j]/(j + S)}, S] + (-1 + sig[S])*
    V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
   (-1 + sig[S])*V[{sig[j]/(j + S), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, 
     S] + (-1 - sig[S])*V[{sig[j]/(j + S), sig[j]/j, sig[j]/j, 
      sig[j]/(j + S)}, S] - 2*sig[S]*V[{sig[j]/(j + S), sig[j]/j, 
      sig[j]/(j + S), sig[j]/(j + S)}, S] + 
   (1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(1 - j + S), sig[j]/j, 
      sig[j]/(j + S)}, S] + 2*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S), 
      j^(-1), sig[j]/(j + S)}, S] - 
   2*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/j, sig[j]/(j + S)}, 
     S] + \[Alpha]^2*(((-16*I)/3)*Pi^2*V[{j^(-3)}, S] - 
     ((6*I)*A[3, 1]*V[{j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     ((7*I)/45)*Pi^4*V[{j^(-1)}, S] + ((16*I)/3)*Pi^2*V[{sig[j]/j^3}, S] - 
     ((7*I)/45)*Pi^4*V[{sig[j]/j}, S] - (8*I)*V[{j^(-3), j^(-2)}, S] - 
     (40*I)*V[{j^(-2), j^(-3)}, S] - ((8*I)*V[{j^(-2), j^(-2)}, S])/(1 + S) - 
     (((8*I)/3)*(3 + 4*Pi^2 + 8*Pi^2*S + 4*Pi^2*S^2)*V[{j^(-2), j^(-1)}, S])/
      (1 + S)^2 - ((8*I)*V[{j^(-2), (1 - j + S)^(-1)}, S])/(1 + S)^2 + 
     (40*I)*V[{j^(-2), sig[j]/j^3}, S] - ((16*I)*V[{j^(-2), sig[j]/j^2}, S])/
      (1 + S) + ((8*I)*(Pi^2 + 2*Pi^2*S + Pi^2*S^2 + sig[S])*
       V[{j^(-2), sig[j]/j}, S])/(1 + S)^2 + 
     ((8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
     ((8*I)*(6 + sig[S])*V[{j^(-1), j^(-3)}, S])/(1 + S) - 
     (((8*I)/3)*(3 + 5*Pi^2 + 10*Pi^2*S + 5*Pi^2*S^2 - 3*sig[S])*
       V[{j^(-1), j^(-2)}, S])/(1 + S)^2 - 
     (((8*I)/3)*(6 - Pi^2 - 2*Pi^2*S - Pi^2*S^2 + 12*sig[S] + Pi^2*sig[S] + 
        2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/
      (1 + S)^3 - ((8*I)*(1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/
      (1 + S)^3 - ((8*I)*(6 + sig[S])*V[{j^(-1), sig[j]/j^3}, S])/(1 + S) + 
     (((8*I)/3)*(5*Pi^2 + 10*Pi^2*S + 5*Pi^2*S^2 + 9*sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(1 + S)^2 + 
     (((8*I)/3)*(12 - 2*Pi^2 - 4*Pi^2*S - 2*Pi^2*S^2 + 12*sig[S] + 
        Pi^2*sig[S] + 2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(1 + S)^3 + 
     (((8*I)/3)*(12 + 12*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^3 + 
     ((8*I)*(6 + sig[S])*V[{(1 - j + S)^(-3), j^(-1)}, S])/(1 + S) - 
     ((8*I)*sig[S]*(3 + 2*sig[S])*V[{(1 - j + S)^(-3), sig[j]/j}, S])/
      (1 + S) + (32*I)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S)^2}, 
       S] - ((8*I)*sig[S]*(3 + 2*sig[S])*V[{(1 - j + S)^(-3), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((24*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-2)}, S])/(1 + S) + 
     ((8*I)*(-1 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 + sig[S])*
       V[{(1 - j + S)^(-2), j^(-1)}, S])/(1 + S)^2 - 
     ((32*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j^2}, S])/(1 + S) - 
     (((8*I)/3)*(-9 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 + 9*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/j}, S])/(1 + S)^2 - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^3}, S] + 
     ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, S])/
      (1 + S) - (((8*I)/3)*(-9 + 9*sig[S] + 2*Pi^2*sig[S] + 4*Pi^2*S*sig[S] + 
        2*Pi^2*S^2*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (((8*I)/3)*(3 - Pi^2 - 2*Pi^2*S - Pi^2*S^2 + 6*sig[S] + 
        Pi^2*sig[S] + 2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^3 - 
     ((8*I)*(6 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^3}, S])/(1 + S) - 
     ((8*I)*(Pi^2 + 2*Pi^2*S + Pi^2*S^2 - 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S)^2 + 
     (((8*I)/3)*(12 - 2*Pi^2 - 4*Pi^2*S - 2*Pi^2*S^2 + 12*sig[S] + 
        3*Pi^2*sig[S] + 6*Pi^2*S*sig[S] + 3*Pi^2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^3 - 
     ((32*I)/3)*Pi^2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
     ((8*I)*(4 + 4*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^3 + 
     (32*I)*V[{sig[j]/j^2, sig[j]/j^3}, S] - 
     ((8*I)*(-2 + sig[S])*V[{sig[j]/j^2, sig[j]/j^2}, S])/(1 + S) - 
     ((8*I)*(Pi^2 + 2*Pi^2*S + Pi^2*S^2 + 2*sig[S])*V[{sig[j]/j^2, sig[j]/j}, 
        S])/(1 + S)^2 - ((16*I)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, 
        S])/(1 + S)^2 - ((8*I)*(3 + 2*sig[S])*V[{sig[j]/j, sig[j]/j^3}, S])/
      (1 + S) - (((8*I)/3)*(-3 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 - 6*sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S)^2 - 
     (((16*I)/3)*(-Pi^2 - 2*Pi^2*S - Pi^2*S^2 - 3*sig[S] + Pi^2*sig[S] + 
        2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
      (1 + S)^3 - (((8*I)/3)*(-3 + Pi^2 + 2*Pi^2*S + Pi^2*S^2)*sig[S]*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^3 - 
     ((8*I)*(3 + 2*sig[S])*V[{sig[j]/(1 - j + S)^3, sig[j]/j}, S])/(1 + S) - 
     ((8*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/j^2}, S])/(1 + S) - 
     (((8*I)/3)*(-3 - 6*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S)^2 - 
     (((8*I)/3)*(-2*Pi^2 - 4*Pi^2*S - 2*Pi^2*S^2 - 3*sig[S] + Pi^2*sig[S] + 
        2*Pi^2*S*sig[S] + Pi^2*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(1 + S)^3 + A[3, 1]*(((12*I)*V[{j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*V[{sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*V[{sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(5 + 2*S - sig[S])*
         V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(5 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) - 
     (48*I)*V[{j^(-3), j^(-1), j^(-1)}, S] + 
     (64*I)*V[{j^(-3), j^(-1), sig[j]/j}, S] - 
     (32*I)*V[{j^(-3), sig[j]/j, j^(-1)}, S] + 
     (64*I)*V[{j^(-3), sig[j]/j, sig[j]/j}, S] - 
     (72*I)*V[{j^(-2), j^(-2), j^(-1)}, S] - 
     (8*I)*V[{j^(-2), j^(-2), (1 - j + S)^(-1)}, S] + 
     (88*I)*V[{j^(-2), j^(-2), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{j^(-2), j^(-2), sig[j]/(1 - j + S)}, S] - 
     (168*I)*V[{j^(-2), j^(-1), j^(-2)}, S] - 
     ((24*I)*V[{j^(-2), j^(-1), j^(-1)}, S])/(1 + S) - 
     ((16*I)*V[{j^(-2), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (160*I)*V[{j^(-2), j^(-1), sig[j]/j^2}, S] - 
     ((8*I)*(4 + sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((16*I)*sig[S]*V[{j^(-2), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((8*I)*V[{j^(-2), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
     (16*I)*V[{j^(-2), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     ((16*I)*(-1 + sig[S])*V[{j^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (48*I)*V[{j^(-2), sig[j]/j^2, j^(-1)}, S] - 
     (48*I)*V[{j^(-2), sig[j]/j^2, sig[j]/j}, S] - 
     (24*I)*V[{j^(-2), sig[j]/j, j^(-2)}, S] - 
     ((8*I)*(2 + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     (48*I)*V[{j^(-2), sig[j]/j, sig[j]/j^2}, S] - 
     ((8*I)*sig[S]*V[{j^(-2), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), j^(-2)}, S] - 
     (8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     ((32*I)*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (32*I)*V[{j^(-1), j^(-3), j^(-1)}, S] - 
     (56*I)*V[{j^(-1), j^(-2), j^(-2)}, S] + 
     ((8*I)*(11 + sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/(1 + S) + 
     ((16*I)*sig[S]*V[{j^(-1), j^(-2), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (48*I)*V[{j^(-1), j^(-2), sig[j]/j^2}, S] - 
     ((8*I)*(13 + 2*sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(1 + 4*sig[S])*V[{j^(-1), j^(-2), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (128*I)*V[{j^(-1), j^(-1), j^(-3)}, S] - 
     ((8*I)*(-20 + sig[S])*V[{j^(-1), j^(-1), j^(-2)}, S])/(1 + S) - 
     ((8*I)*(-4 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 - 11*sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 - 
     ((8*I)*(1 + 14*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
      (1 + S)^2 + (128*I)*V[{j^(-1), j^(-1), sig[j]/j^3}, S] + 
     ((8*I)*(-20 + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) + 
     ((16*I)*(1 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 + 7*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
     ((8*I)*(6 + 11*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 + ((16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), j^(-1)}, S])/
      (1 + S) - ((8*I)*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-2), sig[j]/j}, 
        S])/(1 + S) - ((8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (48*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-3)}, S] - 
     ((8*I)*(-9 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S])/
      (1 + S) + (((8*I)/3)*(12 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 - 21*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^2 - 
     (48*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^3}, S] + 
     ((8*I)*(-9 + 5*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/
      (1 + S) - (((8*I)/3)*(12 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 - 21*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
     (((8*I)/3)*(-12 - 3*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S)^2 + (32*I)*V[{j^(-1), sig[j]/j^3, j^(-1)}, S] + 
     (16*I)*V[{j^(-1), sig[j]/j^2, j^(-2)}, S] - 
     ((8*I)*(12 + sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1)}, S])/(1 + S) - 
     ((8*I)*sig[S]*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1)}, S])/(1 + S) - 
     (16*I)*V[{j^(-1), sig[j]/j^2, sig[j]/j^2}, S] - 
     ((8*I)*(-15 + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
     ((8*I)*(1 + 8*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
      (1 + S) - (96*I)*V[{j^(-1), sig[j]/j, j^(-3)}, S] - 
     ((24*I)*(4 + sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S])/(1 + S) + 
     (((8*I)/3)*(18 + 5*Pi^2 + 10*Pi^2*S + 5*Pi^2*S^2 + 60*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 + 
     ((8*I)*(-2 + 7*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
      (1 + S)^2 + (96*I)*V[{j^(-1), sig[j]/j, sig[j]/j^3}, S] - 
     ((8*I)*(-14 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
     (((8*I)/3)*(-15 + 4*Pi^2 + 8*Pi^2*S + 4*Pi^2*S^2 + 48*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 + 
     ((8*I)*(5 + 2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - ((8*I)*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
         j^(-1)}, S])/(1 + S) + 
     ((16*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) - 
     ((16*I)*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
      (1 + S) + (16*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-3)}, S] + 
     ((56*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, S])/(1 + S) + 
     ((8*I)*(5 + 12*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S)^2 - (16*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^3}, 
       S] - ((8*I)*(-3 + 7*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j^2}, S])/(1 + S) - 
     (((8*I)/3)*(-15 + 12*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S)^2 + ((8*I)*(9 + 10*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S)^2 - (24*I)*sig[S]*
      V[{(1 - j + S)^(-3), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (48*I)*V[{(1 - j + S)^(-3), (1 - j + S)^(-1), j^(-1)}, S] - 
     (16*I)*V[{(1 - j + S)^(-3), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (24*I)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S), j^(-1)}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-3), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S] - (8*I)*V[{(1 - j + S)^(-2), j^(-2), j^(-1)}, S] - 
     (24*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-2), sig[j]/(1 - j + S)}, S] + 
     ((144*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S])/(1 + S) - 
     ((56*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), sig[j]/j}, S])/(1 + S) + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)^2}, S] - 
     ((8*I)*(-7 + 2*sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (16*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-2), 
        sig[j]/j}, S] - (40*I)*sig[S]*V[{(1 - j + S)^(-2), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] + ((8*I)*(11 + sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
     ((8*I)*(3 + 4*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) - (80*I)*sig[S]*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] + 
     ((8*I)*(2 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (24*I)*V[{(1 - j + S)^(-2), sig[j]/j^2, j^(-1)}, S] + 
     (24*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j^2, sig[j]/(1 - j + S)}, S] + 
     (24*I)*V[{(1 - j + S)^(-2), sig[j]/j, j^(-2)}, S] - 
     ((8*I)*(8 + 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, j^(-1)}, S])/
      (1 + S) - (8*I)*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j^2}, S] + 
     ((64*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((8*I)*(-10 + 7*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + (32*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, j^(-1)}, S] - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (48*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, 
       S] + ((8*I)*(4 + 5*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) + (24*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     ((16*I)*(-6 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + 
     (160*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, 
       S] - ((8*I)*(22 + 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (24*I)*V[{(1 - j + S)^(-1), j^(-3), j^(-1)}, S] + 
     ((72*I)*V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S])/(1 + S) - 
     (16*I)*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j^2}, S] - 
     ((8*I)*(9 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/
      (1 + S) - ((8*I)*(2 + sig[S])*V[{(1 - j + S)^(-1), j^(-2), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (((8*I)/3)*(15 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 + 48*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 - 
     (48*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^3}, S] + 
     ((8*I)*(-11 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/
      (1 + S) - ((8*I)*(-5 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 - sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
     ((8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2}, S])/
      (1 + S) + (((16*I)/3)*(3 - 15*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S)^2 - (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-3), 
        sig[j]/j}, S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-3), 
        sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j^2}, S] - 
     ((32*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S])/
      (1 + S) + (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)^2}, S] - ((8*I)*(2 + sig[S])*(-1 + 2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
      (1 + S) - ((112*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/j^2}, S])/(1 + S) - ((8*I)*(-1 + 22*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^3}, S] + ((8*I)*(2 + 3*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
      (1 + S) - (((16*I)/3)*(9 + 57*sig[S] + 2*Pi^2*sig[S] + 
        4*Pi^2*S*sig[S] + 2*Pi^2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (24*I)*V[{(1 - j + S)^(-1), sig[j]/j^3, j^(-1)}, S] + 
     ((8*I)*(-8 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/
      (1 + S) + (40*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j^2}, S] + 
     ((88*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S])/(1 + S) + 
     ((8*I)*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (((8*I)/3)*(9 + 4*Pi^2 + 8*Pi^2*S + 4*Pi^2*S^2 - 21*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 - 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^3}, S] + 
     ((8*I)*(9 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/
      (1 + S) + (((8*I)/3)*(12 + 4*Pi^2 + 8*Pi^2*S + 4*Pi^2*S^2 - 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
     ((16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2}, S])/
      (1 + S) - (((8*I)/3)*(-30 - 72*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/(1 + S)^2 - (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^3, sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^3, sig[j]/(1 - j + S)}, 
       S] + (24*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j^2}, S] + ((8*I)*(-3 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) + 
     (32*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)^2}, 
       S] - ((8*I)*(7 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((8*I)*(-1 + 8*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j^2}, S])/(1 + S) - 
     (((8*I)/3)*(-27 - 27*sig[S] + 2*Pi^2*sig[S] + 4*Pi^2*S*sig[S] + 
        2*Pi^2*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S)^2 + 
     (32*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^3}, 
       S] - ((8*I)*(-2 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)^2}, S])/(1 + S) - 
     (((8*I)/3)*(-57 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 - 90*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (64*I)*V[{sig[j]/j^3, j^(-1), sig[j]/j}, S] - 
     (64*I)*V[{sig[j]/j^3, sig[j]/j, sig[j]/j}, S] + 
     (48*I)*V[{sig[j]/j^2, j^(-2), sig[j]/j}, S] - 
     (80*I)*V[{sig[j]/j^2, j^(-1), sig[j]/j^2}, S] - 
     ((8*I)*(-4 + sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/(1 + S) - 
     ((32*I)*sig[S]*V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (16*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((16*I)*(-1 + sig[S])*V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) - (80*I)*V[{sig[j]/j^2, sig[j]/j^2, sig[j]/j}, S] - 
     (176*I)*V[{sig[j]/j^2, sig[j]/j, sig[j]/j^2}, S] + 
     ((8*I)*sig[S]*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (8*I)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     ((8*I)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - ((32*I)*V[{sig[j]/j^2, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (16*I)*V[{sig[j]/j, j^(-2), sig[j]/j^2}, S] - 
     ((16*I)*(5 + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, S])/(1 + S) + 
     ((40*I)*sig[S]*V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((8*I)*(-3 + 2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/(1 + S) - 
     ((8*I)*(-2 + Pi^2 + 2*Pi^2*S + Pi^2*S^2 - 17*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S)^2 - 
     (((8*I)/3)*(-24 - 57*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (8*I)*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j^2}, S] + 
     ((8*I)*(-2 + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j}, S])/
      (1 + S) - (24*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^3}, S] + 
     ((16*I)*(1 + 2*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S])/
      (1 + S) + (((8*I)/3)*(3 + 2*Pi^2 + 4*Pi^2*S + 2*Pi^2*S^2 + 45*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 - 
     (64*I)*V[{sig[j]/j, sig[j]/j^2, sig[j]/j^2}, S] + 
     ((8*I)*(7 + 2*sig[S])*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
     ((48*I)*sig[S]*V[{sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S)}, S])/
      (1 + S) - (16*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j^3}, S] + 
     ((24*I)*(4 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
     ((16*I)*(4 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
     ((8*I)*(-8 + 5*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)^2, 
        sig[j]/j^2}, S] - ((8*I)*(-2 + 3*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) - 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^3}, S] - 
     ((8*I)*(-7 + 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S])/
      (1 + S) + (((8*I)/3)*(27 - 15*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S)^2 - (16*I)*sig[S]*V[{sig[j]/(1 - j + S)^3, (1 - j + S)^(-1), 
        sig[j]/j}, S] + (8*I)*V[{sig[j]/(1 - j + S)^3, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - ((24*I)*V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, 
        S])/(1 + S) - ((8*I)*(1 + 3*sig[S])*
       V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     (8*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j^2}, S] + 
     ((32*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (24*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)^2, sig[j]/j}, S] - 
     ((8*I)*(2 + 9*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - ((24*I)*(3 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S])/(1 + S) - 
     (((8*I)/3)*(-3 - 45*sig[S] + Pi^2*sig[S] + 2*Pi^2*S*sig[S] + 
        Pi^2*S^2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
      (1 + S)^2 + ((8*I)*(7 + 5*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, 
         sig[j]/j}, S])/(1 + S) + 
     (((8*I)/3)*(9 + 2*Pi^2*sig[S] + 4*Pi^2*S*sig[S] + 2*Pi^2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
     (240*I)*V[{j^(-2), j^(-1), j^(-1), j^(-1)}, S] - 
     (16*I)*V[{j^(-2), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
     (272*I)*V[{j^(-2), j^(-1), j^(-1), sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{j^(-2), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*V[{j^(-2), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (16*I)*V[{j^(-2), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-2), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (80*I)*V[{j^(-2), j^(-1), sig[j]/j, j^(-1)}, S] - 
     (80*I)*V[{j^(-2), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{j^(-2), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (8*I)*sig[S]*V[{j^(-2), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (16*I)*V[{j^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] - (32*I)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{j^(-2), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (16*I)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (32*I)*V[{j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 
     (32*I)*V[{j^(-2), sig[j]/j, j^(-1), j^(-1)}, S] - 
     (48*I)*V[{j^(-2), sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (96*I)*V[{j^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (128*I)*V[{j^(-2), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] - 
     (8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
     (208*I)*V[{j^(-1), j^(-2), j^(-1), j^(-1)}, S] + 
     (208*I)*V[{j^(-1), j^(-2), j^(-1), sig[j]/j}, S] + 
     (16*I)*V[{j^(-1), j^(-2), (1 - j + S)^(-1), j^(-1)}, S] - 
     (32*I)*V[{j^(-1), j^(-2), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (32*I)*sig[S]*V[{j^(-1), j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - (48*I)*V[{j^(-1), j^(-2), sig[j]/j, j^(-1)}, S] + 
     (128*I)*V[{j^(-1), j^(-2), sig[j]/j, sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{j^(-1), j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (240*I)*V[{j^(-1), j^(-1), j^(-2), j^(-1)}, S] + 
     (192*I)*V[{j^(-1), j^(-1), j^(-2), sig[j]/j}, S] - 
     (448*I)*V[{j^(-1), j^(-1), j^(-1), j^(-2)}, S] - 
     ((16*I)*(-11 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
     ((64*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
      (1 + S) + (448*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j^2}, S] + 
     ((8*I)*(-31 + 10*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) + ((16*I)*(4 + 9*sig[S])*V[{j^(-1), j^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (72*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-2)}, S] + 
     ((24*I)*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      (1 + S) - ((48*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1)}, S])/(1 + S) - 
     (72*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     ((16*I)*(-3 + 4*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + ((24*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (240*I)*V[{j^(-1), j^(-1), sig[j]/j^2, j^(-1)}, S] - 
     (192*I)*V[{j^(-1), j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (16*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-2)}, S] - 
     ((8*I)*(19 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
      (1 + S) + (16*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j^2}, S] - 
     ((8*I)*(-27 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - ((8*I)*(1 + 18*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + (24*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-2)}, S] + 
     ((8*I)*(7 + 12*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + S) - ((16*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1)}, S])/(1 + S) - (24*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((8*I)*(-4 + 15*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + 
     ((64*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (16*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (16*I)*V[{j^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (72*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-2), j^(-1)}, S] - 
     (72*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/j}, S] + 
     (32*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S)}, 
       S] + (88*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-2)}, S] + 
     ((32*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
     ((48*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, 
        S])/(1 + S) - (88*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j^2}, S] + ((8*I)*(-5 + 7*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((8*I)*(-4 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (8*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S] - 
     ((16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/(1 + S) - ((32*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     ((8*I)*(4 + 13*sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (80*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S] + 
     (88*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (32*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-2)}, S] + 
     ((104*I)*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
        S])/(1 + S) + ((16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
         (1 - j + S)^(-1)}, S])/(1 + S) + 
     (72*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] - 
     ((128*I)*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
        S])/(1 + S) + ((8*I)*(3 + 4*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, 
       S] + (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] - (16*I)*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] + 
     (32*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-2)}, 
       S] + ((8*I)*(-3 + 10*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
     ((24*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1)}, S])/(1 + S) - (32*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((8*I)*(-7 + 8*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + ((16*I)*(5 + 3*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (192*I)*V[{j^(-1), sig[j]/j^2, j^(-1), j^(-1)}, S] - 
     (176*I)*V[{j^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     (16*I)*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1), j^(-1)}, S] + 
     (32*I)*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S] - 
     (32*I)*sig[S]*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (80*I)*V[{j^(-1), sig[j]/j^2, sig[j]/j, 
        j^(-1)}, S] - (192*I)*V[{j^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, 
       S] + (16*I)*sig[S]*V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (96*I)*V[{j^(-1), sig[j]/j, j^(-2), j^(-1)}, S] + 
     (144*I)*V[{j^(-1), sig[j]/j, j^(-2), sig[j]/j}, S] + 
     (48*I)*V[{j^(-1), sig[j]/j, j^(-1), j^(-2)}, S] - 
     ((8*I)*(16 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/(1 + S) - 
     (48*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
     ((24*I)*(-8 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
      (1 + S) - ((24*I)*(-1 + 4*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (32*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-2)}, S] + 
     ((8*I)*(-2 + 5*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
        S])/(1 + S) + (40*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j^2}, S] - ((8*I)*(-4 + 5*sig[S])*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     ((8*I)*(-1 + 2*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (112*I)*V[{j^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, S] - 
     (176*I)*V[{j^(-1), sig[j]/j, sig[j]/j^2, sig[j]/j}, S] + 
     (304*I)*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-2)}, S] + 
     ((8*I)*(11 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/
      (1 + S) - (320*I)*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j^2}, S] - 
     ((8*I)*(8 + 5*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
      (1 + S) + ((48*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - (8*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-2)}, S] - 
     ((32*I)*(-1 + 2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) + (16*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     ((16*I)*(-1 + 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + ((16*I)*(-4 + sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (8*I)*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (8*I)*V[{j^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (16*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-2), j^(-1)}, S] - 
     (24*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S] + 
     (24*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-2)}, S] + 
     ((16*I)*(4 + 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, 
        S])/(1 + S) - (24*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j^2}, S] - ((8*I)*(-3 + 13*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(2 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((8*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) + 
     ((48*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) + ((32*I)*(-1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - (24*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2, j^(-1)}, S] + (40*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] - 
     (24*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-2)}, S] - 
     ((8*I)*(-7 + 5*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
        S])/(1 + S) + (32*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j^2}, S] + ((16*I)*(-1 + 2*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((16*I)*(2 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) + ((16*I)*(1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - ((8*I)*(3 + 2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (32*I)*V[{(1 - j + S)^(-2), j^(-1), j^(-1), j^(-1)}, S] - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] + (8*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (56*I)*V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (24*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (16*I)*sig[S]*
      V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
     (24*I)*sig[S]*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (72*I)*V[{(1 - j + S)^(-2), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (48*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
     (16*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (168*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1)}, S] - (56*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (96*I)*sig[S]*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (64*I)*sig[S]*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (16*I)*sig[S]*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (32*I)*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (16*I)*V[{(1 - j + S)^(-2), sig[j]/j, 
        j^(-1), j^(-1)}, S] + (24*I)*V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (40*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] - (32*I)*V[{(1 - j + S)^(-2), sig[j]/j, 
        (1 - j + S)^(-1), j^(-1)}, S] - 
     (16*I)*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (32*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (40*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] - 
     (32*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (40*I)*V[{(1 - j + S)^(-2), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (48*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), j^(-1)}, 
       S] - (8*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] - (88*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, 
       S] + (8*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     (80*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (88*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (48*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (168*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (88*I)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (16*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (72*I)*V[{(1 - j + S)^(-1), j^(-2), j^(-1), 
        j^(-1)}, S] - (104*I)*V[{(1 - j + S)^(-1), j^(-2), j^(-1), sig[j]/j}, 
       S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-2), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (56*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (48*I)*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, j^(-1)}, S] - 
     (104*I)*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (32*I)*V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (80*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-2), 
        j^(-1)}, S] - (72*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-2), sig[j]/j}, 
       S] + (32*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-2), 
        sig[j]/(1 - j + S)}, S] - ((8*I)*(-11 + 7*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
     (168*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j^2}, S] + 
     ((32*I)*(-3 + 4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, 
        S])/(1 + S) - ((8*I)*(-2 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (8*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-2), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] + 
     ((48*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/(1 + S) - ((32*I)*(1 + 3*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     ((120*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (88*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, j^(-1)}, S] + 
     (88*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (32*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] + ((32*I)*(-2 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     ((8*I)*(13 + 5*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
        S])/(1 + S) + ((8*I)*(6 + 7*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, 
       S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] - (24*I)*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] + 
     ((24*I)*(2 + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) - (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((56*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + ((24*I)*(3 + 5*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), 
        j^(-1)}, S] + (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), 
        sig[j]/j}, S] - (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
        j^(-1), sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, j^(-1)}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S)}, 
       S] + ((16*I)*(-2 + 7*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         j^(-1), j^(-1)}, S])/(1 + S) + 
     (48*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] - 
     ((16*I)*(-2 + 9*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/(1 + S) + (16*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2}, 
       S] - ((152*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/j}, S] - (32*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j^2}, S] - ((8*I)*(12 + 5*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) - (192*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
     ((48*I)*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (80*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] - ((8*I)*(19 + 16*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
      (1 + S) + (64*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j^2}, S] + ((32*I)*(3 + 5*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) + ((8*I)*(-2 + 23*sig[S])*V[{(1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (104*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, j^(-1)}, S] - (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, 
       S] + (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
     ((8*I)*(7 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] + ((24*I)*(1 + 4*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(1 + S) + (48*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] - 
     ((8*I)*(11 + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (128*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), 
        sig[j]/(1 - j + S)}, S] + (56*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j^2, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - (24*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, j^(-1)}, S] + 
     (72*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S), 
        j^(-1)}, S] - (32*I)*V[{(1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), sig[j]/j}, S] + 
     (24*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), 
        sig[j]/(1 - j + S)}, S] + (72*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/j^2}, S] - ((8*I)*(-11 + 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)^2}, S] + ((8*I)*(11 + 7*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-2), 
        sig[j]/j}, S] + ((16*I)*(2 + 9*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + ((8*I)*(-1 + 15*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, S] + 
     (40*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] + ((8*I)*(21 + 11*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) + 
     (136*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j^2}, S] - 
     ((16*I)*(3 + 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/j}, S])/(1 + S) - ((8*I)*(5 + 14*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) - (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] - ((8*I)*(-7 + 2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) - (24*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((40*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - ((8*I)*(6 + 13*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), 
        sig[j]/(1 - j + S)}, S] - (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, 
       S] + (24*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j, j^(-1)}, S] - (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-2), 
        sig[j]/(1 - j + S)}, S] - (64*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] - 
     ((8*I)*(1 + 14*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/(1 + S) + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)^2}, S] + ((8*I)*(14 + 15*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
     (56*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j^2}, S] + ((24*I)*(-2 + 5*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) - ((8*I)*(17 + 2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] - ((8*I)*(-10 + 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
      (1 + S) - (72*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j^2}, S] - ((8*I)*(-1 + 10*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)^2}, S] - ((8*I)*(2 + 17*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] + (96*I)*sig[S]*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] - ((8*I)*(-2 + 25*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + (224*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] - ((8*I)*(-1 + 27*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (192*I)*V[{sig[j]/j^2, j^(-1), j^(-1), sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j^2, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{sig[j]/j^2, j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (48*I)*V[{sig[j]/j^2, j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (8*I)*sig[S]*V[{sig[j]/j^2, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{sig[j]/j^2, (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (32*I)*sig[S]*
      V[{sig[j]/j^2, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - (32*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (80*I)*V[{sig[j]/j^2, sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (320*I)*V[{sig[j]/j^2, sig[j]/j, sig[j]/j, sig[j]/j}, 
       S] + (8*I)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] - (64*I)*V[{sig[j]/j, j^(-2), j^(-1), sig[j]/j}, S] - 
     (16*I)*V[{sig[j]/j, j^(-2), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{sig[j]/j, j^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (16*I)*V[{sig[j]/j, j^(-2), sig[j]/j, 
        sig[j]/j}, S] - (8*I)*sig[S]*V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (16*I)*V[{sig[j]/j, j^(-1), j^(-2), sig[j]/j}, S] - 
     (96*I)*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j^2}, S] - 
     ((16*I)*(-5 + 4*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) + ((8*I)*(4 + 7*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (8*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-2), sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     ((8*I)*(2 + 3*sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + ((40*I)*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (16*I)*V[{sig[j]/j, j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (96*I)*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j^2}, S] - 
     ((56*I)*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) + ((32*I)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - (8*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, 
       S] + (8*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] - ((16*I)*(-3 + sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     ((8*I)*(-6 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (8*I)*V[{sig[j]/j, (1 - j + S)^(-2), j^(-1), sig[j]/j}, S] + 
     (24*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-2), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (16*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (16*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (16*I)*V[{sig[j]/j, (1 - j + S)^(-2), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-2), sig[j]/j}, S] + 
     (8*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] + 
     ((8*I)*(-2 + 13*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
         sig[j]/j}, S])/(1 + S) + ((8*I)*(4 + 7*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (8*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/j}, S] + ((16*I)*(2 + 5*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (40*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, 
       S] - (16*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] + (56*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j^2}, S] - 
     ((8*I)*(4 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
        S])/(1 + S) - ((8*I)*(1 + 12*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (16*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] + (16*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
     (24*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] - ((8*I)*(5 + 6*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - ((16*I)*(2 + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (16*I)*V[{sig[j]/j, sig[j]/j^2, j^(-1), sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j, sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S] + 
     (112*I)*V[{sig[j]/j, sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (16*I)*V[{sig[j]/j, sig[j]/j, j^(-2), sig[j]/j}, S] - 
     (48*I)*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j^2}, S] + 
     ((8*I)*(8 + sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
      (1 + S) + (40*I)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, 
       S] - ((16*I)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) + (64*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j^2, 
        sig[j]/j}, S] + (64*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j^2}, 
       S] + ((32*I)*(-10 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
         sig[j]/j}, S])/(1 + S) + ((8*I)*(3 + 20*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, 
       S] + ((8*I)*(-4 + 13*sig[S])*V[{sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(4 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - (8*I)*V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (32*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
        j^(-2), sig[j]/j}, S] + (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] + 
     ((8*I)*(13 + 2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
         sig[j]/j}, S])/(1 + S) - (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((64*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) + (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, 
       S] + ((8*I)*(-13 + 10*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(1 + 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (16*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j^2}, 
       S] + ((48*I)*(-1 + 2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (8*I)*V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (16*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - (56*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (24*I)*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (24*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, sig[j]/j, 
        j^(-1), sig[j]/j}, S] - (16*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (24*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - (32*I)*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (56*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (40*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-2), j^(-1), sig[j]/j}, S] - 
     (88*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j, sig[j]/j}, S] - 
     (24*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), j^(-2), sig[j]/j}, S] - 
     ((8*I)*(-12 + 5*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
         sig[j]/j}, S])/(1 + S) + (40*I)*sig[S]*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j^2, sig[j]/j}, S] + 
     ((24*I)*(5 + 2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
         sig[j]/j}, S])/(1 + S) - ((8*I)*(3 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - (16*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), 
        j^(-1), sig[j]/j}, S] - (16*I)*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] + 
     (64*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + ((16*I)*(-1 + 2*sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) + (16*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j^2, sig[j]/j}, S] + ((16*I)*(-3 + 4*sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - (64*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/j}, S] - 
     ((8*I)*(12 + 5*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (56*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j, sig[j]/j}, 
       S] + (40*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2, 
        sig[j]/j}, S] - ((24*I)*(8 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((16*I)*(1 + 3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (16*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, 
       S] + ((16*I)*(-2 + 3*sig[S])*V[{sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (640*I)*V[{j^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     (640*I)*V[{j^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     (24*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (48*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (48*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (304*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
     (256*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (24*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (48*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     (72*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (48*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (32*I)*sig[S]*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (72*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, j^(-1)}, S] + (96*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] - (48*I)*sig[S]*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (48*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (48*I)*sig[S]*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (32*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (192*I)*V[{j^(-1), j^(-1), sig[j]/j, 
        j^(-1), j^(-1)}, S] - (176*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] - (24*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        j^(-1)}, S] + (48*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] - (48*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (128*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (256*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (24*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (24*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] - (24*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     (48*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (104*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
        j^(-1)}, S] - (128*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] + (48*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] - (40*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (56*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j, j^(-1)}, S] + (72*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j, sig[j]/j}, S] - (48*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (48*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (48*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (32*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, 
       S] + (32*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - (48*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
       S] + (32*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] + (64*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (32*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (16*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (80*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
     (120*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (32*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (40*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (16*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (32*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S] + (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (32*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] - 
     (80*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + (32*I)*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1)}, S] + (48*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (32*I)*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        j^(-1)}, S] - (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (24*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 
     (32*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] + 
     (16*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (16*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (192*I)*V[{j^(-1), sig[j]/j, j^(-1), 
        j^(-1), j^(-1)}, S] - (192*I)*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/j}, S] - (16*I)*V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        j^(-1)}, S] + (32*I)*V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (32*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (48*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, j^(-1)}, S] - 
     (112*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (32*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        j^(-1)}, S] + (40*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - (32*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] + (32*I)*sig[S]*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (40*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
     (32*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (32*I)*sig[S]*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (16*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (32*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (144*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
        j^(-1), j^(-1)}, S] - (192*I)*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (8*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
        (1 - j + S)^(-1), j^(-1)}, S] - 
     (16*I)*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (384*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, j^(-1)}, S] + (512*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - (8*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + (16*I)*sig[S]*V[{j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] - (56*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
        j^(-1), sig[j]/j}, S] - (24*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (16*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (16*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (32*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] + (8*I)*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (24*I)*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (24*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), j^(-1)}, S] + 
     (40*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (8*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (32*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] + (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - (16*I)*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     (224*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
     (248*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (104*I)*V[{(1 - j + S)^(-1), j^(-1), 
        j^(-1), sig[j]/j, j^(-1)}, S] + 
     (112*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (32*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, 
       S] + (32*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - (56*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (24*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (24*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
       S] + (32*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] + (72*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (24*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (40*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (24*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (56*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
     (88*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (24*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
       S] + (56*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
     (104*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] - 
     (80*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + (32*I)*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        j^(-1)}, S] - (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (24*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 
     (32*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (40*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (48*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, 
       S] + (80*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] - (80*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (32*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, 
       S] - (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (80*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] + (72*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (192*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (80*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, j^(-1)}, S] + (64*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + (120*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (40*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (48*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1)}, 
       S] + (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (64*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (32*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - (16*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (128*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] - (96*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - (96*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1)}, S] - (64*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] - (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (24*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (32*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1)}, S] - (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (64*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (160*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
     (40*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (24*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/j, j^(-1)}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (64*I)*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        j^(-1)}, S] - (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] - (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (40*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] - (64*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (216*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (320*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, 
       S] + (48*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (16*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S] + (48*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (32*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1)}, S] + (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] + (24*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (16*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (112*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, 
       S] + (64*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        j^(-1)}, S] + (48*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (56*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (72*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - (56*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (56*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (96*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (80*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
     (48*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (96*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, j^(-1)}, S] + (144*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, 
       S] + (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (24*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (24*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] - (104*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (144*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (80*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j}, S] + (32*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (72*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (64*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (192*I)*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     (16*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] + (16*I)*V[{sig[j]/j, j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] + (16*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (32*I)*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 
     (16*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (24*I)*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
      V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (16*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (16*I)*V[{sig[j]/j, j^(-1), sig[j]/j, 
        j^(-1), sig[j]/j}, S] - (32*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (176*I)*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] + (48*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S] - (8*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (48*I)*sig[S]*V[{sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (48*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     (32*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (56*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        j^(-1), sig[j]/j, sig[j]/j}, S] - (8*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (16*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (32*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (32*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (32*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] - (64*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (32*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (16*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] - (176*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] + (48*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (48*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (32*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (24*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - (48*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (80*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] + (24*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (16*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (16*I)*V[{sig[j]/j, sig[j]/j, j^(-1), 
        j^(-1), sig[j]/j}, S] + (16*I)*V[{sig[j]/j, sig[j]/j, j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     (64*I)*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (32*I)*V[{sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (40*I)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (96*I)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] + (48*I)*sig[S]*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (48*I)*sig[S]*
      V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (64*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (48*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] - (24*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (48*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (40*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1), j^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] + (32*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/j}, S] - (8*I)*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (24*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (32*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + (24*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
        sig[j]/j}, S] - (104*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (16*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + (16*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (120*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1), sig[j]/j}, 
       S] + (48*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (16*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (32*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] - (24*I)*V[{sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (40*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (104*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (16*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (32*I)*sig[S]*V[{sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (64*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (40*I)*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
       S] - (96*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (32*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j}, S] + (40*I)*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (56*I)*sig[S]*
      V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (16*I)*V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (32*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     (224*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] + (16*I)*V[{sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (16*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (48*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
   ((((I/2)*(-7 + 36*S + 20*S^2))/((-1 + 2*S)*(3 + 2*S)) + (4*I)*MZV[1])*
      V[{j^(-2)}, S] - (I*(5 + 20*S + 4*S^2)*V[{j^(-1)}, S])/
      ((-1 + 2*S)*(3 + 2*S)) - ((I/2)*(-7 + 36*S + 20*S^2)*
       V[{sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     (I*(5 + 20*S + 4*S^2)*V[{sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
     (2*I)*S*(-1 + sig[S])*V[{j^(-2), j^(-2)}, S] - 
     (I/2)*(9 + 8*S - sig[S] + 6*S*sig[S])*V[{j^(-2), j^(-1)}, S] - 
     ((3*I)/2)*S*(-1 + sig[S])*V[{j^(-2), sig[j]/j^2}, S] + 
     I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-2), sig[j]/j}, S] - 
     (I*(6 + 13*S + 8*S^2 - 2*sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), j^(-2)}, S])/(1 + S) + 
     ((I/4)*(-182 - 65*S + 883*S^2 + 1310*S^3 + 676*S^4 + 120*S^5 + 
        34*sig[S] + 17*S*sig[S] - 209*S^2*sig[S] - 216*S^3*sig[S] - 
        4*S^4*sig[S] + 32*S^5*sig[S])*V[{j^(-1), j^(-1)}, S])/
      ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
     ((I/2)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 + 
     ((I/2)*(12 + 25*S + 16*S^2 - 4*sig[S] + 7*S*sig[S] + 8*S^2*sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(1 + S) - 
     ((I/4)*(-80 - 27*S + 581*S^2 + 990*S^3 + 588*S^4 + 120*S^5 + 52*sig[S] - 
        37*S*sig[S] - 235*S^2*sig[S] - 120*S^3*sig[S] + 52*S^4*sig[S] + 
        32*S^5*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
       (3 + 2*S)) + ((I/2)*(-1 + 4*S + 6*S^2 + sig[S] + 10*S*sig[S] + 
        8*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
     ((I/4)*(7 + 35*S + 24*S^2 - 7*sig[S] - S*sig[S] + 10*S^2*sig[S])*
       V[{(1 - j + S)^(-2), j^(-1)}, S])/(1 + S) - 
     ((I/4)*(3 + 13*S + 8*S^2 - 3*sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/j}, S])/(1 + S) + 
     I*S*(-1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, S] + 
     ((I/2)*(-3 - 2*S + 2*S^2 + 3*sig[S] + 12*S*sig[S] + 8*S^2*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((I/8)*(5 - 50*S + 43*S^2 + 410*S^3 + 420*S^4 + 120*S^5 + 43*sig[S] - 
        100*S*sig[S] - 171*S^2*sig[S] + 44*S^3*sig[S] + 116*S^4*sig[S] + 
        32*S^5*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
      ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
     ((I/4)*(5 + 35*S + 24*S^2 - 5*sig[S] + 3*S*sig[S] + 14*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) + 
     ((I/4)*(-7 - 76*S + 91*S^2 + 498*S^3 + 452*S^4 + 120*S^5 + 7*sig[S] - 
        82*S*sig[S] - 83*S^2*sig[S] + 84*S^3*sig[S] + 116*S^4*sig[S] + 
        32*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
      ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
     (I/2)*(-3 + 2*S + 7*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
     ((I/4)*(16 + 53*S - 153*S^2 - 296*S^3 - 68*S^4 + 32*S^5 + 32*sig[S] + 
        79*S*sig[S] - 69*S^2*sig[S] - 2*S^3*sig[S] + 228*S^4*sig[S] + 
        120*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - ((3*I)/2)*S*(-1 + sig[S])*
      V[{sig[j]/j^2, sig[j]/j^2}, S] + I*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j^2, sig[j]/j}, S] + 
     ((I/2)*(5 + 15*S + 8*S^2 - sig[S] + 3*S*sig[S] + 6*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
     ((I/4)*(-46 - 53*S + 266*S^2 + 372*S^3 + 120*S^4 + 22*sig[S] - 
        103*S*sig[S] - 28*S^2*sig[S] + 84*S^3*sig[S] + 32*S^4*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
     ((I/2)*(-3 + 2*S - sig[S] + 8*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((I/4)*(-1 + S + 6*S^2 + sig[S] + 13*S*sig[S] + 8*S^2*sig[S])*
       V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) + 
     ((I/8)*(-5 - 67*S + 8*S^2 + 84*S^3 + 32*S^4 + 5*sig[S] - 67*S*sig[S] + 
        126*S^2*sig[S] + 300*S^3*sig[S] + 120*S^4*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
     MZV[1]*((-8*I)*V[{j^(-1)}, S] - (4*I)*V[{sig[j]/j^2}, S] + 
       (8*I)*V[{sig[j]/j}, S] + (2*I)*(5 + 2*S - sig[S])*
        V[{j^(-1), j^(-1)}, S] - (2*I)*(5 + 2*S - sig[S])*
        V[{j^(-1), sig[j]/j}, S] - I*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), j^(-1)}, S] + (2*I)*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
       I*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
     (I/2)*S*(-1 + 7*sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S] - 
     (3*I)*S*sig[S]*V[{j^(-2), j^(-1), sig[j]/j}, S] - 
     I*S*(-2 + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S] + 
     (I/2)*S*(-7 + sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j}, S] + 
     I*S*(-1 + 3*sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, S] + 
     (I/2)*S*(-1 + 11*sig[S])*V[{j^(-1), j^(-1), j^(-2)}, S] - 
     (I*(16 + 23*S + 9*S^2 + 12*S*sig[S] + 9*S^2*sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
     ((I/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
      (1 + S) - (I/2)*S*(-1 + 11*sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S] + 
     (I*(9 + 14*S + 9*S^2 - sig[S] + 9*S*sig[S] + 7*S^2*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     (((3*I)/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - I*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S] + 
     ((I/4)*(1 + 15*S + 8*S^2 - sig[S] - S*sig[S] + 6*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
     ((3*I)/2)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((I/2)*(1 + 13*S + 8*S^2 - sig[S] - 3*S*sig[S] + 6*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     ((I/2)*(-1 + S + 6*S^2 + sig[S] + 13*S*sig[S] + 8*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I/2)*S*(-1 + 5*sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1)}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S] + 
     (I/2)*S*(1 + 5*sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S] + 
     ((I/2)*(15 + 33*S + 22*S^2 - 7*sig[S] + 3*S*sig[S] + 8*S^2*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     (3*I)*S*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S] + 
     (I*(-6*S - 7*S^2 + 4*sig[S] + 3*S*sig[S] + S^2*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (I*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, 
       S] + ((I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + S) - I*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] - ((I/4)*(-1 - 3*S + 6*S^2 + sig[S] + 17*S*sig[S] + 
        8*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     ((I/2)*S*(1 + 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - I*S*(1 + sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S] - (I/2)*S*(-1 + 3*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S] + 
     I*S*sig[S]*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (I/2)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(1 + sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (I/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (I/2)*S*(-3 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(1 + 3*sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S] + 
     (I*S*(5 + 3*S + 3*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
      (1 + S) + I*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, 
       S] - ((I/4)*(3 + 29*S + 20*S^2 - 3*sig[S] + S*sig[S] + 14*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((I/4)*(-5 + 5*S + 14*S^2 + 5*sig[S] + 41*S*sig[S] + 24*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     I*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, 
       S] + ((I/2)*(1 + 5*S + 2*S^2 - sig[S] + 3*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     ((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - (I*S*(2 + S - sig[S] + S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + I*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, 
       S] - (I/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, 
       S] - ((I/4)*(9 + 71*S + 44*S^2 - 9*sig[S] + 3*S*sig[S] + 
        26*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     (I/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] + 
     ((I/2)*(7 + 23*S + 18*S^2 - 7*sig[S] - 7*S*sig[S] + 4*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((I/2)*(-3 - S + 2*S^2 - sig[S] + 11*S*sig[S] + 8*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] - ((3*I)/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
     ((I/4)*(-9 + 3*S + 10*S^2 + sig[S] + 47*S*sig[S] + 28*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     I*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] + 
     (I*(3 + 2*S + S^2 + sig[S] - S*sig[S] + 3*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (3*I)*S*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S] + 
     (I/2)*S*(-1 + 7*sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
     I*S*(-1 + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, S] - 
     I*S*(-2 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, S] + 
     ((I/2)*(5 + 13*S + 6*S^2 - sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
     (I/2)*(-3 + 2*S - sig[S] + 8*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     ((I/2)*(3 + 8*S + 8*S^2 - 3*sig[S] - 2*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     I*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S] + 
     (I/2)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S] - 
     (I*(3 + 12*S + 9*S^2 - 3*sig[S] + S*sig[S] + 3*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((I/2)*S*(-1 + 5*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + ((I/4)*(-3 + 5*S + 2*S^2 + 3*sig[S] + 5*S*sig[S] + 
        8*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - (I/2)*S*(-3 + sig[S])*V[{sig[j]/(1 - j + S)^2, 
        (1 - j + S)^(-1), sig[j]/j}, S] - (I/2)*S*(1 + sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (I/2)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S] - 
     ((I/4)*(1 + 5*S + 6*S^2 - sig[S] + 9*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
     (I/2)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] + 
     (I*(-2 + S^2 + 2*sig[S] + 7*S*sig[S] + 5*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (12*I)*S*sig[S]*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
     (9*I)*S*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
     ((3*I)/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + I*S*(-1 + sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     ((3*I)/2)*S*(-1 + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*S*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (I/2)*S*(-1 + 3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, 
       S] + ((3*I)/2)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] + I*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] + I*S*(1 + sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*S*(-1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
     I*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + I*S*(-1 + sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - I*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     I*S*(-1 + 2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] - (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(1 + 7*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + (I/2)*S*(1 + 13*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (I/2)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (I/2)*S*(-3 + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     I*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     (I/2)*S*(-1 + 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] - (3*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        j^(-1)}, S] + I*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        j^(-1), sig[j]/j}, S] + I*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     I*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + I*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        j^(-1)}, S] - I*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/j, sig[j]/j}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     I*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*S*(1 + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (I/2)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + ((3*I)/2)*S*(1 + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*S*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
     (2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] - I*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + I*S*(-4 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (2*I)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - ((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     I*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     I*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - (2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] - ((3*I)/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     ((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/(1 - j + S)}, S] - I*S*(-2 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S] - ((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + I*S*(1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (I/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (I/2)*S*(1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (I/2)*S*(7 + sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + (I/2)*S*(-3 + 5*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*S*(1 + sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     I*S*(-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] - (I/2)*S*(-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (I/2)*S*(-1 + sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (I/2)*S*(-3 + sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (I/2)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] + I*S*(-5 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] + (I/2)*S*(-1 + sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (I/2)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] + (I/2)*S*(-3 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + (2*I)*S*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/j}, S] + (I/2)*S*(-3 + sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (I/2)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (3*I)*S*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (2*I)*Zeta[3])/\[Alpha]^2}


==> anc/Constants/c140 <==
{c[1, 4, 0] -> \[Alpha]^2*A[3, 0]*
   (((12*I)*(2 + 2*S - sig[S])*V[{j^(-2), j^(-2)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(5 + 2*S + sig[S])*
      V[{j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(2 + 2*S - sig[S])*V[{j^(-2), sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(10 + 17*S + 4*S^2 + 2*sig[S] + 
       5*S*sig[S])*V[{j^(-1), j^(-2)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(-7 + 9*S + 12*S^2 + 4*S^3 + 5*sig[S] - S*sig[S] - 
       6*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*
      (3 + 2*S)) + ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(11 + 17*S + 4*S^2 + sig[S] + 3*S*sig[S])*
      V[{j^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(7 + 21*S + 14*S^2 + 4*S^3 + 3*sig[S] + 3*S*sig[S] - 
       4*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
      (3 + 2*S)) + ((3*I)*(-1 - 3*S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
    (((9*I)/2)*(1 + S + 2*S^2 + sig[S] - S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(3 + S + 2*S^2 - sig[S] - 5*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(S + 3*sig[S] + 5*S*sig[S] + S^2*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(6 + 3*S + 3*S^2 + 2*S^3 + 3*S*sig[S] + 3*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 + 3*S + 6*S^2 + 5*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(-S + 3*S^2 + 2*S^3 + 2*sig[S] + 3*S*sig[S] + 3*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(1 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(-3 - S - 2*S^2 - 15*sig[S] - 15*S*sig[S] + 4*S^3*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(2 + 2*S - sig[S])*V[{sig[j]/j^2, sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(5 + 8*S + 2*S^2 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(3 + 2*S + 4*S^2 + 7*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(1 + 5*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 - S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((3*I)/2)*(3*S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(5 + 4*S - 2*sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(4 + 2*S - sig[S])*
      V[{j^(-2), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 + 2*S - sig[S])*
      V[{j^(-2), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(2 + 2*S - sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(3 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(37 + 56*S + 12*S^2 + 11*sig[S] + 14*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, 
       S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((12*I)*(3 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(43 + 60*S + 12*S^2 + sig[S] + 
       6*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*(2*S + 3*sig[S] + 4*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) - (((9*I)/2)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(-8 + S + 2*S^2 + 18*sig[S] + 17*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((9*I)/2)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(-5 + 2*S + 4*S^2 + 13*sig[S] + 12*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + ((3*I)*(5 + S - sig[S] - S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(2 + 2*S - sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(4 + 2*S - sig[S])*
      V[{j^(-1), sig[j]/j, j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(15 + 28*S + 8*S^2 - 3*sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(4 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(7 + 18*S + 4*S^2 - 3*sig[S] + 
       4*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(3 + 6*S + 5*sig[S] + 8*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(8 + 5*S - 10*sig[S] - 7*S*sig[S] + 
       2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*(-1 + sig[S] + S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(3 + 4*S - 2*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(S + 2*S^2 + 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((9*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 + 3*S + 6*S^2 + 5*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((3*I)/2)*(6 - 5*S + 4*sig[S] + 3*S*sig[S] + 
       6*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-3 + 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 + 2*S + 3*sig[S] + 16*S*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(-5 + S + 10*S^2 + 19*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
      (3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + 2*S + 4*S^2 + 7*sig[S] + 
       4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(7 + 9*sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(15 + S - 5*sig[S] - S*sig[S] + 
       6*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(3 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(9 + 26*S + 4*S^2 - 5*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(2*S - sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(3 + 2*S - sig[S])*
      V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(2 + 2*S - sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(7 + 6*S + 5*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(1 + S + 7*sig[S] + 7*S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(3 + 6*S + 4*S^2 + sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(2 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(43 + 62*S + 12*S^2 + 5*sig[S] + 
       8*S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    ((12*I)*(-2 - S + 2*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-14 - 11*S + 16*sig[S] + 
       13*S*sig[S] + 2*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(1 - S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-4 - 7*S + 4*sig[S] + S*sig[S] + 
       2*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*(23 + 14*S - 7*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(23 + 14*S - 7*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(5 + 6*S - 3*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((9*I)/2)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(5 + 6*S - 3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(3 + 2*S - sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(13 + 6*S - 3*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(23 + 14*S - 7*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((15*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + 5*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-3 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(5 + 6*S - 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + 5*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((9*I)/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((3*I)*(-1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(-1 + 6*S - 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((12*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(-3 + 5*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-3 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(3 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-3 + 5*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-3 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*(2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 6*S - 3*sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
    ((6*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(5 + 6*S - 3*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(2 + 2*S - sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + 2*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + 
    ((6*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
    ((3*I)*(5 + 6*S - 3*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((21*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S])/((-1 + 2*S)*(3 + 2*S)) - (((15*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*S - sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     ((-1 + 2*S)*(3 + 2*S)))}


==> anc/Constants/c230 <==
{c[2, 3, 0] -> \[Alpha]^2*((-2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), j^(-1)}, S] - (4*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-2)}, S] + (I*(1 + 8*S + 4*S^2 + sig[S] - 6*S*sig[S])*
      V[{j^(-1), j^(-1)}, S])/(1 + S) + (4*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j^2}, S] - (I*(3 + 10*S + 4*S^2 - sig[S] - 4*S*sig[S])*
      V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) + (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), j^(-1)}, S] - 
    I*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j}, S] + 
    (2*I)*sig[S]*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
    (I*(2 + S + 2*S^2 - 4*sig[S] + 3*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, 
       S])/(1 + S) - (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2}, S] + 
    ((2*I)*(2 + S + 2*S^2 - 2*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
    (2*I)*sig[S]*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
    (I*(-7 - 2*S + 5*sig[S] - 4*S*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j^2}, S] - 
    (I*(3 + 2*S + 4*S^2 - 5*sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
     (1 + S) - ((2*I)*(1 - sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
    (I*(3*S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
    (2*I)*(-5 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
    (2*I)*(-5 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] + (4*I)*(2*S + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
    (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
    I*(3 - sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    I*(1 + 10*S + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
    (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (2*I)*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (4*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
      S] + (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
      S] - (2*I)*(-5 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
      S] - I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
       sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])}


==> anc/Constants/c231 <==
{c[2, 3, 1] -> 5*c[2, 5, 0] + \[Alpha]^2*
    (((-4*I)*phiP1[1, 0]*(-1 + 2*S + sig[S]) + 
       ((2*I)*(-5 - 3*S - 2*S^2 + 3*sig[S] + 11*S*sig[S] + 4*S^2*sig[S]))/
        (1 + S))*V[{j^(-2), j^(-1)}, S] + (4*I)*(-1 + sig[S])*
      V[{j^(-2), (1 - j + S)^(-1)}, S] + 
     ((8*I)*S*(1 + sig[S])*V[{j^(-2), sig[j]/j^2}, S])/(1 + S) - 
     ((4*I)*(-1 + S + sig[S] + 3*S*sig[S])*V[{j^(-2), sig[j]/j}, S])/
      (1 + S) + ((2*I)*(-1 + sig[S])*(-1 + sig[S] + 2*S*sig[S])*
       V[{j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((4*I)*(-3 - 3*S - 2*S^2 + sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), j^(-2)}, S])/(1 + S) - 
     (I*(-15 - 35*S - 28*S^2 - 4*S^3 + 17*sig[S] + 55*S*sig[S] + 
        50*S^2*sig[S] + 16*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S)^2 - 
     ((4*I)*(-2 - 3*S - 2*S^2 + 2*sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), sig[j]/j^2}, S])/(1 + S) + 
     (I*(-17 - 56*S - 57*S^2 - 30*S^3 - 4*S^4 + 15*sig[S] + 66*S*sig[S] + 
        111*S^2*sig[S] + 68*S^3*sig[S] + 16*S^4*sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(1 + S)^3 + 
     ((2*I)*(1 + 2*S - sig[S])*(-1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) + 
     ((2*I)*(-1 - 14*S - 13*S^2 - 4*S^3 + 3*sig[S] + 3*S^2*sig[S] + 
        2*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^3 - 
     (I*(-9 - 11*S - 6*S^2 + 3*sig[S] + 19*S*sig[S] + 12*S^2*sig[S])*
       V[{(1 - j + S)^(-2), j^(-1)}, S])/(1 + S) + 
     (4*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j^2}, S] + 
     (I*(1 - 5*S - 2*S^2 + 5*sig[S] + 5*S*sig[S] + 4*S^2*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(1 - 5*S - 4*S^2 + 5*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (I*(-S + S^2 - 2*S^3 - 2*sig[S] - S*sig[S] + 13*S^2*sig[S] + 
        8*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^2 + 
     (I*(-13 - 7*S - 6*S^2 - sig[S] + 23*S*sig[S] + 12*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) - 
     ((2*I)*(7*S + 4*S^2 - S^3 - 2*S^4 - 2*sig[S] + 5*S*sig[S] + 
        16*S^2*sig[S] + 21*S^3*sig[S] + 8*S^4*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^3 - 
     (2*I)*(1 - 4*S + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
     (I*(-5 + 8*S - 17*S^2 - 38*S^3 - 16*S^4 - 5*sig[S] + 18*S*sig[S] + 
        23*S^2*sig[S] + 12*S^3*sig[S] + 4*S^4*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^3 - 
     ((4*I)*(-1 + S + sig[S] + 3*S*sig[S])*V[{sig[j]/j^2, sig[j]/j}, S])/
      (1 + S) - (4*I)*(-1 + sig[S])*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
     ((2*I)*(-3 - S - 2*S^2 + sig[S] + 9*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
     (I*(-1 + 5*S - 2*S^2 - 4*S^3 - sig[S] + 15*S*sig[S] + 28*S^2*sig[S] + 
        16*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
     ((2*I)*(-1 - 4*S + 3*sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I*(-1 - 9*S - 4*S^2 + 3*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) + 
     (I*(2 + S - 13*S^2 - 8*S^3 + S*sig[S] - S^2*sig[S] + 2*S^3*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)^2 + 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-2), j^(-2), j^(-1)}, S] + 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-2), j^(-2), sig[j]/j}, S] + 
     (I*(33 + 5*S + 6*S^2 + 29*sig[S] + 3*S*sig[S])*
       V[{j^(-2), j^(-1), j^(-1)}, S])/(1 + S) + 
     ((2*I)*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-2), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (2*I)*(1 + 6*S + 3*sig[S])*V[{j^(-2), j^(-1), sig[j]/j^2}, S] - 
     ((2*I)*(16 + 5*S + 6*S^2 + 10*sig[S] - 3*S*sig[S])*
       V[{j^(-2), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{j^(-2), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*S*(-3 + 3*sig[S] + 2*S*sig[S])*V[{j^(-2), (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-2), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((2*I)*(2 - S - 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     I*sig[S]*(3 + sig[S] + 6*S*sig[S])*V[{j^(-2), sig[j]/j^2, j^(-1)}, S] + 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-2), sig[j]/j^2, sig[j]/j}, S] + 
     I*(1 + 6*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-2), sig[j]/j, j^(-2)}, 
       S] + (I*(17 + 17*S + 6*S^2 + 13*sig[S] + 15*S*sig[S])*
       V[{j^(-2), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((2*I)*(-3 - S - sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-2), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
     (2*I)*(1 + 6*S + 3*sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j^2}, S] - 
     ((2*I)*(16 + 11*S + 6*S^2 + 10*sig[S] + 3*S*sig[S])*
       V[{j^(-2), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(3 + 3*S + 2*S^2 + sig[S] - S*sig[S])*
       V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{j^(-2), sig[j]/(1 - j + S), j^(-2)}, S] + 
     ((2*I)*(2 + 3*S + 2*S^2 - 2*sig[S] + S*sig[S])*
       V[{j^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
     (4*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j^2}, 
       S] - ((2*I)*(4 + 5*S + 2*S^2 - 4*sig[S] - S*sig[S])*
       V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{j^(-1), j^(-2), j^(-2)}, S] - 
     (I*(-27 + 8*S - 17*sig[S] + 6*S*sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/
      (1 + S) + ((2*I)*S*(-3 + 3*sig[S] + 2*S*sig[S])*
       V[{j^(-1), j^(-2), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{j^(-1), j^(-2), sig[j]/j^2}, S] + 
     (I*(-9 + 8*S - 7*sig[S] + 10*S*sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, S])/
      (1 + S) - ((2*I)*(2 + 3*S + 2*S^2 - 2*sig[S] + S*sig[S])*
       V[{j^(-1), j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(28 + 5*S + 6*S^2 + 14*sig[S] - 7*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-2)}, S])/(1 + S) + 
     (I*(-22 - 68*S - 35*S^2 - 18*S^3 + 14*sig[S] + 68*S*sig[S] + 
        87*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
      (1 + S)^2 + ((2*I)*(-4 - S - 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 - 
     ((2*I)*(27 + 5*S + 6*S^2 + 17*sig[S] - 9*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) - 
     (I*(-20 - 34*S - 43*S^2 - 18*S^3 + 24*sig[S] + 82*S*sig[S] + 
        87*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S)^2 - ((2*I)*(-3 + 12*S + 7*sig[S] + 12*S*sig[S] + 6*S^2*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
     (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), j^(-2)}, 
       S] - (2*I)*(-3 + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-2), j^(-1)}, S] - 
     (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), 
        sig[j]/j^2}, S] + ((2*I)*(-1 + S + sig[S] + 5*S*sig[S] + 
        2*S^2*sig[S])*V[{j^(-1), (1 - j + S)^(-2), sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(2 + S + 2*S^2 - 2*sig[S] - S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(9 + S + sig[S] + S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, 
        S])/(1 + S) - (I*(-10 + 2*S - 3*S^2 - 2*S^3 + 4*sig[S] + 
        10*S*sig[S] + 17*S^2*sig[S] + 4*S^3*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^2 - 
     ((2*I)*(10 + 3*S + 2*sig[S] + S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) + 
     (I*(-12 - 13*S - 4*S^2 - 4*S^3 - 6*sig[S] + 15*S*sig[S] + 
        30*S^2*sig[S] + 8*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S)^2 - ((2*I)*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) + 
     (I*(-7 - 41*S - 30*S^2 - 8*S^3 + sig[S] + 21*S*sig[S] + 20*S^2*sig[S] + 
        4*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (3*I)*(1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j^2, j^(-2)}, 
       S] + (I*(-5 + 8*S - 15*sig[S] + 10*S*sig[S])*
       V[{j^(-1), sig[j]/j^2, j^(-1)}, S])/(1 + S) - 
     ((2*I)*(-2 + S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1)}, S])/(1 + S) + 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j^2}, S] - 
     (I*(9 + 8*S + 7*sig[S] + 6*S*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, 
        S])/(1 + S) + ((2*I)*S*(3 + 2*S - 3*sig[S])*
       V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(20 + 15*S + 6*S^2 + 6*sig[S] + 3*S*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-2)}, S])/(1 + S) - 
     (I*(12 + 14*S + S^2 - 2*S^3 + 16*sig[S] + 18*S*sig[S] + 39*S^2*sig[S] + 
        16*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 + 
     ((4*I)*(-2 - S - S^2 + 2*sig[S] + 2*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S)^2 - 
     ((2*I)*(19 + 15*S + 6*S^2 + 9*sig[S] + S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
     (I*(12 + 4*S - S^2 + 2*S^3 - 3*S^2*sig[S] + 8*S^3*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 + 
     ((2*I)*(7 + S + 2*S^2 + sig[S] + 9*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
     (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, j^(-2)}, S] - 
     (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, S] + 
     (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j^2}, 
       S] + ((2*I)*(1 + S + 2*S^2 - sig[S] - 3*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) - 
     ((2*I)*S*(-1 + 5*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(7 + 3*S - sig[S] + 3*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         j^(-2)}, S])/(1 + S) - (I*(1 + 20*S + 4*S^2 + 3*sig[S] - 2*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S)^2 - 
     ((2*I)*(6 + 3*S - 2*sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j^2}, S])/(1 + S) - 
     (I*(-13 - 27*S - 17*S^2 - 4*S^3 + sig[S] + 3*S*sig[S] + 5*S^2*sig[S] + 
        2*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S)^2 - ((2*I)*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/(1 + S) - 
     (I*(3 - S + 10*S^2 + 11*sig[S] - 19*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
     I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{(1 - j + S)^(-2), j^(-2), sig[j]/(1 - j + S)}, S] - 
     (I*(-4 - 3*S + 2*S^2 - 10*sig[S] - 11*S*sig[S])*
       V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S])/(1 + S) - 
     (I*(-1 - 6*S - 3*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-2), j^(-1), 
         sig[j]/j}, S])/(1 + S) + ((2*I)*(3 + 6*S + 11*sig[S] + 6*S*sig[S])*
       V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (3*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-2), 
        j^(-1)}, S] - (3*I)*(-1 + 2*S + sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-2), sig[j]/j}, S] - 
     (3*I)*(3 + sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] - (I*(-7 - 2*S + 4*S^2 - sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
     (I*(-2 - 5*S + 2*S^2 + 4*sig[S] - 5*S*sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     (I*(1 - 3*S + 21*sig[S] + 15*S*sig[S] + 6*S^2*sig[S])*
       V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (I*(4 + 5*S + 2*S^2 - 2*sig[S] - 3*S*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     (I*(7 + 2*S + 5*sig[S] + 12*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, 
         sig[j]/j}, S])/(1 + S) - ((2*I)*(9 + sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (3*I)*sig[S]*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), 
        sig[j]/(1 - j + S)^2, j^(-1)}, S] + (3*I)*(1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] + (I*(11 + 10*S + 5*sig[S] + 8*S*sig[S] + 
        4*S^2*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) - (I*(12 + S + 6*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (I*(21 - 5*S + 6*S^2 + sig[S] - 23*S*sig[S])*
       V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (I*(-7 - 6*S + 7*sig[S] + 4*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S])/(1 + S) - 
     (3*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j^2}, S] - 
     (I*(5 + 6*S + 7*sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/
      (1 + S) + ((2*I)*(S - sig[S])*(1 + 2*S - sig[S])*
       V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I*(-29 + 8*S - 9*S^2 - 6*S^3 + sig[S] + 14*S*sig[S] + 37*S^2*sig[S] + 
        8*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 + 
     (I*(-7 - 2*S + 4*S^2 - 5*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j^2}, S])/(1 + S) + 
     ((2*I)*(-15 - 18*S - 7*S^2 - 4*S^3 - 4*sig[S] + 8*S*sig[S] + 
        20*S^2*sig[S] + 6*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
        S])/(1 + S)^2 - ((2*I)*(4 + 3*S + 2*S^2 - 4*sig[S] - 3*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) + 
     (I*(8 - 36*S - 29*S^2 - 12*S^3 + 14*sig[S] + 8*S*sig[S] + 
        15*S^2*sig[S] + 6*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
     (I*(-1 + 2*S + sig[S] + 8*S*sig[S])*V[{(1 - j + S)^(-1), 
         (1 - j + S)^(-2), sig[j]/j}, S])/(1 + S) - 
     I*sig[S]*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)^2}, S] + (I*(5 + 2*S - sig[S])*sig[S]*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (I*(-8 - 7*S + 2*S^2 - 10*sig[S] - 15*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) - 
     (I*(12 - 7*S + S^2 + 2*S^3 + 6*sig[S] - 3*S*sig[S] - 11*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
     (I*sig[S]*(29 + 13*S + 6*S^2 + 17*sig[S] + 3*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
      (1 + S) - (I*(-19 - 33*S - 23*S^2 - 8*S^3 - 3*sig[S] + 5*S*sig[S] + 
        13*S^2*sig[S] + 10*S^3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
     (I*(1 + 2*S + 15*sig[S] + 12*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, 
         j^(-1)}, S])/(1 + S) - (3*I)*(-1 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j^2}, S] + 
     (I*(7 + 6*S + 5*sig[S] + 12*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, 
         sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(1 + 5*S + 2*S^2 - sig[S] + S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(-10 - 18*S - 6*S^2 - 4*S^3 - 11*sig[S] + 28*S*sig[S] + 
        27*S^2*sig[S] + 10*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         j^(-1)}, S])/(1 + S)^2 + 
     (I*(1 + 8*S + 4*S^2 + 3*sig[S] + 10*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
     (I*(-11 - 32*S - 19*S^2 - 6*S^3 - 5*sig[S] + 14*S*sig[S] + 
        39*S^2*sig[S] + 16*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/(1 + S)^2 + ((2*I)*(2 + S)*(-1 + 2*S + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2}, S])/(1 + S) - 
     (I*(7 - 2*S - 12*S^2 - 8*S^3 + 13*sig[S] + 8*S*sig[S] + 16*S^2*sig[S] + 
        4*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 - (I*(9 + 16*S + 7*sig[S] + 10*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) + 
     I*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)^2}, S] + (I*(-5 + 6*S + sig[S] + 8*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
      (1 + S) - (I*(-2 - 7*S + S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/(1 + S) - 
     (I*(15 - 27*S - 24*S^2 - 12*S^3 + 21*sig[S] + 19*S*sig[S] + 
        12*S^2*sig[S] + 4*S^3*sig[S])*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)^2 - 
     (I*(13 + 9*S + 6*S^2 + sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
      (1 + S) - (I*(31 - 11*S - S^2 - 10*S^3 + 47*sig[S] + 27*S*sig[S] + 
        35*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
     I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j^2, j^(-2), sig[j]/j}, S] + 
     ((2*I)*(16 + 9*S + 6*S^2 + 10*sig[S] + S*sig[S])*
       V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(3 + 3*S + 2*S^2 + sig[S] - S*sig[S])*
       V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*(-4 - S + 4*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j^2, sig[j]/j^2, sig[j]/j}, S] + 
     ((2*I)*(16 + 11*S + 6*S^2 + 10*sig[S] + 3*S*sig[S])*
       V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{sig[j]/j^2, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*(-2 + S + 2*S^2 + 2*sig[S] - S*sig[S])*
       V[{sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j^2}, S] + 
     (I*(9 + 10*S + 7*sig[S] + 8*S*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, 
        S])/(1 + S) - ((2*I)*(-2 + S + 2*S^2 + 2*sig[S] - S*sig[S])*
       V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (I*(17 + 7*S + 6*S^2 + 9*sig[S] - 3*S*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/(1 + S) - 
     (I*(-5 + 23*S + 25*S^2 + 6*S^3 - 5*sig[S] + 9*S*sig[S] + 13*S^2*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S)^2 - 
     (I*(-7 + S - 18*S^2 - 8*S^3 + 9*sig[S] + 31*S*sig[S] + 24*S^2*sig[S] + 
        4*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 + (2*I)*(1 - sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j}, S] + 
     ((2*I)*(3 + 2*S + sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/j^2}, S])/(1 + S) - 
     (I*(-4 - 7*S - 8*S^2 - 4*S^3 + 2*sig[S] + 5*S*sig[S] + 18*S^2*sig[S] + 
        8*S^3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S)^2 - I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j^2, 
        sig[j]/j^2}, S] + (I*(9 + 2*S + 7*sig[S])*
       V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(4 + 5*S + 2*S^2 - 4*sig[S] - S*sig[S])*
       V[{sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (I*(17 + 11*S + 6*S^2 + 9*sig[S] + S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
     (I*(-37 - 65*S - 55*S^2 - 18*S^3 - 13*sig[S] + 33*S*sig[S] + 
        53*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
      (1 + S)^2 - (I*(3 - 17*S - 12*S^2 + 19*sig[S] + S*sig[S] + 
        6*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S)^2 + I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j^2}, S] + 
     ((2*I)*(2 + S - sig[S])*(1 + 2*S - sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(3 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S])/
      (1 + S) + (I*(-1 - 13*S - 9*S^2 - 4*S^3 - 3*sig[S] + S*sig[S] + 
        5*S^2*sig[S] + 2*S^3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S)^2 + (I*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S])/(1 + S) - 
     I*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-2), 
        sig[j]/j}, S] + (I*(-5*S - 2*sig[S] - 5*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     (I*(9 + 8*S + 7*sig[S] + 6*S*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j, 
         sig[j]/j}, S])/(1 + S) + I*sig[S]*(1 - sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)^2, sig[j]/j}, S] - 
     (I*(2 - 3*S + 2*S^2 + 4*sig[S] - 3*S*sig[S])*
       V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (I*(3 - 4*S + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-2), 
         sig[j]/j}, S])/(1 + S) - 
     (I*(-3 - 10*S - 4*S^2 + 7*sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
     (I*(1 + 8*S + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, 
         sig[j]/j}, S])/(1 + S) + 
     (I*(-4 - 13*S - 8*S^2 - 2*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     phiP1[1, 0]*((-8*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-2)}, S] + 
       ((2*I)*(1 + 8*S + 4*S^2 + sig[S] - 6*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (1 + S) + (8*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2}, S] - 
       ((2*I)*(3 + 10*S + 4*S^2 - sig[S] - 4*S*sig[S])*V[{j^(-1), sig[j]/j}, 
          S])/(1 + S) + ((4*I)*(1 - sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (6*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), j^(-1)}, S] - 
       (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j}, 
         S] + (4*I)*sig[S]*(-1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
       ((2*I)*(2 + S + 2*S^2 - 4*sig[S] + 3*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - (6*I)*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j^2}, S] + 
       ((4*I)*(2 + S + 2*S^2 - 2*sig[S] + 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       (4*I)*sig[S]*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)^2}, S] - 
       ((2*I)*(-7 - 2*S + 5*sig[S] - 4*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (4*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j^2}, S] - 
       ((2*I)*(3 + 2*S + 4*S^2 - 5*sig[S] + 4*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       ((4*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) - (2*I)*(1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
       ((2*I)*(3*S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (4*I)*(-5 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*(-5 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (4*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*(2*S + sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] - (4*I)*(1 + 2*S + sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
        V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       (6*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (2*I)*(3 - sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*(-3 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*(1 + 10*S + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
         S] + (8*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] - (4*I)*(1 - sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (2*I)*(3 - sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(-3 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + 2*S + sig[S])*
        V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*(-5 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + (2*I)*(3 + 6*S - sig[S])*
      V[{j^(-2), j^(-1), j^(-1), j^(-1)}, S] + 
     (12*I)*V[{j^(-2), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{j^(-2), j^(-1), j^(-1), sig[j]/j}, S] - 
     (12*I)*sig[S]*V[{j^(-2), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{j^(-2), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (4*I)*V[{j^(-2), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S] + 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{j^(-2), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (4*I)*sig[S]*V[{j^(-2), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (4*I)*(2 + 6*S + sig[S])*
      V[{j^(-2), j^(-1), sig[j]/j, j^(-1)}, S] - 
     (4*I)*V[{j^(-2), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-2), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (12*I)*sig[S]*V[{j^(-2), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{j^(-2), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (2*I)*(1 + 2*S - 3*sig[S])*V[{j^(-2), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (8*I)*V[{j^(-2), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (8*I)*V[{j^(-2), (1 - j + S)^(-1), j^(-1), 
        j^(-1)}, S] + (4*I)*(-2 + sig[S] + 2*S*sig[S])*
      V[{j^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (4*I)*V[{j^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
     (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-2), (1 - j + S)^(-1), sig[j]/j, 
        j^(-1)}, S] - (4*I)*V[{j^(-2), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] + (4*I)*sig[S]*V[{j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (8*I)*V[{j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(5 + 6*S - 5*sig[S])*
      V[{j^(-2), sig[j]/j, j^(-1), j^(-1)}, S] + 
     (4*I)*V[{j^(-2), sig[j]/j, j^(-1), (1 - j + S)^(-1)}, S] + 
     (2*I)*(1 + 6*S + 3*sig[S])*V[{j^(-2), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (12*I)*sig[S]*V[{j^(-2), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-2), sig[j]/j, (1 - j + S)^(-1), 
        j^(-1)}, S] - (4*I)*V[{j^(-2), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] + (8*I)*sig[S]*V[{j^(-2), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(-3 + 6*S + 11*sig[S])*
      V[{j^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (12*I)*V[{j^(-2), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S] + 
     (12*I)*sig[S]*V[{j^(-2), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1)}, S] - (4*I)*sig[S]*V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (4*I)*sig[S]*
      V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (4*I)*V[{j^(-2), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (4*I)*(1 + 2*S - 2*sig[S])*V[{j^(-2), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1)}, S] + 
     (8*I)*V[{j^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S - sig[S])*
      V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     (4*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*V[{j^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S] + 
     I*(9 + 6*S - 13*sig[S])*V[{j^(-1), j^(-2), j^(-1), j^(-1)}, S] + 
     (12*I)*V[{j^(-1), j^(-2), j^(-1), (1 - j + S)^(-1)}, S] + 
     I*(-7 + 6*S + 19*sig[S])*V[{j^(-1), j^(-2), j^(-1), sig[j]/j}, S] + 
     (12*I)*sig[S]*V[{j^(-1), j^(-2), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-7 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-2), (1 - j + S)^(-1), 
        j^(-1)}, S] - (4*I)*V[{j^(-1), j^(-2), (1 - j + S)^(-1), 
        (1 - j + S)^(-1)}, S] + (4*I)*(-4 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-2), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{j^(-1), j^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (2*I)*(7 + 18*S + sig[S])*V[{j^(-1), j^(-2), sig[j]/j, j^(-1)}, 
       S] + (4*I)*V[{j^(-1), j^(-2), sig[j]/j, (1 - j + S)^(-1)}, S] - 
     (2*I)*(7 + 18*S + sig[S])*V[{j^(-1), j^(-2), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*sig[S]*V[{j^(-1), j^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 2*S - 3*sig[S])*V[{j^(-1), j^(-2), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (4*I)*sig[S]*V[{j^(-1), j^(-2), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - (4*I)*(1 + 2*S - 2*sig[S])*
      V[{j^(-1), j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (8*I)*V[{j^(-1), j^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), j^(-2), j^(-1)}, S] + 
     (12*I)*V[{j^(-1), j^(-1), j^(-2), (1 - j + S)^(-1)}, S] - 
     (12*I)*sig[S]*V[{j^(-1), j^(-1), j^(-2), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-3 + 6*S + 11*sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-2)}, S] + 
     ((2*I)*(82 - 6*S + 6*S^2 + 61*sig[S] - 2*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
     (I*(9 - 14*S + 11*sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (2*I)*(-3 + 6*S + 11*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j^2}, 
       S] - (I*(133 - 8*S + 12*S^2 + 99*sig[S] - 18*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-11 - 9*S + 3*sig[S] + 5*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*I)*(-11 + 4*sig[S] + 8*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        j^(-2)}, S] + ((2*I)*(1 - 11*S + 9*sig[S] + 3*S*sig[S] + 
        4*S^2*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      (1 + S) - (I*(11 + sig[S] + 6*S*sig[S])*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (2*I)*(-11 + 4*sig[S] + 8*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j^2}, S] - (I*(5 - 4*S + 15*sig[S] + 6*S*sig[S] + 
        8*S^2*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) - (4*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - (I*(17 + 6*S + 7*sig[S])*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + I*(1 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2, 
        j^(-1)}, S] - (12*I)*V[{j^(-1), j^(-1), sig[j]/j^2, 
        (1 - j + S)^(-1)}, S] + (12*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
     I*(-7 + 6*S + 19*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-2)}, S] - 
     ((2*I)*(10 + 2*S + 6*S^2 + 7*sig[S] - 26*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((2*I)*(-7 + 3*sig[S] + 6*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
     I*(-7 + 6*S + 19*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j^2}, S] + 
     (I*(3 + 8*S + 12*S^2 - 27*sig[S] - 38*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (I*(-7 + 2*S + 4*S^2 + 3*sig[S] - 24*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (4*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1)}, 
       S] + (2*I)*(4 + 8*S - 7*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        j^(-2)}, S] + (I*(-7 - 6*S - sig[S] + 20*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
     (I*(1 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1)}, S])/(1 + S) - (2*I)*(4 + 8*S - 7*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     ((2*I)*(-4 + 3*S + 4*sig[S] + 11*S*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     ((6*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + (2*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-2), j^(-1), j^(-1)}, S] - 
     (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), j^(-1), 
        sig[j]/j}, S] + (2*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (4*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-2), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-2), sig[j]/j, 
        sig[j]/j}, S] - (2*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (12*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
       S] - (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*V[{j^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), j^(-2), j^(-1)}, S] + 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/j}, S] - 
     (2*I)*(-8 - 2*S + sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-2)}, S] + 
     (I*(22 - 5*S - 2*S^2 - 6*sig[S] + 11*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
     (I*(-5*S + 4*sig[S] + 9*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
     (2*I)*(-8 - 2*S + sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] - 
     (I*(30 + 15*S - 2*S^2 - 6*sig[S] + 11*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
     ((4*I)*(-2 + 3*S + 3*sig[S] + S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1)}, S] + 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-2), sig[j]/j}, S] + (4*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, 
       S] + I*(-3 + 2*S + 7*sig[S] + 12*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2)}, S] - 
     (I*(-3 - 8*S + 3*sig[S] + 2*S*sig[S] + 8*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
     I*(-3 + 2*S + 7*sig[S] + 12*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     (I*(3 + 7*S + 2*S^2 - 11*sig[S] - 7*S*sig[S] + 8*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (12*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] + 
     (I*(9 - 3*S - 8*S^2 - 3*sig[S] - 17*S*sig[S] + 6*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (2*I)*(-2 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S] + 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (2*I)*(-7 - 2*S + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        j^(-2)}, S] + (I*(-9 - 3*S - 2*S^2 - 9*sig[S] + 3*S*sig[S] + 
        4*S^2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
      (1 + S) + (I*(-3 + 2*S - sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
      (1 + S) + (2*I)*(-7 - 2*S + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] - 
     (I*(-11 - 13*S - 2*S^2 - 19*sig[S] - 19*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (I*(-9 - 10*S + 17*sig[S] + 12*S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, j^(-1)}, S] + (4*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1)}, 
       S] - (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/j}, S] - 
     (4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] - I*(3 + 4*S - 7*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-2)}, S] - 
     ((2*I)*(-8 + 8*S + 2*S^2 + 3*sig[S] + 4*S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) + (I*(-3 - 6*S - sig[S] + 4*S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
        S])/(1 + S) + I*(3 + 4*S - 7*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     (I*(12 - 3*S - 4*S^2 - 2*sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - (4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(45 + 5*S + 6*S^2 + sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - I*(13 + 30*S - sig[S])*
      V[{j^(-1), sig[j]/j^2, j^(-1), j^(-1)}, S] + I*(13 + 30*S - sig[S])*
      V[{j^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/j^2, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j^2, 
        (1 - j + S)^(-1), j^(-1)}, S] - (4*I)*(-2 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{j^(-1), sig[j]/j^2, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (8*I)*(-1 + 2*sig[S])*
      V[{j^(-1), sig[j]/j^2, sig[j]/j, j^(-1)}, S] - 
     (12*I)*V[{j^(-1), sig[j]/j^2, sig[j]/j, (1 - j + S)^(-1)}, S] - 
     (2*I)*(-3 + 6*S + 11*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, 
       S] - (12*I)*sig[S]*V[{j^(-1), sig[j]/j^2, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S - 7*sig[S])*
      V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S), j^(-1)}, S] - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (4*I)*(1 + 2*S - 4*sig[S])*
      V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (8*I)*V[{j^(-1), sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S] - I*(1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j, j^(-2), sig[j]/j}, 
       S] - (12*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-2), sig[j]/(1 - j + S)}, 
       S] - (2*I)*(7 + 18*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-2)}, 
       S] + (I*(9 + 39*S + 18*S^2 - 7*sig[S] - 3*S*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/(1 + S) + 
     (2*I)*(7 + 18*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
     (I*(13 + 40*S + 12*S^2 - 3*sig[S] + 2*S*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(7 + 2*S + 2*S^2 + sig[S] + 6*S*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-2)}, S] + 
     (I*(-11 - 6*S - 13*sig[S] + 4*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
     (2*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((2*I)*(-5 - 4*S - 9*sig[S] - 2*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     ((4*I)*(5 + 4*sig[S] + 6*S*sig[S])*V[{j^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*I)*(1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, 
       S] - (12*I)*V[{j^(-1), sig[j]/j, sig[j]/j^2, (1 - j + S)^(-1)}, S] - 
     I*(1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2, sig[j]/j}, S] + 
     (12*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
     I*(13 + 30*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-2)}, S] - 
     (I*(60 + 19*S + 6*S^2 + 36*sig[S] + 19*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((2*I)*(5 - S + 7*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
     I*(13 + 30*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j^2}, S] + 
     ((2*I)*(43 + 16*S + 6*S^2 + 23*sig[S] + 10*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (I*(-5 + 8*S^2 + 9*sig[S] + 14*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (10*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-2)}, S] + 
     ((4*I)*(3 + S^2 + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) - 
     ((8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         (1 - j + S)^(-1)}, S])/(1 + S) - (10*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     (I*(5 - 4*S + 4*S^2 + 3*sig[S] + 6*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (4*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, 
       S] - (I*(1 + 12*S + 15*sig[S] + 6*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
        j^(-1), j^(-1)}, S] + (2*I)*(1 + 2*S + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] - 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
        j^(-1), sig[j]/(1 - j + S)}, S] + 
     (4*I)*V[{j^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1)}, S] - 
     (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, 
        sig[j]/j}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S), j^(-1)}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S - 2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-2), j^(-1)}, S] + 
     (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S] + 
     I*(5 + 8*S + 5*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        j^(-1), j^(-2)}, S] + (I*(7 - 10*S - 7*sig[S] + 16*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S])/(1 + S) - 
     I*(5 + 8*S + 5*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j^2}, S] + (I*(-10 + S + 8*sig[S] - 7*S*sig[S] + 
        2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
      (1 + S) + (I*(27 + 14*S - 3*sig[S] + 4*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (4*I)*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S + 5*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-2)}, S] - 
     (I*(9 - 2*S + 4*S^2 + 7*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + (2*I)*(1 + 2*S + 5*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     ((2*I)*(7 + 4*S + 2*S^2 + 2*sig[S] - 8*S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (4*I)*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-35 - 14*S + 7*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - (2*I)*(1 + 2*S)*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2, j^(-1)}, S] + (2*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] + 
     I*(3 + 4*S + 7*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-2)}, S] + ((2*I)*(-3 - 7*S + 4*sig[S] + S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     I*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1)}, S] - I*(3 + 4*S + 7*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S] + 
     (I*(9 + 11*S - sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-9 - S - sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-3 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-2)}, S] + 
     (I*(23 + 14*S + sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     ((2*I)*(-10 - 7*S + 3*sig[S] + S*sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - (12*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] + 
     (I*(-25 - 6*S + 5*sig[S] + 16*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     I*(3 + 6*S - 5*sig[S])*V[{(1 - j + S)^(-2), j^(-1), j^(-1), j^(-1)}, 
       S] - (4*I)*(-1 - 3*S - 3*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + S + 2*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     I*sig[S]*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (2*I)*sig[S]*
      V[{(1 - j + S)^(-2), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - I*sig[S]*(-5 + 3*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, j^(-1)}, S] + 
     I*(1 - 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*(-1 - 6*S - 5*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
     (2*I)*(-1 - 3*S - 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*(-9 + 4*sig[S] + 8*S*sig[S])*V[{(1 - j + S)^(-2), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 4*S - 4*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        j^(-1), j^(-1)}, S] - I*sig[S]*(-3 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     I*sig[S]*(-5 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] - (2*I)*(2 + 2*S - 7*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] + I*sig[S]*(-7 + 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] - I*sig[S]*(7 + 18*S + sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*sig[S]*(-5 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(-2*S - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*sig[S]*(3 - 6*S + sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] + (3*I)*(1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + I*(-1 + 18*S + 17*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (2*I)*sig[S]*(-5 + 3*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), j^(-1)}, S] - 
     I*(3 + 6*S - 5*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), sig[j]/j}, 
       S] - (2*I)*(1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*sig[S]*(2 + 3*S + sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] - 
     I*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - (10*I)*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + I*(3 + 6*S - 5*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] + I*(-5 - 12*S - 11*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     I*(-1 - 6*S - 5*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, 
        sig[j]/(1 - j + S), j^(-1)}, S] + 
     (2*I)*(-1 - 3*S - 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*(4 + 8*S - 3*sig[S])*sig[S]*V[{(1 - j + S)^(-2), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-5 + sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-2), 
        sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
     I*(-5 + sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] + I*(-7 + 2*S + 5*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
       S] + I*(3 + 6*S - 13*sig[S])*sig[S]*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, 
       S] - (4*I)*(-2 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(2 + 6*S + sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(-7 + sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(-1 + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j}, S] + (2*I)*(-2*S + sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*(-1 + 8*S - 4*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, 
       S] - I*(-7 + 14*S - sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (4*I)*(5 + 6*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(3 + 2*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), j^(-1), j^(-1)}, S] + 
     I*(3 + 6*S - 13*sig[S])*V[{(1 - j + S)^(-1), j^(-2), j^(-1), sig[j]/j}, 
       S] - (2*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-2), j^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(-3 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), (1 - j + S)^(-1), j^(-1)}, S] - 
     (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-2), 
        (1 - j + S)^(-1), sig[j]/j}, S] - I*(1 + 18*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(-2 + 10*S - 3*sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, 
        sig[j]/j}, S] + (4*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     I*(3 + 6*S - sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S), 
        j^(-1)}, S] + I*(7 + 14*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-2), j^(-1)}, S] + 
     (2*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-2), sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-2), sig[j]/(1 - j + S)}, 
       S] + ((2*I)*(8 + 4*S + 2*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
     (2*I)*(2 + 2*S - 7*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j^2}, S] - ((2*I)*(1 + 8*S + 2*sig[S] + S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)^2}, 
       S] - ((2*I)*(3 + 12*S - sig[S] + 6*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + I*(-3 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-2), sig[j]/j}, S] + 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] - (I*(-12 - S - 12*sig[S] - 19*S*sig[S] + 
        2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, 
        S])/(1 + S) - (2*I)*(1 + S + 2*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     (I*(-12 + 7*S + 2*S^2 - 18*sig[S] - 13*S*sig[S] + 4*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] + 
     (I*(-17 - 15*S - 4*S^2 - 9*sig[S] - 13*S*sig[S] + 6*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - I*(1 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, j^(-1)}, S] + 
     (2*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] + ((2*I)*(-4 + 4*S^2 - 7*sig[S] - 3*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     I*(3 + 6*S - 13*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/j^2}, S] - (I*(-19 - 14*S + 8*S^2 + sig[S] - 18*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)^2}, S] - ((4*I)*(-1 + 3*S + S^2 - 3*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + I*(5 + 10*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)^2, j^(-1)}, S] - I*(5 + 10*S + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (4*I)*(-2 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
     ((2*I)*(-4 + 8*S + sig[S] + 2*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) + (2*I)*(2 + 3*S + sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] - 
     (I*(1 - 15*S + 13*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, 
       S] - (I*(28 - S + 6*S^2 + 14*sig[S] - 9*S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - I*(1 + 2*S - 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), j^(-1)}, S] + 
     I*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), 
        sig[j]/j}, S] + I*sig[S]*(1 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, 
       S] + (2*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/j}, S] - I*sig[S]*(1 + 6*S + 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*sig[S]*(-3 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, j^(-1)}, S] + 
     I*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, 
        sig[j]/j}, S] + I*(1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - I*sig[S]*(-5 - 6*S + 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, 
       S] + I*(1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (2*I)*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2), 
        sig[j]/j}, S] - (2*I)*(1 + 2*S + 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/(1 - j + S)}, 
       S] - (I*(-1 - S + 2*S^2 - 5*sig[S] - 25*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
     (2*I)*(1 + 4*S - 4*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/j^2}, S] + (I*(3 + S + 6*S^2 - 9*sig[S] - 17*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)^2}, S] + 
     ((2*I)*(5 + 16*S - 4*sig[S] - 6*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - (2*I)*(2*S + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, 
       S] - (2*I)*(3 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] + I*(3 + 6*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, 
       S] - (I*(-19 - 11*S + 6*S^2 + 19*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + (2*I)*(3 + 6*S - sig[S])*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] + 
     (I*(52 - 3*S + 40*sig[S] - 15*S*sig[S] + 18*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + I*(1 + 2*S - 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S] + 
     I*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/j}, S] - (2*I)*(1 + 2*S - 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, 
       S] - (I*(8 + 25*S + 2*S^2 + 28*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
      (1 + S) - (4*I)*(1 + 2*S - 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] + 
     ((2*I)*(-3*S + 20*sig[S] + 9*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - (I*(9 + 27*S - 4*S^2 - 15*sig[S] - 11*S*sig[S] + 
        6*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + I*sig[S]*(5 - 10*S + 3*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, 
       S] + (2*I)*(1 - 4*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, 
       S] + (4*I)*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] + 
     (I*(31 + 19*S - 7*sig[S] - 13*S*sig[S] + 14*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + S) + (2*I)*(-5 + 3*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, 
       S] - (I*(13 + 48*S - 7*sig[S] - 4*S*sig[S] + 12*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(1 + S) + I*(7 + 18*S + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] + 
     (I*(-41 - 18*S + 12*S^2 - 3*sig[S] + 28*S*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - I*(-3 + 18*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     (2*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), 
        sig[j]/(1 - j + S)}, S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(3 + 6*S - 13*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, 
        j^(-1)}, S] - (2*I)*(2 + 2*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
     (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + I*(1 + 2*S + 5*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/(1 - j + S), j^(-1)}, S] + 
     I*(1 + 2*S - 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(-3 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), sig[j]/j}, S] + 
     (2*I)*(1 + 2*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-1 + 6*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j^2}, S] + 
     (I*(9 + 22*S + 8*S^2 + 21*sig[S] + 22*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-1 + 18*S + 4*S^2 - 13*sig[S] - 8*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - I*(-1 + 3*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-2), sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-2), 
        sig[j]/(1 - j + S)}, S] + I*(1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     (I*(-5 + 5*S + 2*S^2 - 5*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-8 - 7*S - 4*S^2 + 6*sig[S] - 3*S*sig[S] + 6*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + I*(3 + 2*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, S] + 
     I*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, 
        sig[j]/j}, S] + (2*I)*(1 + 2*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
     (I*(13 - 17*S + 6*S^2 + 13*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) - 
     (2*I)*(1 + 8*S - 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j^2}, S] - ((2*I)*(9 + 12*sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)^2}, S] + 
     ((2*I)*(7*S + 4*S^2 - 12*sig[S] + 7*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) - I*sig[S]*(5 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (4*I)*(1 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] - 
     (I*(-2 + 5*S + 2*S^2 - 8*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) - I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     (I*(-8 - 3*S + 4*S^2 - 14*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) + (2*I)*(1 + 2*S - sig[S])*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-17 - 17*S - 6*S^2 - 9*sig[S] - 19*S*sig[S] + 8*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + I*(1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] - 
     I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, 
       S] + I*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     I*(-3 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j, j^(-1)}, S] + I*(1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S] - 
     I*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - I*(-3 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (2*I)*(3 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S] + 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-2), 
        sig[j]/(1 - j + S)}, S] + I*(-5 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] - 
     (I*(-5 - 15*S - sig[S] + 15*S*sig[S] + 6*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
      (1 + S) - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-15 - 26*S + 4*S^2 + 11*sig[S] + 8*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - I*(1 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/j}, 
       S] - I*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
     I*(-5 + 3*sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     (I*(1 - 10*S - 27*sig[S] - 18*S*sig[S] + 8*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) - (2*I)*(3 + 6*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(-21 - 42*S + 12*S^2 + 7*sig[S] - 12*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - I*(1 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] + 
     I*(-3 + sig[S])*(3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2, sig[j]/(1 - j + S)}, S] + 
     (I*(11 + 2*S + 3*sig[S] + 10*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
      (1 + S) + (3*I)*(-3 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S] - 
     ((4*I)*(11 + 3*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     (I*(16 + 25*S - 6*S^2 - 23*S*sig[S] + 4*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + I*(5 + 2*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] - I*(3 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] - I*(3 + 6*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] + (I*(-11 - 17*S + 10*S^2 + 19*sig[S] + 43*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - I*sig[S]*(7 + 18*S + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] - 
     (I*(31 - 3*S + sig[S] - 37*S*sig[S] + 18*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - I*(1 + 6*S + 3*sig[S])*
      V[{sig[j]/j^2, j^(-1), j^(-1), sig[j]/j}, S] + 
     (12*I)*sig[S]*V[{sig[j]/j^2, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/j^2, j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*sig[S]*
      V[{sig[j]/j^2, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (12*I)*sig[S]*V[{sig[j]/j^2, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 2*S - 3*sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (8*I)*V[{sig[j]/j^2, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (4*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), 
        j^(-1), sig[j]/j}, S] + (4*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + (8*I)*V[{sig[j]/j^2, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (12*I)*sig[S]*V[{sig[j]/j^2, sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (4*I)*V[{sig[j]/j^2, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
     (8*I)*sig[S]*V[{sig[j]/j^2, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (12*I)*sig[S]*
      V[{sig[j]/j^2, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (4*I)*sig[S]*V[{sig[j]/j^2, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (4*I)*V[{sig[j]/j^2, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*
      V[{sig[j]/j^2, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{sig[j]/j^2, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*
      V[{sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (4*I)*(3 + 6*S - sig[S])*V[{sig[j]/j, j^(-2), j^(-1), sig[j]/j}, S] + 
     (4*I)*sig[S]*V[{sig[j]/j, j^(-2), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-2), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{sig[j]/j, j^(-2), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(-7 + 6*S + 19*sig[S])*
      V[{sig[j]/j, j^(-2), sig[j]/j, sig[j]/j}, S] + 
     (12*I)*sig[S]*V[{sig[j]/j, j^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(1 + 2*S - 7*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (4*I)*V[{sig[j]/j, j^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (12*I)*sig[S]*
      V[{sig[j]/j, j^(-1), j^(-2), sig[j]/(1 - j + S)}, S] - 
     I*(7 + 18*S + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j^2}, S] + 
     (I*(55 + 37*S + 30*S^2 + 59*sig[S] + 11*S*sig[S])*
       V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
     (I*(-12 + 3*S - 4*S^2 - 10*sig[S] - S*sig[S] + 6*S^2*sig[S])*
       V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     (I*(-9 - 2*S + 17*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     ((4*I)*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - (12*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(3 + 6*S - sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j^2}, 
       S] + ((4*I)*(3*S + 3*S^2 + 11*sig[S] + 6*S*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(6 - S + 6*sig[S] + 15*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (4*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, 
       S] + (6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j^2}, S] - ((4*I)*(-3 + 2*S + S^2 + sig[S] - 3*S*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
     (I*(-1 + 20*S + 5*sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-2), 
        j^(-1), sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] + 
     (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (12*I)*V[{sig[j]/j, (1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(-5 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-2), sig[j]/j}, S] - 
     I*(-1 + 2*S + 3*sig[S] + 4*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        j^(-1), sig[j]/j^2}, S] - 
     (I*(-15 - 7*S + 2*S^2 - 13*sig[S] - 9*S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
     (I*(2 + 9*S + 2*S^2 - 2*sig[S] - S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S] + 
     (2*I)*(3 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     (I*(-8 + 7*S + 2*S^2 - 4*sig[S] - 5*S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + I*(-5 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] + 
     (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] - I*(1 + 2*S + sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] - 
     (I*(30 + 5*S + 2*S^2 + 8*sig[S] + 13*S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (I*(17 + 22*S + 4*S^2 - 5*sig[S] + 20*S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     (12*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     (I*(23 + 27*S + 4*S^2 - 21*sig[S] + 9*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - (I*(-42 - 29*S - 6*S^2 + 8*sig[S] + 11*S*sig[S] + 
        8*S^2*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + (2*I)*(5 + 6*S - 5*sig[S])*
      V[{sig[j]/j, sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
     (2*I)*(-7 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j^2, 
        (1 - j + S)^(-1), sig[j]/j}, S] + I*(15 + 42*S + 5*sig[S])*
      V[{sig[j]/j, sig[j]/j^2, sig[j]/j, sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j^2, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*(1 + 2*S - 3*sig[S])*V[{sig[j]/j, sig[j]/j^2, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*V[{sig[j]/j, sig[j]/j^2, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S] + (3*I)*(1 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-2), 
        sig[j]/j}, S] + I*(5 + 6*S - 5*sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
     (I*(-17 + 23*S + 18*S^2 - 3*sig[S] + 9*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
     (6*I)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S] - 
     ((2*I)*(6 + 3*S - 6*sig[S] + 5*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     (3*I)*(1 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2, sig[j]/j}, 
       S] - (12*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j^2, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(3 + 6*S - sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j^2}, S] - 
     (I*(49 + 24*S + 36*S^2 + 31*sig[S] - 22*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((4*I)*(-2 + 3*S + 3*S^2 + 6*sig[S] - 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (2*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, 
       S] - (I*(17 + 6*S + 8*S^2 - 17*sig[S] - 20*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (I*(-3 - 12*S - 5*sig[S] + 6*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) + I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S] + 
     (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j, 
        sig[j]/j}, S] - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*(-1 - 4*S - sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        j^(-2), sig[j]/j}, S] + (2*I)*(1 + 2*S - 2*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] - 
     (I*(-25 + 11*S + 4*S^2 + 3*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) - 
     I*(1 - 5*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j^2}, S] + 
     (I*(-5 + 6*S + 4*S^2 + 7*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     I*(-1 - 4*S - sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j^2, sig[j]/j}, S] - (2*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S] - 
     (I*(10 + S + 4*S^2 + 14*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (I*(11 - 3*S - 7*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) - I*(7 - 2*S + sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j^2}, S] + 
     (I*(1 + 10*S - 3*sig[S] + 12*S*sig[S] + 8*S^2*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S)^2, j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(1 - S + S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*(-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
        j^(-1), sig[j]/j}, S] + I*(-7 + 3*sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] + I*(-3 + 2*S + sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - I*(3 + 6*S - 5*sig[S])*sig[S]*
      V[{sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1), sig[j]/j}, S] - 
     I*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(1 - S + S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*(1 + 6*S - 5*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] - (2*I)*sig[S]*(-3 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*(2*S - sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     I*(-5 + sig[S] + 6*S*sig[S])*V[{sig[j]/(1 - j + S)^2, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*(-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-2), j^(-1), 
        sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
      V[{sig[j]/(1 - j + S), j^(-2), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (2*I)*(-3 + 10*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j, 
        sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-2), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-2), 
        sig[j]/j}, S] - (I*(-1 + 19*S - 21*sig[S] + 11*S*sig[S] + 
        2*S^2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) + I*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j^2, sig[j]/j}, S] - 
     ((2*I)*(2 - 3*S - 9*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     I*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
     ((2*I)*(5 + 9*S + 3*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     I*(-3 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), 
        j^(-1), sig[j]/j}, S] + I*(1 + 2*S - 3*sig[S])*sig[S]*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] - 
     I*sig[S]*(-3 - sig[S] + 10*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (I*(-1 - 3*S - 5*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
      (1 + S) - I*(-3 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] + 
     (I*(1 + 2*S - 23*sig[S] - 16*S*sig[S] + 4*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) + (4*I)*sig[S]*(-1 + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
        sig[j]/j}, S] - (I*(-13 - 9*S + 6*S^2 + 17*sig[S] + 7*S*sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - (2*I)*(-7 + 4*sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j, sig[j]/j}, S] - 
     I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - I*(-7 + 7*sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2, sig[j]/j}, S] + 
     ((2*I)*(-14 + 4*S - 12*sig[S] + S*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     (I*(-5 - 3*S + 3*sig[S] + S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) + I*(1 + 2*S - 3*sig[S])*V[{sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S] - 
     (I*(8 - S + 2*S^2 + 12*sig[S] + 9*S*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - (10*I)*(-1 + 2*S + 3*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     (48*I)*V[{j^(-1), j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
     (10*I)*(-1 + 2*S + 3*sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] - (2*I)*(-22 + 3*sig[S] + 6*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (12*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, 
       S] + (2*I)*(-23 + 3*sig[S] + 6*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(3 + sig[S] + 6*S*sig[S])*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(-1 + 10*S + 17*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
     (20*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
     (2*I)*(-1 + 2*S + 7*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] + (28*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(3 + 6*S - 11*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (2*I)*(3 + 6*S - 10*sig[S])*V[{j^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (24*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(-39 - 2*S + 7*sig[S] + 16*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, 
       S] + I*(-41 - 2*S + 7*sig[S] + 16*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     I*(1 - 4*S + 3*sig[S] + 6*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] - 
     (16*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, 
       S] - I*(-17 + 2*S + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - I*(3 + 5*sig[S] + 6*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(-3 + 2*S + 9*sig[S] + 16*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1)}, 
       S] - I*(-5 + 2*S + 9*sig[S] + 16*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(5 + 4*S - sig[S] + 6*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + I*(3 + 13*sig[S] + 6*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (4*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - (2*I)*(1 + 7*sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (3*I)*(-5 + 2*S + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(3 + 2*S - 11*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, 
       S] - (4*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1)}, 
       S] - I*(3 + 2*S - 11*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-7 + 2*sig[S] + 4*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] + 
     (4*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1)}, 
       S] - (6*I)*(-3 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
     (3*I)*(1 - 5*sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(-13 + 2*S + 21*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, 
        j^(-1)}, S] - (24*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, 
        (1 - j + S)^(-1)}, S] - (10*I)*(-1 + 2*S + 3*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (24*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S - 8*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] - 
     (8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (2*I)*(3 + 6*S - 16*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (8*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (4*I)*(2 + 4*S - sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] - 
     I*(9 + 16*S - 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
     (8*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (12*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, S] + 
     (12*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (16*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(4 + 8*S - 13*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1)}, S] - I*(-7 - 16*S + 23*sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (8*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 
     (20*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (20*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(-13 - sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     (2*I)*(-14 - sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        j^(-1), sig[j]/j}, S] + I*(-1 - 8*S + 9*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] - (2*I)*(-1 + S + 2*sig[S] + 
       3*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - I*(1 - 4*S + 7*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-3 - 4*S + 4*sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
     (2*I)*(-3 - 4*S + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(3 + 5*sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + (6*I)*(-S + sig[S] + S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (4*I)*(-S + 2*sig[S] + S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(-11 + 6*S + 3*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(-7 + 2*S + sig[S] + 8*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     I*(-5 + 6*S + sig[S] + 12*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     I*(-1 - 8*S + 9*sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (4*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1)}, S] + I*(-1 + 6*S - 5*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (2*I)*(-1 - 7*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(-1 - 2*S + 13*sig[S] + 12*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (16*I)*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + I*(-1 - 8*S + 9*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-3 - 4*S + 6*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (4*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S] + 
     (2*I)*(-3 - 4*S + 6*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (2*I)*(7 + 6*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(-7 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
     (4*I)*(2*S - sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + I*(3 + 5*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
       S] - I*(-1 + 3*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] + 
     I*(-1 + 2*S + 5*sig[S] + 8*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(1 - 4*S - sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-13 - 3*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j, j^(-1)}, S] - (2*I)*(-16 - sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     I*(-1 - 8*S + 9*sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     I*(3 + sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), j^(-1)}, S] - (4*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - I*(3 - 2*S - sig[S] + 8*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (3*I)*(-1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(1 - 4*S + 3*sig[S] + 6*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + (2*I)*(-3 + 2*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - I*(1 - 6*S - sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        j^(-1)}, S] - I*(-3 + 4*S + 5*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*(3 + 6*S - sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(9 + 4*S - 11*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
       S] - I*(13 + 4*S - 13*sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] + I*(1 - 6*S - sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*(7 - 6*S + sig[S] + 8*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1)}, S] - (16*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S] + 
     (2*I)*(2 - 6*S + 3*sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(-1 + sig[S] + 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (4*I)*(9 + 20*S - 3*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), j^(-1), j^(-1)}, S] + 
     I*(29 + 62*S - 13*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-2 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (4*I)*(1 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + I*(3 + 5*sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - I*(7 + 2*S - 19*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, 
        j^(-1)}, S] - (8*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, 
        (1 - j + S)^(-1)}, S] - I*(-1 + 10*S + 17*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (4*I)*sig[S]*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
       S] + (2*I)*(2 + 4*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (8*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(7 + 2*S + sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
     I*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] + I*(5 + 4*S + 7*sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] + I*(3 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + I*(3 + sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(1 + 2*S + sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     I*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] - I*(1 - 4*S + 11*sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (3*I)*(1 + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
       S] - (4*I)*(1 + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - I*(-7 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (4*I)*(3 + 8*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), j^(-1)}, 
       S] - I*(3 + 2*S - 11*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (24*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-6 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] + 
     (2*I)*(7 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - I*(3 + 17*sig[S] + 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (4*I)*(9 + 20*S - 3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, j^(-1)}, S] + (28*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, (1 - j + S)^(-1)}, S] - (2*I)*(15 + 34*S - 5*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (20*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S - 3*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] + 
     (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - (2*I)*(1 + 2*S + 2*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (12*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
     I*(1 - 19*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j}, S] - (4*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, 
       S] + (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (12*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (6*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1)}, S] + I*(1 + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (4*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(3 + 6*S + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1)}, S] + 
     I*(-13 - 12*S + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        j^(-1), j^(-1), sig[j]/j}, S] - I*(1 + 2*S + 5*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
     (2*I)*(1 + 2*S + 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(-5 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(5 + 8*S + 5*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(-1 + 2*S + 6*sig[S] + 4*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] + I*(-3 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (2*I)*(1 + 2*S + 3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     I*(-5 - 4*S - 5*sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (2*I)*(-5 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] + (4*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (8*I)*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 2*S + 7*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
     (4*I)*(-1 + S + 4*sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
     (2*I)*(-5 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-7 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
     I*(-11 + 6*S - 3*sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(1 + 2*S - 4*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        j^(-1), j^(-1)}, S] - (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
       S] - I*(1 + 2*S + 5*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] + (2*I)*(-5 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(3 + 4*S + 9*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
     (2*I)*(7 + 6*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] + I*(-3 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S] - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (12*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
        j^(-1)}, S] + (2*I)*(-5 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1)}, S] + 
     (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (12*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
       S] - I*(-1 - 2*S + 7*sig[S] + 8*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] + (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (4*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (4*I)*(-1 + 5*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
     (2*I)*(-1 + 10*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] + I*(-3 - 12*S + 23*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] - I*(1 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (4*I)*(1 + 4*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(7 + 6*S - 9*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
        j^(-1)}, S] - (4*I)*(1 + 2*S - 2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(1 - 4*S + 11*sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     I*(-3 - 12*S + 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     (4*I)*(-1 - 3*S + 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (3*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(3 + 2*S - sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
     (2*I)*(2 + 3*S - sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (8*I)*(-S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(3 + 6*S - 5*sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(-1 - 6*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-1 - S + 6*sig[S] + 5*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
     (4*I)*(3 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + I*(1 - 6*S + 9*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-3 - 5*S + 3*sig[S] + 7*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*(-3 - 5*S + 3*sig[S] + 7*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(-11 - 6*S + 4*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(11 + 18*S - 11*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
     I*(7 + 10*S - 7*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + I*(3 - 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
       S] - I*(1 + 5*sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] + 
     (2*I)*(1 + S + 2*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] + (4*I)*(1 + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-1 + 2*S - 9*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
     (2*I)*(1 + 10*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] - I*(-3 - 12*S + 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*(2 + S + sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S] - I*(3 - 2*S + 3*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] - I*(5 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(-1 - 8*S + sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + I*(-3 + 10*S + sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
       S] - (2*I)*(-2 - 3*S - sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(5*S + 2*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*(4 + 6*S + sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(5 + 3*S + sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
       S] - I*(13 + 4*S + 3*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] + I*(-3 - 6*S - sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*(-1 - 6*S + sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*(-3 - 6*S + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(-1 + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(1 + 2*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
     (2*I)*(1 + 4*S - 6*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), j^(-1), sig[j]/j}, S] - (2*I)*(2 - 4*S + 3*sig[S] + 
       4*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(3 + 6*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (2*I)*(-1 - 5*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(3 + 6*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (2*I)*(1 + 6*S - 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        j^(-1), sig[j]/j, sig[j]/j}, S] + I*(3 - 4*S + sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*(1 - 4*S + 3*sig[S] + 14*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*(-2 - 4*S + sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + I*(-21 - 14*S + 9*sig[S] + 16*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(5 + 10*S - 7*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] - I*(-7 - sig[S] + 18*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (6*I)*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(-2 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(2*S + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - (4*I)*(1 + 2*S - 2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] + I*(1 - sig[S] + 18*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-5 + sig[S] + 18*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (5*I)*(-1 - sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(17 + 62*S + 11*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(11 + 30*S - 17*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, j^(-1), j^(-1)}, S] - I*(5 + 6*S - 9*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
       S] - (4*I)*(1 + S - 3*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(3 + 6*S - 5*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] + I*(-1 - 7*sig[S] + 14*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(3 + 2*S - 19*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
       S] + I*(1 + 14*S - 13*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     I*(-3 - 16*S - 13*sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + I*(-7 + 13*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*(3 - 4*S - 6*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(9 + 6*S + 3*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(-7 + 7*sig[S] + 26*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + I*(-7 - 14*S + 3*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(-7 + 13*sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + I*(-1 + 10*S + 17*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(-3 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
     I*(13 - 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     (2*I)*(10 + 4*S - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (4*I)*(2 + 4*S + sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] + I*(19 + 18*S - 11*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (5*I)*(5 - sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     I*(3 + 38*S - 17*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/j}, S] + I*(-7 - 4*S + 13*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] - I*(1 + 11*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(7 + 12*S - 8*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/j, j^(-1)}, S] - I*(11 + 6*S - 9*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     I*(7 + 8*S - 3*sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     I*(-5 + 2*S + 9*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
     (2*I)*(2 + S - 5*sig[S] + 3*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(3 + 4*S - 5*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
       S] - (2*I)*(1 + S + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     I*(3 + 6*S - 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (2*I)*(-1 + 11*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-3 - S - 4*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
       S] - (4*I)*(1 - 2*S + 2*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] + (2*I)*(1 - 2*S - 3*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(4 - S - 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (4*I)*(2 + 3*S + sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (6*I)*(2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (2*I)*(1 + 2*S - 9*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        j^(-1), sig[j]/(1 - j + S)}, S] - I*(5 - 2*S + 3*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] + (4*I)*(1 + 4*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - I*(19 + 54*S - 25*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, S] + 
     (4*I)*(-1 + 12*S - 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] + (3*I)*(3 + 4*S + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*(5 + 8*S + 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] - I*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(5 + S - 2*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(-3 - S - sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*(-1 - 6*S + 3*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(2 + S)*(-1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
       S] - I*(-13 - 12*S - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
       S] - (2*I)*(-4 + 3*S + 3*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-4 + 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (2*I)*(-1 + 15*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (12*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/j}, S] + I*(17 + 2*S + 11*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-1 + 3*S + sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*(-4 + 6*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + I*(3 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1)}, 
       S] - (3*I)*(-1 + sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, 
       S] - (2*I)*(5 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-6 - 5*S + 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + I*(-1 + 3*sig[S] + 14*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(-11 + 7*sig[S] + 10*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] + (2*I)*(1 + 8*S - 4*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (4*I)*(-3 + 2*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(1 + 2*S + 3*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(-7 + 3*sig[S] + 10*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(7 + 14*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     I*(7 + 26*S - 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*(-3 + 19*sig[S] + 50*S*sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/j}, 
       S] - I*(9 + 2*S - 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(-2 + S + 3*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
     I*(7 + 14*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (5*I)*(-3 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (8*I)*(-2 + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*(-3 - S + 5*sig[S] + 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (2*I)*(-1 + 10*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(3 + 4*S)*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/j}, S] + I*(-5 + 5*sig[S] + 22*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*(5 + 4*S)*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (8*I)*(-2 + sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 4*S - 6*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (2*I)*(-1 + 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*(-13 + 9*sig[S] + 30*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (4*I)*(1 + 2*S - 2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (8*I)*(3 + 7*S - sig[S])*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/j}, 
       S] + (2*I)*(-1 + 17*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-5 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
      V[{sig[j]/j, j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] - I*(3 + 2*S - 11*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] - (24*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S - 6*sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (3*I)*(3 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (6*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
     (4*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (8*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j}, S] + I*(3 + 5*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (3*I)*(1 + 3*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + I*(11 + 26*S - 7*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] - (2*I)*sig[S]*(-3 - 6*S + sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(3 + 5*sig[S] + 6*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(31 + 74*S - 7*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (4*I)*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (6*I)*sig[S]*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     I*sig[S]*(5 + 4*S + 3*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
       S] - I*sig[S]*(3 + 2*S + sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S] - (12*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + I*(3 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(3 + sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (2*I)*(4*S - sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     I*(5 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(-7 - 2*S + 11*sig[S] + 8*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        j^(-1), sig[j]/j, sig[j]/j}, S] + I*(5 + 4*S + 3*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + I*(5 + 4*S - 5*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (2*I)*(-3 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S - sig[S] + S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
       S] - I*(-1 + 6*S - 5*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (4*I)*(5 - 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] + I*(7 + 8*S - 7*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(6 + 4*S - 5*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(15 + 6*S - sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(-5 + 6*S - 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/(1 - j + S)}, S] - I*(9 - 2*S + 3*sig[S] + 8*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] + (2*I)*(-5 + 6*S + 2*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     I*(7 + 8*S + sig[S] + 6*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     I*(5 + 6*S + 5*sig[S] + 4*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*(1 + 6*S + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(9 - 9*sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
     I*(-3 + 4*S + 5*sig[S] + 6*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S] - 
     I*(-9 - 4*S - 7*sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     I*(-5 + 6*S + 5*sig[S] + 4*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     (2*I)*(-1 + 6*sig[S] + 4*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (2*I)*(-1 + 13*sig[S] + 6*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (4*I)*(3 + 4*S - sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), j^(-1), 
        sig[j]/j}, S] - (2*I)*(-11 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(1 + 22*S + 23*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, 
        sig[j]/j}, S] - (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S - 4*sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*(5 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(17 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/j}, S] + I*(-13 + 2*S + sig[S])*
      V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] + I*(-13 + 2*S + 9*sig[S] + 16*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
     I*(5 + 4*S - sig[S] + 6*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*(1 + 7*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*(1 + 10*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (2*I)*(-13 + 3*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
     (10*I)*(-1 + 2*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] + (48*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(3 + 6*S - 20*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (12*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + I*(1 + 17*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (12*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(-7 - 16*S + 31*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + 
     (16*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - I*(-7 - 4*S + 19*sig[S] + 6*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] - 
     I*sig[S]*(-5 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     I*(-3 + 8*S + 9*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1), sig[j]/j, sig[j]/j}, S] - (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - (2*I)*(3 - S + S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(-2 + 5*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
       S] - (4*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(-1 + S + S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
       S] - I*(-3 + 6*S - 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + I*(-1 - 4*S + 9*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/j}, S] + 
     I*(1 + 2*S - 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     (4*I)*(-2 - 3*S + 5*sig[S] + 3*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (2*I)*(3 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
     I*(3 - 2*S + sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     (4*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] + 
     I*(15 - 2*S + 7*sig[S] + 8*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(-3 + sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     I*(-9 + 5*sig[S] + 6*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/j, sig[j]/j}, S] - (2*I)*(-1 + S + sig[S] + S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
       S] - (4*I)*(-2 - S + S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(-1 - 8*S + 5*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     I*(-5 + 5*sig[S] + 14*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        j^(-1), sig[j]/j}, S] + I*(1 + 2*S + sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
       S] - (2*I)*(-10 + 3*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] + I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
     I*(1 - 2*S + 5*sig[S] + 4*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
     (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (4*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
       S] - (2*I)*(-3*S + sig[S] + S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j}, S] + (2*I)*(2 + 10*S - 5*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - I*(-9 + 5*sig[S] + 14*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
       S] + (4*I)*(-4 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, 
       S] - I*(5 + 4*S - 5*sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (2*I)*(2 + 2*S - 3*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] + I*(1 - sig[S] + 10*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (2*I)*(-10 + 9*sig[S] + 8*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
        j^(-1), sig[j]/j, sig[j]/j}, S] - I*(5 + 4*S - 5*sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] + (4*I)*(-2 - S + S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
     (4*I)*(-5 + sig[S] + 12*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] + I*(1 - 2*S + 5*sig[S] + 4*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, 
       S] - I*(1 + 2*S - 7*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     A[3, 0]*(((12*I)*(5 + 8*S - 4*sig[S])*V[{j^(-2), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(2 + S + sig[S] + 3*S*sig[S])*
         V[{j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(4 + 8*S - 3*sig[S] + 2*S*sig[S])*V[{j^(-2), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(6 + 11*S + 2*S^2 + 2*sig[S] + 12*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), j^(-2)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-20 - 7*S + 3*S^2 + 2*S^3 + 19*sig[S] + 34*S*sig[S] + 
          13*S^2*sig[S] + 6*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-5 - 2*S + 6*sig[S] + 8*S*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(9 + 12*S + 2*S^2 + 9*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(4 + 19*S + 5*S^2 + 2*S^3 + sig[S] + 24*S*sig[S] + 
          17*S^2*sig[S] + 6*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-1 - 4*S + 3*S^2 + 2*sig[S] - 3*S*sig[S] + S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(-3*S + 3*S^2 - sig[S] - 8*S*sig[S] + 
          5*S^2*sig[S])*V[{(1 - j + S)^(-2), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(5 + S^2 - 6*sig[S] - 11*S*sig[S] + S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(5 + 8*S - 4*sig[S])*sig[S]*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S)^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-2 + 2*S + S^2 + 6*sig[S] + 10*S*sig[S] + S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(10 + 6*S + 3*S^2 + S^3 - 7*sig[S] - 
          9*S*sig[S] + 5*S^2*sig[S] + 3*S^3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-7 - 6*S + 3*S^2 + 4*sig[S] + S*sig[S] + 7*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((6*I)*(-1 - 3*S + 5*S^2 + S^3 + 2*sig[S] - 
          2*S*sig[S] + 5*S^2*sig[S] + 3*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*sig[S]*(3 + S + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(5*S - S^2 + 6*S^3 - 9*sig[S] - 
          S^2*sig[S] + 2*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(4 + 8*S - 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j^2, sig[j]/j^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(3 + 6*S + S^2 + 2*sig[S] + 6*S*sig[S] + 3*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-1 + 5*S + 2*S^2 + 6*sig[S] + 7*S*sig[S] + 6*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(S + 3*sig[S] + S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-1 - 2*S + 3*S^2 - 2*sig[S] - 3*S*sig[S] + S^2*sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(1 + 2*S + 3*S^2 + 2*S*sig[S] + S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*V[{j^(-2), j^(-2), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 3*sig[S])*
         V[{j^(-2), j^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 3*sig[S])*V[{j^(-2), j^(-1), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(7 + 26*S - 19*sig[S])*
         V[{j^(-2), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 4*sig[S])*V[{j^(-2), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-1 + 2*S - 6*sig[S] + 2*S*sig[S])*
         V[{j^(-2), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-5 + 3*sig[S])*V[{j^(-2), sig[j]/j^2, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 3*sig[S])*
         V[{j^(-2), sig[j]/j^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*(1 + sig[S])*V[{j^(-2), sig[j]/j, j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(13 + 22*S - 3*sig[S] + 4*S*sig[S])*
         V[{j^(-2), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((18*I)*S*sig[S]*V[{j^(-2), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(15 + 22*S - 5*sig[S])*
         V[{j^(-2), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + 11*sig[S])*V[{j^(-1), j^(-2), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(-3 + 5*S + 8*S^2 - 2*sig[S] + 
          S*sig[S] + 4*S^2*sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + 5*sig[S])*
         V[{j^(-1), j^(-2), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(-3 - S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
         V[{j^(-1), j^(-2), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-1 + 3*S + 10*S^2 - 9*sig[S] + 4*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-2)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(9 + 24*S + 15*S^2 + 16*sig[S] + 57*S*sig[S] + 61*S^2*sig[S] + 
          18*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-10 - 19*S - 4*S^2 + 12*sig[S] + 35*S*sig[S] + 16*S^2*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*(-1 + 4*S + 10*S^2 - 9*sig[S] + 4*S*sig[S] + 
          4*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(33 + 66*S + 31*S^2 + 27*S*sig[S] + 45*S^2*sig[S] + 
          14*S^3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-4 + 7*S + 16*S^2 + 10*sig[S] + 51*S*sig[S] + 28*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(10 + 23*S + 12*S^2 - 5*sig[S] - 8*S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-24 - 35*S - 10*S^2 + S^3 + 26*sig[S] + 62*S*sig[S] + 
          37*S^2*sig[S] + 3*S^3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, 
          S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(11 + 27*S + 12*S^2 - 4*sig[S] - 8*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(-17 - 20*S - 2*S^2 + 2*S^3 + 18*sig[S] + 
          45*S*sig[S] + 30*S^2*sig[S] + 6*S^3*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(15 + 25*S + 14*S^2 + 6*S^3 - 17*sig[S] - 
          61*S*sig[S] - 30*S^2*sig[S] + 2*S^3*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 9*sig[S])*
         V[{j^(-1), sig[j]/j^2, j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(2 + 11*S + 8*S^2 - 3*sig[S] - S*sig[S] + 2*S^2*sig[S])*
         V[{j^(-1), sig[j]/j^2, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 5*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-3 - S + sig[S] + S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-4*S + 2*S^2 - 7*sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-2)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(24 + 63*S + 45*S^2 + 10*S^3 + sig[S] + 20*S*sig[S] + 
          29*S^2*sig[S] + 8*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*(-1 - S + 2*S^2 - 6*sig[S] + 2*S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-22 - 57*S - 47*S^2 - 8*S^3 + 15*sig[S] + 14*S*sig[S] + 
          7*S^2*sig[S] + 2*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-20 - 23*S - 8*S^2 + 24*sig[S] + 55*S*sig[S] + 32*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(-2 - S + 3*sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(1 + 11*S + 12*S^2 + 2*sig[S] + 18*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-1 + S + 2*S^2 + 4*sig[S] + 4*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(17 + 28*S + 17*S^2 + 3*S^3 - 21*sig[S] - 43*S*sig[S] - 
          20*S^2*sig[S] + S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-1 + 5*S + 2*S^2 + 15*sig[S] + 37*S*sig[S] + 16*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 6*S + 2*S^2 + sig[S] - 2*S*sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*(-1 + 2*sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(-7 - 6*S - 2*S^2 + 8*sig[S] + 23*S*sig[S] + 
          12*S^2*sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-2), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*sig[S]*
         V[{(1 - j + S)^(-2), (1 - j + S)^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-3 + sig[S])*
         V[{(1 - j + S)^(-2), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(8 + 24*S + 8*S^2 - 7*sig[S] - 
          15*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(2 + 9*S + 2*S^2 - 3*sig[S] - 4*S*sig[S])*
         V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*sig[S]*
         V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-5 - 10*S + 11*sig[S] + 
          28*S*sig[S] + 22*S^2*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 6*S + 2*S^2 + sig[S] - 2*S*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-8 - 11*S - 4*S^2 + 7*sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*sig[S]*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*sig[S]*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-9 - 21*S - 2*S^2 + 6*sig[S] + 
          22*S*sig[S] + 8*S^2*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-9 - 16*S - 4*S^2 + 6*sig[S] + 23*S*sig[S] + 10*S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-25 - 66*S - 38*S^2 + 17*sig[S] + 
          38*S*sig[S] + 8*S^2*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(4 + 8*S + 4*S^2 - sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(3 + 11*S + 4*S^2 - 2*sig[S] - 6*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(-3 - S - 3*S^2 + 7*sig[S] + 15*S*sig[S] + 
          17*S^2*sig[S] + 6*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, 
          S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(9 + 20*S + 8*S^2 - 6*sig[S] - 9*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(-4 - 3*S + S^3 + 5*sig[S] + 11*S*sig[S] + 
          9*S^2*sig[S] + 7*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-5 - 19*S - 8*S^2 + 7*S^3 - 7*sig[S] - 42*S*sig[S] - 
          19*S^2*sig[S] + 3*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-2 - 5*S - 4*S^2 + 3*sig[S] + 6*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(1 + 6*S + 2*S^2 + sig[S] - 2*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-20 - 34*S - 7*S^2 + 2*S^3 + 12*sig[S] + 26*S*sig[S] + 
          17*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*sig[S]*(3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-25 - 44*S - 19*S^2 - 2*S^3 - 
          6*sig[S] - 25*S*sig[S] - 3*S^2*sig[S] + 4*S^3*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(6 + 8*S + 4*S^2 + sig[S] + 7*S*sig[S] + 6*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(3 + 11*S + 4*S^2 - 2*sig[S] - 6*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-24 - 62*S - 20*S^2 + 7*S^3 + 13*sig[S] + 24*S*sig[S] + 
          15*S^2*sig[S] + 13*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-1 - 6*S + 4*sig[S] + 13*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-11 - 18*S - 3*S^2 + 6*S^3 + 15*sig[S] + 30*S*sig[S] + 
          19*S^2*sig[S] + 4*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-11 - 22*S - 6*S^2 + 2*S^3 - 11*S*sig[S] - 4*S^2*sig[S] + 
          2*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-5 - 8*S - 6*S^2 + 3*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + 2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-6 - 3*S + 6*sig[S] + 17*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 2*S + sig[S] + 2*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(7 + 7*S + 6*S^2 + 5*S^3 - 24*sig[S] - 59*S*sig[S] - 
          23*S^2*sig[S] + 5*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(7 + 10*S - 9*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(45 + 78*S + 27*S^2 - 4*S^3 + 
          6*sig[S] + 31*S*sig[S] + 19*S^2*sig[S] + 6*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*sig[S]*V[{sig[j]/j^2, j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{sig[j]/j^2, j^(-1), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(9 + 14*S + 2*S*sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*sig[S]*
         V[{sig[j]/j^2, sig[j]/j^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(5 + 10*S - 11*sig[S])*
         V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + 3*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(6 + 25*S + 16*S^2 - 8*sig[S] - 
          11*S*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(13 + 36*S + 22*S^2 - 3*sig[S] - 4*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(4 + 17*S + 17*S^2 + 6*S^3 - 5*sig[S] - 
          2*S*sig[S] + 11*S^2*sig[S] + 4*S^3*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(-3 - 3*S + 4*S^2 + 2*S^3 + 9*sig[S] + 
          17*S*sig[S] + 4*S^2*sig[S] + 2*S^3*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(3 + 9*S + 4*S^2 - 2*sig[S] - 2*S*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(5 + 13*S + 8*S^2 + 2*S^3 - 2*sig[S] - 8*S*sig[S] + 
          2*S^3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 3*sig[S])*
         V[{sig[j]/j, sig[j]/j^2, sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(6 + 25*S + 16*S^2 - 8*sig[S] - 11*S*sig[S])*
         V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(5 + 10*S + 6*S^2 + 3*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(33 + 74*S + 43*S^2 - 10*sig[S] + 3*S*sig[S] + 
          15*S^2*sig[S] + 6*S^3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-29 - 24*S + 39*sig[S] + 42*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*(-2 - 8*S - 4*S^2 + 3*sig[S] + 5*S*sig[S] + 
          2*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-32 - 59*S - 28*S^2 + S^3 + 28*sig[S] + 48*S*sig[S] + 
          25*S^2*sig[S] + S^3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-2 - 2*S + 2*S^2 + 3*sig[S] + 
          9*S*sig[S] + 2*S^2*sig[S])*V[{sig[j]/(1 - j + S)^2, 
           (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S)^2, 
           sig[j]/(1 - j + S)^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-1 - 3*S - 2*S^2 + 4*sig[S] + 4*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-2 - 5*S + 3*sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(1 + 8*S + 2*S^2 - 3*S^3 + 4*sig[S] + 
          6*S*sig[S] + 5*S^2*sig[S] + S^3*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*(-2 - 5*S + 3*sig[S] + 10*S*sig[S] + 
          4*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-20 - 41*S - 25*S^2 + 2*S^3 + 16*sig[S] + 11*S*sig[S] + 
          5*S^2*sig[S] + 4*S^3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((1 + S)^2*(-1 + 2*S)*(3 + 2*S)) + 
       MZV[1]*(((-12*I)*(-1 + 2*S + sig[S])*V[{j^(-2), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((24*I)*(-1 + 2*S + sig[S])*
           V[{j^(-1), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*(1 + 8*S + 4*S^2 + sig[S] - 6*S*sig[S])*V[{j^(-1), j^(-1)}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((24*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(3 + 10*S + 4*S^2 - sig[S] - 
            4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((12*I)*(1 - sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((18*I)*(1 + 2*S + sig[S])*
           V[{(1 - j + S)^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*sig[S]*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*(2 + S + 2*S^2 - 4*sig[S] + 3*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((18*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(2 + S + 2*S^2 - 2*sig[S] + 
            3*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*(-1 + 2*S + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-7 - 2*S + 5*sig[S] - 4*S*sig[S] + 
            4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*(-1 + 2*S + sig[S])*
           V[{sig[j]/j, sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*(3 + 2*S + 4*S^2 - 5*sig[S] + 4*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((12*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(3*S + 2*sig[S] + S*sig[S] + 
            2*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((12*I)*(-5 + 6*S + 3*sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*(-5 + 6*S + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(1 + 2*S + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((12*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 - sig[S] + 2*S*sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((24*I)*(2*S + sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((12*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(1 + sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 + 2*S + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((18*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(3 - sig[S] + 6*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*(-3 + 2*S + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(1 + 10*S + 5*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((24*I)*(1 + 2*S + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*(1 - sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(3 - sig[S] + 6*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(-3 + 2*S + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((24*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - ((12*I)*(1 - sig[S] + 2*S*sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 + 2*S + sig[S])*
           V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*(-5 + 6*S + 3*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) - 
       ((3*I)*S*(1 + 19*sig[S])*V[{j^(-2), j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((42*I)*S*sig[S]*
         V[{j^(-2), j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-7 + 5*sig[S])*V[{j^(-2), j^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*(1 + sig[S])*
         V[{j^(-2), j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-7 + 3*sig[S])*V[{j^(-2), sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 5*sig[S])*
         V[{j^(-2), sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(3 + 11*sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{j^(-2), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + 10*sig[S])*
         V[{j^(-1), j^(-2), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(1 + 7*sig[S])*V[{j^(-1), j^(-2), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-4 + sig[S])*
         V[{j^(-1), j^(-2), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-9 + sig[S])*V[{j^(-1), j^(-2), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 13*sig[S])*
         V[{j^(-1), j^(-1), j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + 3*sig[S])*V[{j^(-1), j^(-1), j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 31*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-34 - 11*S + 36*S^2 - 30*sig[S] + 21*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), 
           (1 - j + S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + 31*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-4 + 6*S + 18*S^2 - 18*sig[S] + 
          3*S*sig[S] + 6*S^2*sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-4 + 5*sig[S])*V[{j^(-1), j^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-5 + 9*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-2)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(4 + 11*S + 4*S^2 - sig[S] - 6*S*sig[S] + 2*S^2*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(8 + 23*S + 8*S^2 - 2*sig[S] - 
          7*S*sig[S] + 4*S^2*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-8 - 11*S + 10*sig[S] + 37*S*sig[S] + 16*S^2*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*(-1 + 2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j^2, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*(1 + 5*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(8*S + 10*S^2 - 3*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((9*I)*S*(1 + 7*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-16 - S - 4*S^2 + 4*sig[S] - 17*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((18*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-2)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*sig[S]*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 - 8*S + 2*S^2 + 4*sig[S] + 
          19*S*sig[S] + 4*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 9*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*(-1 + 2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(7 + 18*S + 6*S^2 - 3*sig[S] - 
          6*S*sig[S] + 4*S^2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           (1 - j + S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-5 + 9*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(10 + 24*S + 10*S^2 - 5*sig[S] - 5*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(-4 - 6*S + 5*sig[S] + 20*S*sig[S] + 8*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*sig[S]*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 14*S + 2*S^2 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(3 + 8*S + sig[S] + 16*S*sig[S] + 6*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*(-1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(12 + 31*S + 14*S^2 - 3*sig[S] - 10*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-3 + 7*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(13 + 28*S + 18*S^2 - 7*sig[S] - 
          10*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-10 - 13*S - 4*S^2 + 12*sig[S] + 35*S*sig[S] + 16*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-8 - 15*S + 10*sig[S] + 37*S*sig[S] + 16*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-9 - 13*S - 4*S^2 + 13*sig[S] + 39*S*sig[S] + 18*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(9 + 19*S + 6*S^2 + 3*sig[S] + 19*S*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + 3*sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(7 + sig[S])*
         V[{j^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(3 + 17*sig[S])*
         V[{j^(-1), sig[j]/j^2, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 23*sig[S])*
         V[{j^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 5*sig[S])*V[{j^(-1), sig[j]/j, j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(21 + 61*S + 34*S^2 - 9*sig[S] - 21*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((6*I)*S*(-3 + 2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-10 - 27*S - 12*S^2 + 8*sig[S] + 21*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*S*(-2 + 3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-3 + 7*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(3 + 8*S + 4*S^2 - 2*sig[S] + S*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(3 + 3*S + 4*S^2 - 2*sig[S] + 
          3*S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-5 - 5*S - 2*S^2 + 6*sig[S] + 14*S*sig[S] + 8*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((30*I)*S*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 5*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(7 + sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(1 + 3*S + 10*S^2 - 21*sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*S*(3 + 2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(18 + 35*S + 36*S^2 - 42*sig[S] - 9*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((18*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*(-1 + 2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-2 + 6*S + 3*sig[S] - 3*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-2), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-2)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-2 + sig[S])*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-2 - 2*S + 2*S^2 + 3*sig[S] + 
          S*sig[S] + 2*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-2)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-1 + 4*S + 2*S^2 + 4*sig[S] - S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-3 + 7*sig[S] + 10*S*sig[S] + 10*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-2), j^(-1), j^(-1), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*(-1 + 2*sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*V[{(1 - j + S)^(-2), j^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*(-1 + 2*sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + 3*sig[S])*
         V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(3 + 7*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(2 + 7*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-5 + 3*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(5 + 3*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-3 + 2*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + 4*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*V[{(1 - j + S)^(-2), sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-2 + 3*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(4 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*sig[S]*(1 + 13*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*sig[S]*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*(-1 + 2*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 11*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-5 + 9*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-7 + 2*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(2 + 3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 11*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(5 + 7*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 11*sig[S])*
         V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
           j^(-2), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-2), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(19 + 51*S + 18*S^2 - 12*sig[S] - 22*S*sig[S] + 6*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(1 + 5*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(21 + 50*S + 22*S^2 - 15*sig[S] - 
          18*S*sig[S] + 4*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(-4 - 6*S + 5*sig[S] + 21*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 13*S + 2*S^2 + sig[S] + 
          3*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(6 + 7*S + 2*S^2 - sig[S] + 10*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 5*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-1 - 6*S - 3*S^2 + 2*sig[S] + 3*S*sig[S] + 3*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 11*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(2 + 4*S + 2*S^2 + sig[S] + 
          9*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(-5 - 6*S - 2*S^2 + 6*sig[S] + 16*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(-4 - 7*S + 5*sig[S] + 19*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-9 - 14*S - 4*S^2 + 13*sig[S] + 32*S*sig[S] + 18*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(12 + 29*S + 10*S^2 + sig[S] + 14*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-2), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(5 + 5*S + 6*S^2 - 3*sig[S] - 5*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(3 + 7*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(11 + 14*S - 5*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-8 - 23*S - 4*S^2 + 4*sig[S] + 
          5*S*sig[S] + 4*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*(5 + 10*S + 6*S^2 - 3*sig[S] - 4*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-3 - 6*S + 25*sig[S] + 24*S*sig[S] + 
          18*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*(2 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(19 + 47*S + 26*S^2 - 15*sig[S] - 
          27*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((15*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(4 + 4*S^2 - 4*sig[S] - 5*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-15 - 24*S - 8*S^2 + 11*sig[S] + 22*S*sig[S] + 10*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(5 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-4 + 3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(2 + 17*S + 8*S^2 + 16*sig[S] + 
          43*S*sig[S] + 20*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(8 + 25*S + 10*S^2 + 3*sig[S] + 12*S*sig[S] + 6*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-16 - 29*S - 4*S^2 + 12*sig[S] + 
          29*S*sig[S] + 20*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 6*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 11*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 6*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(14 + 36*S + 18*S^2 - 7*sig[S] - 
          3*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 9*S + 2*S^2 + sig[S] + 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-9 - 10*S - 4*S^2 + 7*sig[S] + 10*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(3 + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(19 + 44*S + 16*S^2 - 8*sig[S] - 13*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(7 + 5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(25 + 68*S + 30*S^2 - 21*sig[S] - 
          34*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-10 - 13*S - 4*S^2 + 12*sig[S] + 29*S*sig[S] + 16*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-11 - 10*S - 4*S^2 + 11*sig[S] + 24*S*sig[S] + 14*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(5 + 18*S + 6*S^2 + 3*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + 5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(3 + sig[S])*(-2 + 3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-15 - 24*S - 4*S^2 + 23*sig[S] + 
          52*S*sig[S] + 30*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*(11 + 22*S + 8*S^2 + 13*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-10 - 16*S - 6*S^2 + 11*sig[S] + 31*S*sig[S] + 18*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(-5 - 6*S - 6*S^2 + 6*sig[S] + 
          15*S*sig[S] + 6*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*(-2 - 5*S + 2*sig[S] + 4*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-18 - 23*S - 4*S^2 + 20*sig[S] + 
          37*S*sig[S] + 24*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-7 - 14*S - 10*S^2 - 3*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-3 + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)^2, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-18 - 37*S - 24*S^2 + 10*sig[S] + 5*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*(2 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-3 - 18*S + 17*sig[S] + 
          30*S*sig[S] + 18*S^2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(3 + 2*sig[S])*
         V[{sig[j]/j^2, j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 7*sig[S])*
         V[{sig[j]/j^2, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*sig[S]*
         V[{sig[j]/j^2, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{sig[j]/j^2, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{sig[j]/j, j^(-2), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(3 + 13*sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*sig[S]*
         V[{sig[j]/j, j^(-1), j^(-2), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(3 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(35 + 82*S + 46*S^2 - 3*sig[S] - 
          8*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(3 + 4*S - 3*sig[S] + 6*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*(12*S + 10*S^2 - 5*sig[S] - 
          12*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((18*I)*S*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-3 - 3*S - 2*S^2 + 2*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-12 - 29*S - 16*S^2 + 10*sig[S] + 11*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 3*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(4 + 10*S + 6*S^2 - sig[S] - 
          3*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 7*S + 2*S^2 + sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(11 + 20*S + 14*S^2 - 9*sig[S] + 
          2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-10 - 11*S - 4*S^2 + 12*sig[S] + 29*S*sig[S] + 16*S^2*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-11 - 11*S - 4*S^2 + 11*sig[S] + 21*S*sig[S] + 14*S^2*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(5 + 13*S + 6*S^2 + 3*sig[S] + 5*S*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j^2, j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j^2, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((18*I)*S*sig[S]*
         V[{sig[j]/j, sig[j]/j, j^(-2), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + 5*sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(15 + 52*S + 34*S^2 - 11*sig[S] - 
          10*S*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*(3 + 5*S + 4*S^2 - 2*sig[S])*
         V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((18*I)*S*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*(14 + 45*S + 28*S^2 - 6*sig[S] - 
          13*S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((15*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-2 - 9*S + 3*sig[S] + 18*S*sig[S] + 
          4*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + 7*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-2), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-2 - 2*S - 2*S^2 + 3*sig[S] + 9*S*sig[S] + 6*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-2 + 3*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-5 - 8*S + 5*sig[S] + 20*S*sig[S] + 
          6*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j^2}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S)^2, j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(3 + sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S)^2, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 3*sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*sig[S]*(1 + sig[S])*
         V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-2), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-4 + sig[S])*V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-2), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(-9 - 2*S + 2*S^2 + 12*sig[S] + 35*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + 9*S + 5*sig[S] + 9*S*sig[S] + 
          6*S^2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + 5*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((3*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
           (1 - j + S)^(-2), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-2 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-3 - 4*S + 5*sig[S] + 12*S*sig[S] + 6*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-6 - 13*S + 10*sig[S] + 
          27*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((3*I)*S*(-5 + sig[S])*sig[S]*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(11 + 29*S + 12*S^2 - 5*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + 5*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-15 - 18*S + 16*sig[S] + 55*S*sig[S] + 18*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-3 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(5 + 9*S + 6*S^2 - 3*sig[S] - 7*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - ((30*I)*S*(1 + 7*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((24*I)*S*(1 + 7*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + 2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-5 + 7*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((24*I)*S*(-1 + 2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(7 + sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + 7*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-5 + 9*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-3 + 5*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-3 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((33*I)*S*(1 + 3*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(5 + 43*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((15*I)*S*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 13*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + 5*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-3 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*(-2 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 5*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-7 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 7*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-7 + 17*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*sig[S]*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(5 + 2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*sig[S]*
         V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 11*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 5*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + 7*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-3 + 5*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 6*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + 2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + 5*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*(3 + 2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*(-3 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(3 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 5*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-2 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(7 + 13*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(4 + 13*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((18*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((15*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 5*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
           (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-7 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*(2 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(5 + 23*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + 14*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*S*sig[S]*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(3 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((18*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(3 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*(3 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 7*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-2 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*(3 + 4*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*sig[S]*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((18*I)*S*sig[S]*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((18*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(-3 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(11 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((18*I)*S*(-2 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-2 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(7 + 11*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((9*I)*S*(1 + 5*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-9 + 7*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-2 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-7 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-3 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-9 + 7*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + 4*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-4 + 3*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-9 + 13*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((15*I)*S*(1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 7*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((15*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(15 + 11*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*(1 + 5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-2 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-5 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 7*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*(1 + 2*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(2 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((18*I)*S*sig[S]*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-3 + 5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(2 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(-1 + 4*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + 5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-5 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*(-2 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((15*I)*S*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + 2*sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + 4*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-5 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 7*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*S*sig[S]*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 11*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + 5*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((18*I)*S*(1 + 2*sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + 9*sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + 3*sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*sig[S]*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*S*(1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((30*I)*S*(1 + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-1 + 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-7 + 5*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((18*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*S*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((21*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*sig[S]*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-5 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(3 + sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((18*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(-1 + 3*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + 7*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*V[{sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*S*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*S*(-7 + 3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((24*I)*V[{j^(-1)}, S]*Zeta[3])/((-1 + 2*S)*(3 + 2*S)) - 
       ((24*I)*V[{sig[j]/j}, S]*Zeta[3])/((-1 + 2*S)*(3 + 2*S))))}


==> anc/Constants/c250 <==
{c[2, 5, 0] -> \[Alpha]^2*((-8*I)*(1 + 2*S - sig[S])*V[{j^(-2), j^(-2)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-2), j^(-1)}, S] + 
    (4*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j^2}, S] + 
    ((2*I)*(2 + 9*S + 4*S^2 + 2*sig[S] + 5*S*sig[S])*V[{j^(-1), j^(-2)}, S])/
     (1 + S) - (I*(-7 + 9*S + 12*S^2 + 4*S^3 + 5*sig[S] + 7*S*sig[S] - 
       6*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S)^2 - 
    ((4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/
     (1 + S)^2 - ((2*I)*(3 + 9*S + 4*S^2 + sig[S] + 3*S*sig[S])*
      V[{j^(-1), sig[j]/j^2}, S])/(1 + S) + 
    (I*(3 + 21*S + 14*S^2 + 4*S^3 - sig[S] + 3*S*sig[S] - 4*S^2*sig[S])*
      V[{j^(-1), sig[j]/j}, S])/(1 + S)^2 - 
    ((2*I)*(1 - 3*S + sig[S] - S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
    ((3*I)*(1 + S + 2*S^2 + sig[S] - S*sig[S])*V[{(1 - j + S)^(-2), j^(-1)}, 
       S])/(1 + S) + (I*(3 + S + 2*S^2 - sig[S] - 5*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/j}, S])/(1 + S) + 
    (4*I)*(1 + 2*S - sig[S])*sig[S]*V[{(1 - j + S)^(-2), 
       sig[j]/(1 - j + S)^2}, S] - 
    ((4*I)*(S + sig[S] + 3*S*sig[S] + S^2*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
    (I*(6 + 3*S + 3*S^2 + 2*S^3 - 4*sig[S] - 5*S*sig[S] + 3*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^2 + 
    (I*(1 + 3*S + 6*S^2 + 5*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) - 
    ((2*I)*(2 - S + 3*S^2 + 2*S^3 - S*sig[S] + 3*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    (2*I)*sig[S]*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), 
       sig[j]/(1 - j + S)^2}, S] + 
    (I*(-7 - S - 2*S^2 - 3*sig[S] + S*sig[S] + 4*S^3*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
    (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j^2, sig[j]/j^2}, S] - 
    ((2*I)*(1 + 4*S + 2*S^2 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j^2}, 
       S])/(1 + S) + (I*(3 + 2*S + 4*S^2 - sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
     (1 + S) + (I*(1 - S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S])/(1 + S) - 
    (I*(3*S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-2), j^(-2), j^(-1)}, S] - 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-2), j^(-2), sig[j]/j}, S] - 
    (8*I)*(1 + 2*S - sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S] - 
    (4*I)*(-1 + 2*S + sig[S])*V[{j^(-2), j^(-1), sig[j]/j^2}, S] + 
    (4*I)*(1 + 2*S - sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, S] - 
    (2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*V[{j^(-2), sig[j]/j^2, j^(-1)}, 
      S] - (2*I)*(-1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j^2, sig[j]/j}, S] - 
    (2*I)*(-1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-2), sig[j]/j, j^(-2)}, 
      S] + (4*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S] - 
    (4*I)*(-1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j^2}, S] - 
    (8*I)*(1 + 2*S - sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j}, S] + 
    (6*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-2), j^(-2)}, S] - 
    (2*I)*(1 + 4*S - 3*sig[S])*V[{j^(-1), j^(-2), j^(-1)}, S] - 
    (6*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-2), sig[j]/j^2}, S] + 
    ((2*I)*S*(-1 + sig[S])*V[{j^(-1), j^(-2), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(3 + 9*S + 4*S^2 - sig[S] - 3*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-2)}, S])/(1 + S) + 
    (I*(1 + 33*S + 36*S^2 + 12*S^3 + 11*sig[S] + 17*S*sig[S] + 14*S^2*sig[S])*
      V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 - 
    ((4*I)*(-2 - S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 + 
    ((2*I)*(7 + 18*S + 8*S^2 - sig[S] - 4*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) - 
    (I*(15 + 35*S + 40*S^2 + 12*S^3 - 3*sig[S] + 11*S*sig[S] + 6*S^2*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    ((4*I)*(-3 + 4*S + 2*S^2 + 3*sig[S] + 4*S*sig[S] + 4*S^2*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
    (I*(-1 + 3*S + 6*S^2 - 7*sig[S] - 5*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-2)}, S])/(1 + S) - 
    (I*(-4 - 11*S + 3*S^2 + 2*S^3 + 6*sig[S] + 31*S*sig[S] + 17*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S)^2 - 
    (I*(-1 + 3*S + 6*S^2 - 7*sig[S] - 5*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S])/(1 + S) + 
    (I*(-5 + S + 6*S^2 + 4*S^3 + 9*sig[S] + 25*S*sig[S] + 12*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 - 
    ((2*I)*(7 + S^2 - 5*sig[S] - 10*S*sig[S] - 3*S^2*sig[S] + 2*S^3*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
    (6*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2, j^(-2)}, S] + 
    (2*I)*(3 + 4*S - sig[S])*V[{j^(-1), sig[j]/j^2, j^(-1)}, S] - 
    (6*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j^2}, S] + 
    ((2*I)*S*(-1 + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
    ((8*I)*(1 + 3*S + S^2 - S*sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S])/
     (1 + S) - (I*(11 + 23*S + 28*S^2 + 8*S^3 - 3*sig[S] + 11*S*sig[S] + 
       6*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 - 
    ((4*I)*(-1 + sig[S])*(1 + S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S)^2 + 
    ((2*I)*(5 + 12*S + 4*S^2 + sig[S] - 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
    (I*(3 + 29*S + 22*S^2 + 4*S^3 + sig[S] - 3*S*sig[S] + 4*S^2*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
    ((8*I)*S*(-1 + 5*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
    (I*(-5 - 7*S - 3*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-2)}, S])/(1 + S) + 
    (I*(-5 + 9*S + 6*S^2 + 5*sig[S] + 5*S*sig[S] + 8*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S)^2 - 
    (I*(-5 - 7*S - 3*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, S])/(1 + S) + 
    (I*(8 + 9*S + 5*S^2 - 6*sig[S] - 17*S*sig[S] - 5*S^2*sig[S] + 
       2*S^3*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S)^2 - ((4*I)*S*(1 + 7*sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
    (3*I)*(1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (6*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
    ((3*I)*(1 + S + 2*S^2 - sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
    (I*(3 + S + 2*S^2 + sig[S] + 5*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*(-3 - 2*S - sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) + (3*I)*(1 + 3*sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
    (6*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)^2, 
       sig[j]/(1 - j + S)}, S] - 
    ((3*I)*(-1 + S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
    (I*(-1 + 3*S + 5*sig[S] + 7*S*sig[S] + 6*S^2*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(3*S + 4*S^2 - 4*sig[S] - 3*S*sig[S])*
      V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-2), j^(-1)}, 
      S] + (I*(1 + S + 2*S^2 - sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-2), sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(6 - 3*S + 3*S^2 + 2*S^3 - 4*sig[S] + 11*S*sig[S] + S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 - 
    (I*(1 + 3*S + 6*S^2 - 5*sig[S] - S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S])/(1 + S) + 
    (I*(1 + 8*S + 9*S^2 + 6*S^3 + 5*sig[S] + 10*S*sig[S] + S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S)^2 - 
    (I*(10 - 11*S - 5*S^2 - 4*sig[S] - 9*S*sig[S] + S^2*sig[S] + 
       6*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S)^2 + I*(-1 + 2*S - 3*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j}, S] + 
    (2*I)*sig[S]*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       sig[j]/(1 - j + S)^2}, S] - (I*(1 + sig[S])*(1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/
     (1 + S) - ((2*I)*(-5 - 5*S + 5*sig[S] + 3*S*sig[S] + 6*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    (I*(5 + 19*S + 2*S^2 - sig[S] + 11*S*sig[S] + 4*S^2*sig[S] + 
       4*S^3*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/(1 + S)^2 - I*(-1 + 2*S - 3*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S] + 
    (I*(1 + S + 2*S^2 - sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, 
        sig[j]/j}, S])/(1 + S) + 
    (I*(-17 + 3*S^2 + 10*S^3 + 27*sig[S] + 6*S*sig[S] + 3*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 - 
    (I*(-1 - 3*S + 2*S^2 - 3*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
    ((2*I)*(-1 + 2*S + 4*S^2 + 5*sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
    (I*(-1 - S + 5*sig[S] - 9*S*sig[S] + 6*S^2*sig[S] + 4*S^3*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
    I*(1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
       sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)^2}, S] + 
    (2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
       sig[j]/(1 - j + S)}, S] + 
    (I*(15 + 4*S + S^2 - 9*sig[S] - 14*S*sig[S] - 3*S^2*sig[S] + 
       6*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S)^2 + (4*I)*(1 + 2*S - sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2}, S] - 
    (I*(5 + 27*S + 14*S^2 + 4*S^3 - sig[S] + 11*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     (1 + S)^2 + (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j^2, j^(-2), sig[j]/j}, 
      S] + (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, S] + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j^2, sig[j]/j^2, sig[j]/j}, S] - 
    (8*I)*(1 + 2*S - sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j^2}, S] - 
    ((2*I)*(2 + 5*S + 4*S^2 - 2*sig[S] - S*sig[S])*
      V[{sig[j]/j, j^(-2), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(1 + 4*S + 4*S^2 - 3*sig[S] - 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j^2}, S])/(1 + S) - 
    (I*(5 - S + 2*S^2 - 5*sig[S] + 3*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    ((2*I)*(-1 + 6*S + S^2 + 3*sig[S] + 4*S*sig[S] + 5*S^2*sig[S] + 
       2*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S)^2 - I*(3 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j^2}, S] - (I*(7 + 5*S + 10*S^2 + 4*S^3 - 3*sig[S] + 
       5*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j^2, sig[j]/j^2}, S] - 
    ((2*I)*(2 + 5*S + 4*S^2 - 2*sig[S] - S*sig[S])*
      V[{sig[j]/j, sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S])/
     (1 + S) + (I*(7 + 45*S + 42*S^2 + 12*S^3 + 5*sig[S] + 5*S*sig[S] + 
       8*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S)^2 - 
    ((8*I)*(-1 - 3*S - S^2 + sig[S] + 4*S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
    I*(1 + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] - (I*(-6 - 25*S - 11*S^2 + 8*sig[S] + 29*S*sig[S] + 
       15*S^2*sig[S] + 2*S^3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S])/(1 + S)^2 - 
    (I*(-1 + S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    (I*(1 + S + 2*S^2 - sig[S] + S*sig[S])*
      V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
    (I*(-1 + S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S])/(1 + S) + 
    (I*(-3 - S^2 + 5*sig[S] - 6*S*sig[S] + 3*S^2*sig[S] + 2*S^3*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
    (I*(-1 + S + sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(-11*S - 7*S^2 + 2*sig[S] + 7*S*sig[S] + 3*S^2*sig[S] + 
       2*S^3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     (1 + S)^2 + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), j^(-1), j^(-1), j^(-1)}, S] - (6*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), j^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-2), j^(-1), sig[j]/j, j^(-1)}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), j^(-1), sig[j]/j, sig[j]/j}, S] - 
    (4*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-2), sig[j]/j, j^(-1), j^(-1)}, S] - (4*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), sig[j]/j, j^(-1), sig[j]/j}, S] - (8*I)*(-1 + 2*S + sig[S])*
     V[{j^(-2), sig[j]/j, sig[j]/j, j^(-1)}, S] + (10*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-2), j^(-1), j^(-1)}, S] - (14*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-2), j^(-1), sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), j^(-2), j^(-1)}, S] + (16*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), j^(-1), j^(-2)}, S] - 
    ((2*I)*(7 + 29*S + 14*S^2 - 5*sig[S] - 15*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), j^(-1), 
        (1 - j + S)^(-1)}, S])/(1 + S) - (16*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), j^(-1), sig[j]/j^2}, S] + 
    ((2*I)*(11 + 32*S + 14*S^2 - 3*sig[S] - 10*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-3 + sig[S])*(1 - sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-2)}, 
      S] + (I*(S + 2*S^2 - 2*sig[S] - S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1)}, S])/(1 + S) + (3*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] - 
    (I*(3 + 2*S + 4*S^2 - 5*sig[S] + 4*S*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-3 + 3*sig[S] + 6*S*sig[S] + 4*S^2*sig[S])*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2, j^(-1)}, S] + 
    (14*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-2)}, S] + 
    ((2*I)*(7 + 13*S + 6*S^2 - sig[S] + S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
    (14*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j^2}, S] - 
    ((2*I)*(5 + 10*S + 2*S^2 + 3*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S])/(1 + S) + ((6*I)*(1 - sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
       j^(-2)}, S] - (I*(5 - 6*S - 7*sig[S] + 8*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
    ((2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] - (I*(-4 + 3*S + 6*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/(1 + S) + I*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-2), j^(-1)}, S] - 
    I*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-2), sig[j]/j}, S] - 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-2)}, 
      S] + (I*(-1 + 4*S + 4*S^2 - sig[S] - 6*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1)}, S])/(1 + S) + (3*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] - 
    (I*(7*S + 6*S^2 - 6*sig[S] - 7*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*(-2 + S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
    ((2*I)*(3 + 2*S - sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(1 + 2*S - sig[S] + 4*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, 
       j^(-1)}, S] - I*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] - 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-2)}, 
      S] - (I*(-1 - S + 6*S^2 - 11*sig[S] - S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
    ((2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1)}, S])/(1 + S) + (3*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] + 
    ((2*I)*(-1 + 4*S^2 - 5*sig[S] - 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(-1 + sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     (1 + S) + ((4*I)*(-3 + S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
    ((2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/(1 + S) - 
    ((4*I)*(-2 + S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) - ((2*I)*(-3 + 8*S + 3*sig[S] + 2*S*sig[S])*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S])/(1 + S) - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j^2, j^(-1), j^(-1)}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
    (12*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j, j^(-1)}, S] + 
    (16*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-2), sig[j]/j}, 
      S] + ((4*I)*(1 + 3*S + 3*S^2 - sig[S] - S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/(1 + S) - 
    ((2*I)*(-1 - S + 2*S^2 - 3*sig[S] - S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(2 - S - 2*sig[S] + 3*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-2)}, 
      S] - (I*(2 + 5*S + 2*S^2 - S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j^2}, S] + (I*(1 + 10*S + 4*S^2 + sig[S] - 8*S*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(1 - S - sig[S] + 7*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) - (4*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2, 
       j^(-1)}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j^2, sig[j]/j}, S] - 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-2)}, S] + 
    ((2*I)*(7 + 20*S + 6*S^2 + 3*sig[S] - 6*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) + 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j^2}, 
      S] - ((2*I)*(12 + 35*S + 14*S^2 - 2*sig[S] - 11*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
    ((6*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S])/(1 + S) - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-2)}, S] - 
    (I*(5 - 6*S - 7*sig[S] + 8*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] + (I*(2 - 5*S - 4*sig[S] + 13*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-1 + 4*S + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-2), j^(-1)}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-2), 
       sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-2)}, S] - 
    ((2*I)*(3 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
        j^(-1)}, S])/(1 + S) + I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] - 
    (I*(-9 - 7*S - 3*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(1 + 2*S - sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
    ((2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(-1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, 
       j^(-1)}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       j^(-2)}, S] - (I*(-11*S - 6*sig[S] + 7*S*sig[S] + 2*S^2*sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/j^2}, S] + (I*(-5 - 12*S - 5*sig[S] + 10*S*sig[S] + 
       4*S^2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     (1 + S) + ((4*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((2*I)*(1 + 2*S - sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
    ((2*I)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/(1 + S) - (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), j^(-1), j^(-1), j^(-1)}, S] - 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), j^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), j^(-1), sig[j]/j, j^(-1)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
    I*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
       j^(-1), sig[j]/j}, S] - (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
    (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), j^(-1)}, S] + (3*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
    (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (5*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (12*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (4*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, j^(-1), 
       sig[j]/j}, S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
      S] + (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/j, 
       j^(-1)}, S] - (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S] - (4*I)*sig[S]*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] + (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
      S] + (7*I)*sig[S]*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1)}, S] - 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
    I*sig[S]*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] - (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
      S] + (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), j^(-1)}, S] - (5*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (14*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-2), j^(-1), j^(-1)}, S] + 
    (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-2), j^(-1), sig[j]/j}, 
      S] - (5*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, 
       j^(-1)}, S] + (7*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-2), sig[j]/j, sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-2), j^(-1)}, S] - 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-2), sig[j]/j}, S] + 
    (I*(11 + 7*S + 10*S^2 - 3*sig[S] + 15*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
    (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
       sig[j]/j^2}, S] - (I*(9 + 10*S + 12*S^2 - 7*sig[S] + 8*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*(-2 + S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((4*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
    ((4*I)*(2 + S + 3*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
    (I*(-2 - 5*S + 4*sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, 
       j^(-1)}, S] - I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j^2, sig[j]/j}, S] + 
    ((2*I)*(3 + 2*S + sig[S] + 4*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
    (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
       sig[j]/j^2}, S] + (I*(-6 - 3*S + 2*S^2 - 4*sig[S] - 9*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((4*I)*S*(-1 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
    ((4*I)*(-3 + S + 2*sig[S] + S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
    ((2*I)*(-5 - 4*S + sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) - (I*(-2 + 17*S + 2*S^2 + 11*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S])/(1 + S) - I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), j^(-1), j^(-1)}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       j^(-1), sig[j]/(1 - j + S)}, S] - I*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/j}, S] + 
    (2*I)*sig[S]*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    I*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       sig[j]/j, j^(-1)}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/j, sig[j]/(1 - j + S)}, 
      S] + I*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       sig[j]/(1 - j + S), j^(-1)}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, 
      S] - (4*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-2), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (I*(-1 - S + 2*S^2 - 7*sig[S] - S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
    (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j^2}, S] + ((2*I)*(-2 + S + 2*S^2 - 2*sig[S] - 5*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
    (I*(3 - 2*S + 7*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       (1 - j + S)^(-2), sig[j]/j}, S] + (4*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-2), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2}, 
      S] - (I*(5 - 6*S + 4*S^2 - 7*sig[S] + 16*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
     (1 + S) + (2*I)*sig[S]*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)^2}, S] + 
    ((2*I)*(-11 - 5*S - sig[S] - 13*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/(1 + S) + I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j^2, j^(-1)}, S] - 
    ((2*I)*(4 + S + 6*S^2 - 8*sig[S] - S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
    (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/j^2}, S] + ((2*I)*(-3 - 3*S + 2*S^2 - sig[S] - 3*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
     (1 + S) + ((4*I)*(3 + 4*S + 2*S^2)*sig[S]*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S])/(1 + S) - (5*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1)}, 
      S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j}, 
      S] - (8*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S)}, S] + 
    ((2*I)*(-5 + 2*S - 3*sig[S] + 4*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
     (1 + S) + (4*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j^2}, 
      S] + (I*(-S + 14*sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S])/(1 + S) - ((4*I)*(-4 + 3*S + S^2 - sig[S] - 3*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/(1 + S) - (7*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, j^(-1), sig[j]/j}, S] + 
    (7*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, 
       j^(-1)}, S] - (7*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-2), sig[j]/j}, 
      S] - (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
       sig[j]/j^2}, S] + (I*(8 + 11*S + 6*S^2 + 2*sig[S] + 5*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-1 + 2*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((2*I)*(3 + 2*S + sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    (I*(-5 + 4*S + 7*sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S])/(1 + S) + (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, j^(-1)}, S] + 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j^2, 
       sig[j]/j}, S] - (I*(-1 + 11*S + 6*S^2 - 7*sig[S] + 11*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) - 
    (5*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
       sig[j]/j^2}, S] + (I*(9 + 12*S + 16*S^2 - 7*sig[S] + 6*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((8*I)*S*(-1 + 2*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
    ((4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
       S])/(1 + S) - ((4*I)*(1 - S + sig[S] + 5*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) + (I*(-5 + 4*S + 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S])/(1 + S) + I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, j^(-1), sig[j]/(1 - j + S)}, 
      S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), sig[j]/j}, 
      S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1)}, S] - 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
       sig[j]/j}, S] + (4*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j^2}, S] - 
    ((2*I)*(-7 - 5*S + 3*sig[S] + 3*S*sig[S] + 6*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
     (1 + S) - (I*(5 + 17*S + 2*S^2 + 3*sig[S] + 9*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
       S])/(1 + S) - I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j^2}, S] + 
    (I*(-10 + 9*S + 4*sig[S] - S*sig[S] + 6*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
       S])/(1 + S) - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)^2}, S] - 
    ((2*I)*(4 - 5*S + 2*S^2 - 6*sig[S] - 3*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S])/(1 + S) + 
    (I*(-9 - 5*S + sig[S] - 9*S*sig[S] + 2*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
     (1 + S) + (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S] - 
    ((2*I)*(-6 - 3*S + 2*sig[S] - S*sig[S] + 6*S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     (1 + S) + (I*(7*S + 2*S^2 + 2*sig[S] + S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
       S])/(1 + S) - (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
       sig[j]/j}, S] + (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)^2, 
       sig[j]/(1 - j + S)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] + (I*(-7 + 8*S + 8*S^2 - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
       S])/(1 + S) - ((4*I)*(-3 + S + 2*sig[S] - 5*S*sig[S] + S^2*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S])/(1 + S) + (2*I)*(-1 + 2*S + sig[S])*
     V[{sig[j]/j^2, j^(-1), j^(-1), sig[j]/j}, S] + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j, sig[j]/j}, 
      S] - (4*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, j^(-2), j^(-1), sig[j]/j}, 
      S] - (14*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, j^(-2), sig[j]/j, 
       sig[j]/j}, S] + ((2*I)*(3 + 4*S + 6*S^2 - 5*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*S*(1 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S])/(1 + S) - I*(1 + 2*S + sig[S])*
     V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j^2}, S] + 
    (I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S])/(1 + S) - (2*I)*(-1 + 2*S + sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j^2}, S] - 
    ((4*I)*(-1 + S + 3*S^2 - 3*sig[S] - 3*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(3 - 2*S - 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
    I*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] - (I*(4 - 9*S - 6*sig[S] + 13*S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-1 + 10*S + 4*S^2 + sig[S] - 4*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-2), 
       sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j^2}, S] - 
    (I*(4 + S + 2*S^2 - 2*sig[S] + 7*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((4*I)*(1 + S + S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    I*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j^2, 
       sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j^2}, S] + 
    ((4*I)*(2 + 6*S + 2*S^2 + sig[S] - 2*S*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(1 - 2*S - sig[S] + 12*S*sig[S] + 4*S^2*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
     (1 + S) - ((2*I)*(1 - 4*S - sig[S] + 14*S*sig[S] + 4*S^2*sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) - ((4*I)*(-1 + S)*(-1 + sig[S])*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
       S])/(1 + S) + (8*I)*(-1 + 2*S + sig[S])*
     V[{sig[j]/j, sig[j]/j^2, j^(-1), sig[j]/j}, S] - 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j^2, sig[j]/j, sig[j]/j}, 
      S] - (6*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, j^(-2), 
       sig[j]/j}, S] + (4*I)*(-1 + 2*S + sig[S])*
     V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
    ((2*I)*(3 + 7*S + 6*S^2 - 5*sig[S] - S*sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
    I*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j^2}, S] + (I*(3 + 6*S + 4*S^2 - sig[S])*
      V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
    (6*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2, sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
       sig[j]/j^2}, S] - ((2*I)*(3 + 7*S + 14*S^2 - 13*sig[S] - S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(5 - 2*S - 5*sig[S] + 8*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j^2}, S] + (I*(-6 + 7*S + 8*sig[S] - 7*S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
    ((2*I)*(3 - 4*S - 3*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
     (1 + S) + I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), j^(-2), sig[j]/j}, S] - 
    I*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
       sig[j]/j^2}, S] - (I*(7 - 3*S + sig[S] + 13*S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
    ((4*I)*(S + sig[S] + S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j^2, 
       sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2}, S] + 
    (I*(-1 + 12*S + 11*sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(-1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S])/(1 + S) - 
    ((4*I)*(1 - 2*S - 2*sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) - I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, 
       (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S)^2, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*sig[S]*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/j, j^(-1), sig[j]/j}, S] + 
    (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
    (3*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j}, S] + I*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S)^2, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S)^2, 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-2), j^(-1), 
       sig[j]/j}, S] + (5*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-2), sig[j]/j, sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-2), 
       sig[j]/j}, S] - (I*(3 + 13*S + 9*sig[S] + 5*S*sig[S] + 6*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j^2, 
       sig[j]/j}, S] - ((2*I)*(1 + sig[S])*(1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
    ((4*I)*(-S - sig[S] + S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), 
       j^(-1), sig[j]/j}, S] + I*sig[S]*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/j, sig[j]/j}, S] - 
    (3*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-2), sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (I*(-3 - S - sig[S] - S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
     (1 + S) - I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j^2, sig[j]/j}, S] + 
    ((2*I)*(-2 + 5*S + 2*sig[S] - S*sig[S] + 2*S^2*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
     (1 + S) + (3*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2, 
       sig[j]/j}, S] - ((4*I)*(1 - S + S^2 - sig[S] + 3*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S])/(1 + S) - (5*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j^2, sig[j]/j, sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j^2, 
       sig[j]/j}, S] + (I*(-1 + 17*S + 13*sig[S] + 9*S*sig[S] + 
       10*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, 
       S])/(1 + S) - ((4*I)*(1 + S + S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
     (1 + S) + I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)^2, sig[j]/j, sig[j]/j}, S] - 
    (I*(1 - S + 2*S^2 - 5*sig[S] + 3*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
     (1 + S) + (2*I)*(-17 + 30*S + 15*sig[S])*
     V[{j^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
    (2*I)*(-17 + 30*S + 15*sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1), 
       sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    (4*I)*(2*S + sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
      S] + I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
       j^(-1)}, S] - (4*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + 
    (4*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
    (4*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       j^(-1)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    (4*I)*(-7 + 12*S + 6*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, 
       j^(-1)}, S] + (2*I)*(-17 + 30*S + 15*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, j^(-1)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    (5*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
       j^(-1)}, S] + (6*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
       j^(-1), sig[j]/(1 - j + S)}, S] + (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + I*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*
     V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       j^(-1)}, S] + (4*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
    (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    I*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (7*I)*(1 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
       j^(-1)}, S] - (8*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
    (4*I)*(1 + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
    (4*I)*(1 + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       j^(-1)}, S] - (4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (4*I)*(2*S + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1), j^(-1), j^(-1)}, S] + 
    (4*I)*(2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 
    I*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), 
       j^(-1)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
    (2*I)*(-1 + 6*S + 3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, 
       j^(-1)}, S] + (4*I)*(2*S + sig[S])*
     V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
       j^(-1)}, S] - (4*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (4*I)*(-2 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), j^(-1)}, S] - 
    (4*I)*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
       j^(-1)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, 
      S] - (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
       sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/j, j^(-1)}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), j^(-1)}, S] + 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/j, j^(-1)}, S] - (5*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] - (12*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
    (13*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
       j^(-1)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*
     V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       j^(-1)}, S] + (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
    I*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), 
       j^(-1)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (14*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
       sig[j]/j, j^(-1)}, S] - (15*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S] + 
    (4*I)*(1 + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j}, S] + I*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
    (4*I)*(1 + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       j^(-1)}, S] - (4*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (3*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
    (5*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       j^(-1), sig[j]/j}, S] + I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] - (4*I)*(1 + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] + I*sig[S]*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       j^(-1)}, S] + (4*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (4*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j}, S] - I*(7 + 3*sig[S] + 14*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - (4*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/j}, S] + (4*I)*(2 + sig[S] + 4*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - I*(9 + 5*sig[S] + 18*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), j^(-1)}, S] + I*(9 + 5*sig[S] + 18*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(-9 + 14*S + 7*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
    I*(9 + 10*S + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       j^(-1), j^(-1)}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       (1 - j + S)^(-1), sig[j]/j}, S] + (2*I)*(3 + sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 4*S + 2*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
    (6*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       j^(-1)}, S] - (4*I)*(1 + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j}, S] - (2*I)*(3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + 3*sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/j}, S] + (4*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, S] + 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S] - 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
    (2*I)*(3 + sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    I*(5 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2 + 2*S + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S] - 
    (4*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(5 - 3*sig[S] + 10*S*sig[S])*
     V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (10*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), 
       sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
    (2*I)*(1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
       sig[j]/j, j^(-1)}, S] + I*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - (4*I)*(2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j}, S] - (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
    (3*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(7 + 22*S + 11*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, S] + 
    (16*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
      S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (4*I)*(1 + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j}, S] - (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
      S] - (4*I)*(1 + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(3 + sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] - 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
       j^(-1), sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] + I*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1)}, S] - 
    (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
       sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - 
    (4*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] - (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
       sig[j]/j}, S] + (4*I)*(2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] + (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(-2 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
    I*(-1 + 6*S + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (4*I)*(1 - 2*sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    I*(3 - sig[S] + 6*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, j^(-1), sig[j]/j}, S] - I*sig[S]*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j}, S] - I*(-3 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S)}, S] + (6*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, j^(-1)}, 
      S] - (4*I)*(2 + sig[S] + 4*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S] - I*(3 - sig[S] + 6*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/j}, S] + I*(5 + sig[S] + 10*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
       sig[j]/(1 - j + S)}, S] - (6*I)*(1 + 2*S + sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + 2*S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
    I*(3 + 14*S + 7*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    (4*I)*(1 + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
    I*(7 + 3*sig[S] + 14*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (2*I)*(-3 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (4*I)*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), 
       sig[j]/(1 - j + S)}, S] - 
    (4*I)*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
    I*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
      S] - I*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
       j^(-1), sig[j]/j}, S] + (4*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
      S] - (2*I)*(-3 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), 
       sig[j]/j}, S] + (2*I)*sig[S]*(-1 + 2*S + sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
      S] + (4*I)*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/j}, S] - I*sig[S]*(1 + 2*S + sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
    (2*I)*sig[S]*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
      S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (4*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), j^(-1), 
       sig[j]/j}, S] + I*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
       (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/j}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
      S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/j}, S] + (2*I)*(-1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (3*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
    (8*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
      S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    (4*I)*(1 + 2*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j}, S] - (4*I)*(1 + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
      S] + (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
    (4*I)*(2*S + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S)}, S] + (4*I)*(-4 + 6*S + 3*sig[S])*
     V[{sig[j]/j, sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 
    (4*I)*(-1 + 4*S + 2*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, 
       sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (2*I)*(-1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
    I*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), j^(-1), 
       sig[j]/j}, S] + (4*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
    (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S)}, S] - (2*I)*(1 - sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
      S] - (4*I)*(-4 + 6*S + 3*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
    (2*I)*(-17 + 30*S + 15*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j, 
       sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
       j^(-1), sig[j]/j}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
       j^(-1), sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
      S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
      S] - (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
       (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
    (5*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j, sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
     V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, 
       sig[j]/j}, S] + (7*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
       sig[j]/j, sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
    (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
       (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
    (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (11*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
    I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j}, S] - (3*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
      S] + (6*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, 
      S] - (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
    (3*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
    I*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
       sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
    (3*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), 
       sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
      S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
      S] + (12*I)*(1 + sig[S] + 2*S*sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
    I*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
       sig[j]/j, sig[j]/j}, S] + I*(1 + 2*S + sig[S])*
     V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, 
      S] - (3*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), 
       sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])}


==> anc/Constants/c311 <==
{c[3, 1, 1] -> ((-I/72)*S*(1 + S)*(-3 - 24*S - 102*S^2 - 68*S^3 + 8*S^4 + 
      16*S^5))/((-1 + 2*S)*(1 + 2*S)^3*(3 + 2*S)*\[Alpha]^6) + 
   A[3, 1]*(((-I/3)*S^2*(1 + S)^2)/((-1 + 2*S)*(1 + 2*S)^2*(3 + 2*S)*
       \[Alpha]^2) - (2*S*(1 + S)*sig[S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S))) + 
   16*V[{j^(-2)}, S] - 16*V[{sig[j]/j^2}, S] + 
   (-(sig[S]*(-3 - 30*S - 88*S^2 - 56*S^3 - 16*S^4 + 18*S*sig[S] - 
         30*S^2*sig[S] - 64*S^3*sig[S] + 48*S^4*sig[S] + 96*S^5*sig[S] + 
         32*S^6*sig[S]))/(12*(-1 + 2*S)*(1 + 2*S)^2*(3 + 2*S)) + 
     (S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(6*(1 + 2*S)) - 
     (S*(1 + S)*sig[S]*V[{(j + S)^(-1)}, S])/(3*(1 + 2*S)) - 
     (S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(6*(1 + 2*S)) + 
     (S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S)))/\[Alpha]^4 + 
   16*V[{j^(-1), j^(-1)}, S] - 16*V[{j^(-1), sig[j]/j}, S] + 
   16*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   16*V[{sig[j]/j, sig[j]/j}, S] + 
   (((-I/3)*S*(1 + S)*c[0, 1, 1]*sig[S])/(1 + 2*S) + 
     (I*(-1 + 2*S)*(3 + 2*S - sig[S])*sig[S])/(1 + 2*S) + 
     ((I/3)*S*(1 + S)*c[1, 2, 0]*sig[S]*(1 + sig[S] + 2*S*sig[S]))/
      (1 + 2*S) + (((8*I)/3)*S*(1 + S)*sig[S]*V[{j^(-2)}, S])/(1 + 2*S) - 
     I*V[{j^(-1)}, S] + (2*I)*V[{(j + S)^(-1)}, S] - 
     (((8*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j^2}, S])/(1 + 2*S) + 
     I*V[{sig[j]/j}, S] - (2*I)*sig[S]*V[{sig[j]/(j + S)}, S] + 
     (((8*I)/3)*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(1 + 2*S) - 
     (((8*I)/3)*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) + 
     (((8*I)/3)*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + 2*S) + (((8*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
      (1 + 2*S))/\[Alpha]^2}


==> anc/Constants/phiA220 <==
{phiA2[2, 0] -> (-8*I)*V[{j^(-3)}, S] + (8*I)*V[{sig[j]/j^3}, S] + 
   Pi^2*(((4*I)/3)*V[{j^(-1)}, S] - ((4*I)/3)*V[{sig[j]/j}, S]) + 
   ((S*(1 + S)*MZV[1]*sig[S])/(6*(1 + 2*S)) - 
     (sig[S]*(-1 - 12*S - 32*S^2 + 16*S^3 + 16*S^4 - 54*sig[S] - 
        204*S*sig[S] - 168*S^2*sig[S] + 48*S^3*sig[S]))/(192*(1 + 2*S)^2) - 
     (S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(12*(1 + 2*S)) - 
     (S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(12*(1 + 2*S)))/\[Alpha]^6 + 
   A[3, 1]*((-3*I)/((-1 + 2*S)*(3 + 2*S)) - 
     ((2*I)*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/((-1 + 2*S)*(1 + 2*S)*
       (3 + 2*S)) + ((2*I)*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/
      ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S))) + 
   c[1, 2, 0]*((2*I)*(1 + 2*S - sig[S])*sig[S]*V[{(j + S)^(-1)}, S] + 
     (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/(j + S)}, S]) + 
   c[3, 1, 1]*((-I)*V[{(j + S)^(-1)}, S] - I*sig[S]*V[{sig[j]/(j + S)}, S]) + 
   c[0, 1, 1]*((2*I)*Log[2] - (2*I)*V[{(j + S)^(-1)}, S] - 
     (2*I)*sig[S]*V[{sig[j]/(j + S)}, S]) + 
   V[{j^(-2)}, S]*(((-8*I)*sig[S]*(1 + sig[S]))/(1 + S) + 
     (4*I)*V[{j^(-1)}, S] - (8*I)*V[{(j + S)^(-1)}, S] - 
     (4*I)*V[{sig[j]/j}, S] - (8*I)*sig[S]*V[{sig[j]/(j + S)}, S]) + 
   V[{sig[j]/j^2}, S]*(((8*I)*sig[S]*(1 + sig[S]))/(1 + S) + 
     (4*I)*V[{sig[j]/j}, S] + (8*I)*sig[S]*V[{sig[j]/(j + S)}, S]) - 
   (4*I)*V[{j^(-2), (1 - j + S)^(-1)}, S] + (12*I)*V[{j^(-2), sig[j]/j}, S] + 
   (4*I)*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S] + 
   (4*I)*V[{j^(-1), j^(-2)}, S] - ((4*I)*sig[S]*(1 + 5*sig[S])*
     V[{j^(-1), j^(-1)}, S])/(1 + S) - 
   ((4*I)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) - 
   (4*I)*V[{j^(-1), sig[j]/j^2}, S] + 
   ((4*I)*sig[S]*(2 + 3*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
   (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)^2}, S] - 
   ((12*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
   (16*I)*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
   ((12*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
   ((12*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
   ((4*I)*sig[S]*(8 + 3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
    (1 + S) - (12*I)*V[{sig[j]/j^2, sig[j]/j}, S] - 
   (4*I)*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S] - 
   (16*I)*V[{sig[j]/j, sig[j]/j^2}, S] + V[{(j + S)^(-1)}, S]*
    ((8*I)*V[{sig[j]/j^2}, S] - (8*I)*V[{j^(-1), j^(-1)}, S] + 
     (8*I)*V[{j^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*V[{sig[j]/j, sig[j]/j}, S]) + 
   Log[2]*(I*c[3, 1, 1] - (2*I)*c[1, 2, 0]*(1 + 2*S - sig[S])*sig[S] + 
     (8*I)*V[{j^(-2)}, S] - (8*I)*V[{sig[j]/j^2}, S] + 
     (8*I)*V[{j^(-1), j^(-1)}, S] - (8*I)*V[{j^(-1), sig[j]/j}, S] + 
     (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (8*I)*V[{sig[j]/j, sig[j]/j}, S]) + 
   ((8*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
   V[{sig[j]/(j + S)}, S]*((-8*I)*sig[S]*V[{j^(-1), j^(-1)}, S] + 
     (8*I)*sig[S]*V[{j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) + 
   ((8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
   (((-5*I)/4)*Log[2] + ((I/6)*S*(1 + S)*phiP1[1, 0]*sig[S])/(1 + 2*S) + 
     ((I/16)*sig[S]*(-39 - 38*S + 40*S^2 + 272*S^3 + 208*S^4 + 32*S^5 + 
        35*sig[S] + 112*S*sig[S] + 152*S^2*sig[S] - 16*S^4*sig[S]))/
      ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
     ((I/4)*S*(1 + S)*sig[S]*V[{j^(-1)}, S]^2)/(1 + 2*S) + 
     (I/8)*(9 + 2*S)*V[{(j + S)^(-1)}, S] + 
     ((I/24)*(99 + 246*S - 312*S^2 - 1008*S^3 - 336*S^4 + 96*S^5 - 6*sig[S] - 
        48*S*sig[S] - 204*S^2*sig[S] - 136*S^3*sig[S] + 16*S^4*sig[S] + 
        32*S^5*sig[S])*V[{sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)^2*(3 + 2*S)) + 
     ((I/4)*S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^2)/(1 + 2*S) + 
     V[{j^(-1)}, S]*(((-I/24)*(27 + 78*S - 104*S^2 - 336*S^3 - 16*S^4 + 
          96*S^5 - 6*sig[S] - 24*S*sig[S] - 188*S^2*sig[S] - 232*S^3*sig[S] - 
          48*S^4*sig[S] + 32*S^5*sig[S]))/((-1 + 2*S)*(1 + 2*S)^2*
         (3 + 2*S)) - ((I/2)*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(1 + 2*S)) + 
     MZV[1]*(I + (((2*I)/3)*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(1 + 2*S) - 
       (((2*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(1 + 2*S)) - 
     (I/8)*(-11 + 2*S)*sig[S]*V[{sig[j]/(j + S)}, S] - 
     (((7*I)/6)*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(1 + 2*S) + 
     ((I/6)*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + 2*S) + 
     (((7*I)/6)*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) + 
     ((I/4)*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + 2*S) - 
     (((7*I)/6)*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + 2*S) + (((7*I)/6)*S*(1 + S)*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + 2*S) + 
     (((7*I)/6)*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(1 + 2*S) + 
     ((I/6)*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + 2*S) - 
     (((11*I)/12)*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + 2*S))/
    \[Alpha]^4 + V[{sig[j]/j}, S]*((-12*I)*V[{j^(-1), j^(-1)}, S] + 
     (12*I)*V[{j^(-1), sig[j]/j}, S] + (8*I)*V[{(1 - j + S)^(-1), j^(-1)}, 
       S] - (16*I)*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (4*I)*V[{sig[j]/j, sig[j]/j}, S] - (8*I)*sig[S]*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
   V[{j^(-1)}, S]*((-4*I)*V[{sig[j]/j^2}, S] + 
     (12*I)*V[{j^(-1), j^(-1)}, S] - (12*I)*V[{j^(-1), sig[j]/j}, S] - 
     (8*I)*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
     (16*I)*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
     (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     (4*I)*V[{sig[j]/j, sig[j]/j}, S] + (8*I)*sig[S]*
      V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
   (12*I)*V[{j^(-1), j^(-1), j^(-1)}, S] - 
   (8*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
   (12*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
   (4*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
   (4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
   (16*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   (8*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
   (4*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
   (4*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
   (4*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   (12*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
   (4*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
     S] + (12*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   (12*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
   (12*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
   (8*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
   (8*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
   (36*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
   (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   (4*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
   ((S*(1 + S)*A[0, 2])/(12*(1 + 2*S)) + (S*(1 + S)*sig[S]*V[{j^(-1)}, S]^3)/
      (3*(1 + 2*S)) - (S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^3)/(3*(1 + 2*S)) + 
     Pi^2*((2*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(9*(1 + 2*S)) - 
       (2*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(9*(1 + 2*S))) + 
     phiP1[1, 0]*(-1 - (2*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(3*(1 + 2*S)) + 
       (2*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(3*(1 + 2*S))) + 
     V[{sig[j]/j^2}, S]*(-(-31 - 40*S + 12*S^2 - 16*sig[S] - 16*S*sig[S])/
        (6*(1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
     V[{sig[j]/j}, S]^2*(-(-7 - 10*S + 4*sig[S] + 4*S*sig[S])/(3*(1 + 2*S)) - 
       (2*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
     V[{j^(-1)}, S]^2*(-(-7 - 10*S + 4*sig[S] + 4*S*sig[S])/(3*(1 + 2*S)) - 
       (2*S*(1 + S)*sig[S]*V[{(j + S)^(-1)}, S])/(3*(1 + 2*S)) - 
       (S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(1 + 2*S) - 
       (2*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
     c[0, 1, 1]*((-5 + 2*S)/8 - (2*S*(1 + S)*Log[2]*sig[S])/(3*(1 + 2*S)) + 
       (2*S*(1 + S)*sig[S]*V[{(j + S)^(-1)}, S])/(3*(1 + 2*S)) + 
       (2*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
     V[{j^(-2)}, S]*((-31 - 40*S + 12*S^2 - 16*sig[S] - 16*S*sig[S])/
        (6*(1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{(j + S)^(-1)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
     c[1, 2, 0]*(-((-5 + 2*S)*(1 + 2*S - sig[S])*sig[S])/8 - 
       (2*S*(1 + S)*V[{(j + S)^(-1)}, S])/3 - 
       (2*S*(1 + S)*sig[S]*V[{sig[j]/(j + S)}, S])/3) + 
     (S*(1 + S)*sig[S]*V[{j^(-2), j^(-1)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*sig[S]*V[{j^(-2), (j + S)^(-1)}, S])/(3*(1 + 2*S)) + 
     (8*S*(1 + S)*V[{j^(-2), sig[j]/(j + S)}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*sig[S]*V[{j^(-1), j^(-2)}, S])/(3*(1 + 2*S)) + 
     ((21 + 70*S + 12*S^2 - 24*sig[S] - 28*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
      (6*(1 + 2*S)) - V[{j^(-1), (1 - j + S)^(-1)}, S] + 
     (4*sig[S]*(2 + 2*S + 2*sig[S] + 3*S*sig[S])*V[{j^(-1), (j + S)^(-1)}, 
        S])/(3*(1 + 2*S)) + (4*S*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1)}, S])/
      (3*(1 + 2*S)) - (2*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j^2}, S])/
      (3*(1 + 2*S)) - ((-3 + 20*S + 12*S^2 - 16*sig[S] - 20*S*sig[S])*
       V[{j^(-1), sig[j]/j}, S])/(6*(1 + 2*S)) - 
     (S*(5 + 6*S)*V[{j^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)^2) - 
     (8*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/(j + S)}, S])/
      (3*(1 + 2*S)) + (4*S*(-1 + sig[S])*sig[S]*
       V[{j^(-1), sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-2), (1 - j + 2*S)^(-1)}, S])/
      (3*(1 + 2*S)) - (S*(1 + S)*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, 
        S])/(3*(1 + 2*S)) - ((9 + 37*S + 38*S^2 - 6*S*sig[S] - 4*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)^2) + 
     (4*S*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/(3*(1 + 2*S)) - 
     (2*sig[S]*(-2 - 12*S - 12*S^2 + sig[S] + 6*S*sig[S] + 8*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/(3*(1 + 2*S)^2) - 
     ((-18 - 71*S - 70*S^2 + 12*S*sig[S] + 12*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + 2*S)^2) + 
     (S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
      (3*(1 + 2*S)) + ((-16 - 24*S - 75*sig[S] - 124*S*sig[S] + 
        12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (6*(1 + 2*S)) - (2*sig[S]*(-2 + 4*S^2 + sig[S] + 4*S*sig[S] + 
        4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
      (3*(1 + 2*S)^2) - (4*S*(1 + S)*sig[S]*V[{(j + S)^(-1), sig[j]/j^2}, S])/
      (3*(1 + 2*S)) + (2*sig[S]*(-2*S - 2*S^2 + sig[S] + 8*S*sig[S] + 
        12*S^2*sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/(3*(1 + 2*S)^2) + 
     (4*S*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
     (4*S*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S])/
      (3*(1 + 2*S)) - (4*sig[S]*(-2 - 6*S - 4*S^2 - sig[S] - S*sig[S] + 
        S^2*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)^2) - (8*S*(1 + S)*V[{sig[j]/j^2, sig[j]/(j + S)}, S])/
      (3*(1 + 2*S)) - (S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j^2}, S])/
      (3*(1 + 2*S)) + ((-99 - 170*S + 12*S^2 - 8*sig[S] - 12*S*sig[S])*
       V[{sig[j]/j, sig[j]/j}, S])/(6*(1 + 2*S)) + V[{sig[j]/(j + S)}, S]*
      ((2*sig[S]*(1 + sig[S])*(1 - 2*S + 3*sig[S] + 6*S*sig[S]))/
        (3*S*(1 + 2*S)) + (4*S*(1 + S)*V[{j^(-1), j^(-1)}, S])/
        (3*(1 + 2*S)) - (4*S*(1 + S)*V[{j^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{sig[j]/j, sig[j]/j}, S])/(3*(1 + 2*S))) + 
     Log[2]*((2*S*(1 + S)*c[1, 2, 0])/3 - (4*S*(1 + S)*sig[S]*V[{j^(-2)}, S])/
        (1 + 2*S) + (2*S*(1 + S)*sig[S]*V[{j^(-1)}, S]^2)/(1 + 2*S) + 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j^2}, S])/(1 + 2*S) - 
       2*V[{sig[j]/j}, S] + (2*S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^2)/
        (1 + 2*S) + V[{j^(-1)}, S]*(2 - (4*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/
          (1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/
        (1 + 2*S) + (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) - 
       (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + 2*S) - 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(1 + 2*S)) + 
     V[{(j + S)^(-1)}, S]*((-2*sig[S]*(1 + sig[S])*(1 - 2*S + 3*sig[S] + 
          6*S*sig[S]))/(3*S*(1 + 2*S)) - 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j^2}, S])/(3*(1 + 2*S)) + 
       (2*(5 + 8*S - 2*sig[S] - 2*S*sig[S])*V[{sig[j]/j}, S])/(3*(1 + 2*S)) - 
       (2*S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^2)/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
        (3*(1 + 2*S))) + (sig[S]*(-3 - 12*S - 12*S^2 + 5*S*sig[S] + 
        6*S^2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)^2) + 
     (4*(1 + S)*sig[S]*(1 + 2*S + 2*sig[S] + 5*S*sig[S])*
       V[{sig[j]/j, sig[j]/(j + S)}, S])/(3*(1 + 2*S)^2) - 
     (4*S*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
      (3*(1 + 2*S)) - (sig[S]*(-9 - 34*S - 32*S^2 + 6*S*sig[S] + 
        8*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + 2*S)^2) - 
     (2*sig[S]*(3 + 10*S + 8*S^2 - 2*sig[S] - 2*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)^2) + 
     V[{sig[j]/j}, S]*((16 - 22*S + 40*S^2 + 72*S^3 + 16*sig[S] - 
         7*S*sig[S] - 134*S^2*sig[S] + 60*S^3*sig[S] + 216*S^4*sig[S])/
        (6*S*(-1 + 2*S)*(1 + 2*S)) - (2*sig[S]*(-5 - 8*S + 2*sig[S] + 
          2*S*sig[S])*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
       (S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(1 + 2*S) + 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1)}, S])/(3*(1 + 2*S)) + 
       (S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) + 
       (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S)}, S])/(3*(1 + 2*S)) + 
       (7*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        (3*(1 + 2*S)) - (14*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, 
          S])/(3*(1 + 2*S)) + (11*S*(1 + S)*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        (3*(1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) + (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       (11*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
       (7*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        (3*(1 + 2*S))) + V[{j^(-1)}, S]*
      (-(16 - 18*S + 18*S^2 + 160*S^3 + 72*S^4 + 16*sig[S] - 3*S*sig[S] - 
          141*S^2*sig[S] - 26*S^3*sig[S] + 276*S^4*sig[S] + 216*S^5*sig[S])/
        (6*S*(1 + S)*(-1 + 2*S)*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{sig[j]/j^2}, S])/(3*(1 + 2*S)) + 
       (S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^2)/(1 + 2*S) + 
       V[{(j + S)^(-1)}, S]*((-2*(5 + 8*S - 2*sig[S] - 2*S*sig[S]))/
          (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/
          (3*(1 + 2*S))) + (2*sig[S]*(-5 - 8*S + 2*sig[S] + 2*S*sig[S])*
         V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S)) + V[{sig[j]/j}, S]*
        ((2*(-7 - 10*S + 4*sig[S] + 4*S*sig[S]))/(3*(1 + 2*S)) + 
         (4*S*(1 + S)*V[{sig[j]/(j + S)}, S])/(3*(1 + 2*S))) + 
       (S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/(1 + 2*S) - 
       (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1)}, S])/(3*(1 + 2*S)) - 
       (S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) - 
       (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
       (7*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
       (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        (3*(1 + 2*S)) + (14*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, 
          S])/(3*(1 + 2*S)) - (11*S*(1 + S)*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{(j + S)^(-1), sig[j]/j}, S])/
        (3*(1 + 2*S)) - (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
       (11*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S)}, S])/(3*(1 + 2*S)) + 
       (7*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(3*(1 + 2*S)) + 
       (4*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        (3*(1 + 2*S))) + (3*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1), j^(-1)}, S])/
      (1 + 2*S) - (8*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1), (j + S)^(-1)}, S])/
      (3*(1 + 2*S)) - (3*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j}, S])/
      (1 + 2*S) + (8*S*(1 + S)*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S])/
      (3*(1 + 2*S)) - (2*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         j^(-1)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
        S])/(3*(1 + 2*S)) + (2*S*(1 + S)*sig[S]*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (S*(1 + S)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*sig[S]*V[{j^(-1), (j + S)^(-1), j^(-1)}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*V[{j^(-1), (1 - j + 2*S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S])/
      (3*(1 + 2*S)) - (5*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
      (3*(1 + 2*S)) - (8*S*(1 + S)*V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S])/
      (3*(1 + 2*S)) + (2*S*(1 + S)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(3*(1 + 2*S)) - (2*S*(1 + S)*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S), j^(-1)}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*V[{j^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         (1 - j + 2*S)^(-1)}, S])/(3*(1 + 2*S)) - 
     (S*(1 + S)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + 2*S) - (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) + 
     (7*S*(1 + S)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*
       V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
        S])/(3*(1 + 2*S)) + (S*(1 + S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         (1 - j + 2*S)^(-1)}, S])/(3*(1 + 2*S)) - 
     (S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
         (1 - j + 2*S)^(-1)}, S])/(3*(1 + 2*S)) + 
     (S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + 2*S)) - (7*S*(1 + S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
         j^(-1)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{(j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (8*S*(1 + S)*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
      (3*(1 + 2*S)) - (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + 2*S) + 
     (S*(1 + S)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) - 
     (8*S*(1 + S)*V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S])/(3*(1 + 2*S)) - 
     (2*S*(1 + S)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{sig[j]/j, (j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(3*(1 + 2*S)) + 
     (3*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + 2*S) + 
     (8*S*(1 + S)*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S])/(3*(1 + 2*S)) + 
     (2*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) + 
     (4*S*(1 + S)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/j}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + 2*S)}, S])/
      (3*(1 + 2*S)) + (4*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + 2*S)}, S])/(3*(1 + 2*S)) - 
     (4*S*(1 + S)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, 
        S])/(3*(1 + 2*S)))/\[Alpha]^2}


==> anc/Constants/phiA222 <==
{phiA2[2, 2] -> (((7*I)/12)*S*(1 + S)*sig[S])/((1 + 2*S)*\[Alpha]^4) - 
   (8*I)*V[{j^(-1)}, S] + (8*I)*V[{sig[j]/j}, S] + 
   (-3 - (7*S*(1 + S)*sig[S]*V[{j^(-1)}, S])/(3*(1 + 2*S)) + 
     (7*S*(1 + S)*sig[S]*V[{sig[j]/j}, S])/(3*(1 + 2*S)))/\[Alpha]^2}


==> anc/Constants/phiP110 <==
{phiP1[1, 0] -> (-1 + ((4*I)*\[Alpha]^2*(1 + sig[S]))/(1 + S))*
    V[{j^(-2)}, S] + (-2 + 4*MZV[1])*V[{j^(-1)}, S] + 
   (1 - ((4*I)*\[Alpha]^2*(1 + sig[S]))/(1 + S))*V[{sig[j]/j^2}, S] + 
   (2 - 4*MZV[1])*V[{sig[j]/j}, S] + 
   (-(S*(1 + sig[S])) + I*\[Alpha]^2*(-3 + 6*S + sig[S]))*
    V[{j^(-2), j^(-1)}, S] + (2*I)*\[Alpha]^2*V[{j^(-2), (1 - j + S)^(-1)}, 
     S] - (2*I)*\[Alpha]^2*sig[S]*V[{j^(-2), sig[j]/(1 - j + S)}, S] + 
   ((-3*S*(1 + sig[S]))/2 + (2*I)*\[Alpha]^2*(-3 + 6*S + sig[S]))*
    V[{j^(-1), j^(-2)}, S] - ((4 - 5*S - 8*S^2 + 4*sig[S] + 3*S*sig[S] + 
      I*\[Alpha]^2*(-17 + 24*S + 12*S^2 - (19 + 18*S)*sig[S]))*
     V[{j^(-1), j^(-1)}, S])/(2*(1 + S)) + 
   ((2*I)*\[Alpha]^2*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
   ((3*S*(1 + sig[S]))/2 - (2*I)*\[Alpha]^2*(-3 + 6*S + sig[S]))*
    V[{j^(-1), sig[j]/j^2}, S] + 
   ((-4 - 13*S - 8*S^2 + 4*sig[S] + 3*S*sig[S] + 
      I*\[Alpha]^2*(-5 + 30*S + 12*S^2 - (19 + 12*S)*sig[S]))*
     V[{j^(-1), sig[j]/j}, S])/(2*(1 + S)) + (2*I)*\[Alpha]^2*sig[S]*
    V[{j^(-1), sig[j]/(1 - j + S)^2}, S] - 
   (I*\[Alpha]^2*(1 + (-3 + 6*S)*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
    (1 + S) + (S*(1 + sig[S]) - ((3*I)/2)*\[Alpha]^2*(3 + 6*S + sig[S]))*
    V[{(1 - j + S)^(-2), j^(-1)}, S] + (I/2)*\[Alpha]^2*(3 + 6*S + sig[S])*
    V[{(1 - j + S)^(-2), sig[j]/j}, S] + 
   ((S*(1 + sig[S]))/2 - I*\[Alpha]^2*(1 + (-3 + 6*S)*sig[S]))*
    V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
   ((-4 - 7*S - 4*S^2 + 2*sig[S] + 3*S*sig[S] + (3*I)*\[Alpha]^2*
       (2 + S + 2*S^2 + (-2 + 3*S)*sig[S]))*V[{(1 - j + S)^(-1), j^(-1)}, S])/
    (2*(1 + S)) + (-(S*(1 + sig[S])) + ((3*I)/2)*\[Alpha]^2*
      (3 + 6*S + sig[S]))*V[{(1 - j + S)^(-1), sig[j]/j^2}, S] + 
   (4 + 4*S - 2*sig[S] - (I*\[Alpha]^2*(2 + 3*S + 6*S^2 + (-4 + 9*S)*sig[S]))/
      (1 + S))*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
   (-(S*(1 + sig[S])) + I*\[Alpha]^2*(1 + (-3 + 6*S)*sig[S]))*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
   ((4 + (5*I)*\[Alpha]^2 + S*(5 - (6*I)*\[Alpha]^2) + 
      I*(S*(19*I - 12*\[Alpha]^2) + 4*S^2*(2*I + 3*\[Alpha]^2) + 
        3*(4*I + 9*\[Alpha]^2))*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(2*(1 + S)) + 
   (2*I)*\[Alpha]^2*sig[S]*V[{sig[j]/j^2, sig[j]/(1 - j + S)}, S] + 
   ((S*(1 + sig[S]))/2 - I*\[Alpha]^2*(-3 + 6*S + sig[S]))*
    V[{sig[j]/j, sig[j]/j^2}, S] + 
   ((-4 - 11*S - 8*S^2 + 4*sig[S] + 5*S*sig[S] + 
      I*\[Alpha]^2*(7 + 6*S + 12*S^2 + 3*(-1 + 4*S)*sig[S]))*
     V[{sig[j]/j, sig[j]/j}, S])/(2*(1 + S)) + 
   (I*\[Alpha]^2*(1 + (-1 + 6*S)*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
      S])/(1 + S) + (I/2)*\[Alpha]^2*(1 + (3 + 6*S)*sig[S])*
    V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S] + 
   ((-2 + (2*I)*\[Alpha]^2 + S*(-1 - (9*I)*\[Alpha]^2) + 
      (4 + (2*I)*\[Alpha]^2 + S*(9 - (3*I)*\[Alpha]^2) + 
        S^2*(4 - (6*I)*\[Alpha]^2))*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
      S])/(2*(1 + S)) + (-3*S*(1 + sig[S]) + ((3*I)/2)*\[Alpha]^2*
      (-11 + 10*S + 3*sig[S]))*V[{j^(-1), j^(-1), j^(-1)}, S] + 
   (4*I)*\[Alpha]^2*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
   (2*S*(1 + sig[S]) - ((3*I)/2)*\[Alpha]^2*(-11 + 10*S + 3*sig[S]))*
    V[{j^(-1), j^(-1), sig[j]/j}, S] + 
   ((S*(1 + sig[S]) - I*\[Alpha]^2*(-5 + 6*S + sig[S]))*
     V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/2 + 
   (-(S*(1 + sig[S]))/2 + I*\[Alpha]^2*(-1 + 6*S + sig[S]))*
    V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
   I*\[Alpha]^2*(1 + (-5 + 6*S)*sig[S])*
    V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   ((3*S*(1 + sig[S]) - I*\[Alpha]^2*(3 + 30*S + sig[S]))*
     V[{j^(-1), sig[j]/j, j^(-1)}, S])/2 - (2*I)*\[Alpha]^2*
    V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
   ((I*\[Alpha]^2*(9 + 18*S - sig[S]) - S*(1 + sig[S]))*
     V[{j^(-1), sig[j]/j, sig[j]/j}, S])/2 + (2*I)*\[Alpha]^2*sig[S]*
    V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   (2*I)*\[Alpha]^2*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
   (I/2)*\[Alpha]^2*(1 + (7 + 6*S)*sig[S])*
    V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   (S*(1 + sig[S]) - (I/2)*\[Alpha]^2*(5 + 10*S + 3*sig[S]))*
    V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
   (-(S*(1 + sig[S])) + (2*I)*\[Alpha]^2*(2 + 4*S + sig[S]))*
    V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
   ((S*(1 + sig[S]) - I*\[Alpha]^2*(3 + (-7 + 18*S)*sig[S]))*
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/2 - 
   (I/2)*\[Alpha]^2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/j}, S] + (-(S*(1 + sig[S])) + (I/2)*\[Alpha]^2*
      (5 + 3*(-7 + 2*S)*sig[S]))*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
      sig[j]/(1 - j + S)}, S] + 
   (-(S*(1 + sig[S])) + (2*I)*\[Alpha]^2*(1 + 8*S + sig[S]))*
    V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
   (S*(1 + sig[S]) - (I/2)*\[Alpha]^2*(13 + 26*S + 3*sig[S]))*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   I*\[Alpha]^2*(1 + sig[S] + 6*S*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   I*\[Alpha]^2*(1 + (-1 + 10*S)*sig[S])*
    V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   ((S*(1 + sig[S]) - I*\[Alpha]^2*(-21 + 6*S + 5*sig[S]))*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/2 - 
   ((3*I)/2)*\[Alpha]^2*(5 + 2*S - sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, 
     S] + I*\[Alpha]^2*(1 + (-1 + 6*S)*sig[S])*
    V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
   ((S*(1 + sig[S]))/2 - I*\[Alpha]^2*(1 + 6*S + sig[S]))*
    V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
   ((-3*S*(1 + sig[S]) + (3*I)*\[Alpha]^2*(-11 + 10*S + 3*sig[S]))*
     V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/2 - (4*I)*\[Alpha]^2*sig[S]*
    V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
   (I/2)*\[Alpha]^2*(1 + (11 + 6*S)*sig[S])*
    V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
   I*\[Alpha]^2*(1 + sig[S] + 2*S*sig[S])*
    V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
   (I/2)*\[Alpha]^2*(1 + 7*(1 + 2*S)*sig[S])*
    V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]}


==> anc/Constants/phiP120 <==
{phiP1[2, 0] -> (-3*c[2, 3, 1])/2 + (5*c[2, 5, 0])/2 + 
   \[Alpha]^2*(I*(-1 - 4*S - sig[S] + 2*S*sig[S])*V[{j^(-1)}, S]^3 + 
     Pi^4*(((7*I)/30)*V[{j^(-1)}, S] - ((7*I)/30)*V[{sig[j]/j}, S]) - 
     (2*I)*phiP1[1, 0]^2*V[{sig[j]/j}, S] - 
     I*(-1 - 4*S - sig[S] + 2*S*sig[S])*V[{sig[j]/j}, S]^3 + 
     (2*phiP1[2, 3]*(1 + 2*S - sig[S]) - 
       (I*(3 + 11*S - 4*S^2 + 4*S^3 + 8*S^4 - 15*sig[S] - 54*S*sig[S] - 
          57*S^2*sig[S] + 14*S^3*sig[S] + 24*S^4*sig[S]))/(S*(1 + S)^2))*
      V[{j^(-1), j^(-1)}, S]^2 - (I*(3 - 3*S - 14*S^2 + 4*S^3 + 8*S^4 - 
        3*sig[S] + 3*S*sig[S] + 36*S^2*sig[S] + 58*S^3*sig[S] + 
        24*S^4*sig[S])*V[{j^(-1), sig[j]/j}, S]^2)/(S*(1 + S)^2) - 
     I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
      V[{j^(-1), sig[j]/(1 - j + S)}, S]^2 + 
     (I*(5 + 9*S + 6*sig[S] + 10*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S]^
        2)/(1 + S)^2 + ((2*I)*(4*S + sig[S] + 5*S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j}, S]^2)/(1 + S)^2 + 
     (I*(3 - 17*S - 24*S^2 - 4*S^3 + 8*S^4 + 9*sig[S] + 75*S*sig[S] + 
        156*S^2*sig[S] + 106*S^3*sig[S] + 24*S^4*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2)/(S*(1 + S)^2) + 
     (I*(3 + 3*S + 4*S^3 + 8*S^4 - 3*sig[S] + 14*S*sig[S] + 59*S^2*sig[S] + 
        62*S^3*sig[S] + 24*S^4*sig[S])*V[{sig[j]/j, sig[j]/j}, S]^2)/
      (S*(1 + S)^2) + MZV[1]*((2*I)*A[0, 2]*sig[S]*V[{sig[j]/j}, S] - 
       ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/j^2}, S]*
         V[{sig[j]/j}, S])/(S*(1 + S)) + V[{sig[j]/j}, S]*
        (((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{j^(-1), j^(-1)}, S])/
          (S*(1 + S)) - ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*
           V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
         ((12*I)*(-1 + 2*S)*(1 + 2*S)*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
         ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
          (S*(1 + S)))) + (I*(3 + 7*S)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j}, S]^2)/(1 + S)^2 + 
     A[0, 2]*((-I/2)*sig[S]*V[{sig[j]/j}, S]^2 - 
       (I/2)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1)}, S] + 
       (I/2)*(3 + 2*S - sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S] + 
       (I/4)*(-1 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
       (I/2)*(-1 + 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
         S] + (I/2)*(7 + 2*S - sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (I/2)*(-1 + 3*sig[S] + 2*S*sig[S])*
        V[{sig[j]/j, sig[j]/j}, S] + V[{sig[j]/j}, S]*
        ((-I)*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S] + (I/2)*S*(1 + sig[S])*
          V[{j^(-1), sig[j]/j}, S] + (I/2)*S*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - (I/2)*S*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + (I/2)*S*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S]) - (I/4)*(5 + 2*S - sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + V[{sig[j]/j^2, sig[j]/j}, S]*
      ((((9*I)/2)*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/
        (S*(1 + S)) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
          S])/(1 + S)) + V[{j^(-3)}, S]*
      (((3*I)*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/(S*(1 + S)) - 
       ((3*I)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*V[{j^(-1)}, S])/
        (S*(1 + S)) + ((3*I)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j}, S])/(S*(1 + S)) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{j^(-1), j^(-1)}, S])/(1 + S) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S])/
        (1 + S) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, 
          S])/(1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (1 + S) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{j^(-2), sig[j]/j}, S]*((((-9*I)/2)*(-1 + 2*S)*(1 + 2*S)*
         (-1 + sig[S] + 2*S*sig[S]))/(S*(1 + S)) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S])/
        (1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, 
          S])/(1 + S) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{sig[j]/j^3}, S]*(((-3*I)*(-1 + 2*S)*(1 + 2*S)*(-1 + sig[S] + 
          2*S*sig[S]))/(S*(1 + S)) - ((3*I)*(-1 + 2*S)*(1 + 2*S)*
         (1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S])/
        (1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, 
          S])/(1 + S) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     phiP1[2, 1]*(2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] + 
       (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
       2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + 2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
       (1 - sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
     V[{sig[j]/j, sig[j]/j^2}, S]*
      (((I/2)*(9 + 4*S - 24*S^2 + 8*S^3 - 9*sig[S] - 22*S*sig[S] + 
          32*S^2*sig[S] + 72*S^3*sig[S]))/(S*(1 + S)) - 
       (I*(-13*S - 8*S^2 + sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       (I*(-3 - 20*S - 12*S^2 + 2*sig[S] + 19*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S]*
      (((I/2)*(-9 - 22*S + 32*S^2 + 72*S^3 + 9*sig[S] + 4*S*sig[S] - 
          24*S^2*sig[S] + 8*S^3*sig[S]))/(S*(1 + S)) + 
       (I*(-3 - 20*S - 12*S^2 + 2*sig[S] + 19*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
       ((2*I)*(-3 - 20*S - 12*S^2 + 2*sig[S] + 19*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       (I*(-13*S - 8*S^2 + sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-1 - 18*S - 12*S^2 + 13*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       (I*(-2 - 19*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{j^(-1), j^(-2)}, S]*(((I/2)*(9 - 8*S - 60*S^2 - 16*S^3 - 9*sig[S] - 
          10*S*sig[S] + 44*S^2*sig[S] + 72*S^3*sig[S]))/(S*(1 + S)) + 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(1 + S) - 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
       ((2*I)*(-4 - 21*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       ((4*I)*(-4 - 21*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(-5 - 22*S - 12*S^2 + 6*sig[S] + 27*S*sig[S] + 16*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       ((2*I)*(-3 - 20*S - 12*S^2 + 4*sig[S] + 21*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{j^(-1), sig[j]/j^2}, S]*
      (((-I/2)*(9 - 8*S - 60*S^2 - 16*S^3 - 9*sig[S] - 10*S*sig[S] + 
          44*S^2*sig[S] + 72*S^3*sig[S]))/(S*(1 + S)) + 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(-4 - 21*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
       ((4*I)*(-4 - 21*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       ((2*I)*(-5 - 22*S - 12*S^2 + 6*sig[S] + 27*S*sig[S] + 16*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(-3 - 20*S - 12*S^2 + 4*sig[S] + 21*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S]*
      (((-I/2)*(9 + 14*S - 40*S^2 - 72*S^3 - 9*sig[S] + 4*S*sig[S] + 
          48*S^2*sig[S] + 8*S^3*sig[S]))/(S*(1 + S)) - 
       (I*(-9 - 47*S - 28*S^2 + 8*sig[S] + 42*S*sig[S] + 24*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-8 - 42*S - 24*S^2 + 9*sig[S] + 47*S*sig[S] + 28*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       (I*(-7 - 41*S - 24*S^2 + 6*sig[S] + 40*S*sig[S] + 24*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     V[{j^(-2), j^(-1)}, S]*(((I/2)*(9 - 4*S - 48*S^2 - 8*S^3 - 9*sig[S] - 
          14*S*sig[S] + 40*S^2*sig[S] + 72*S^3*sig[S]))/(S*(1 + S)) + 
       (I*(-9 - 47*S - 28*S^2 + 8*sig[S] + 42*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(1 + S) - 
       (I*(-9 - 47*S - 28*S^2 + 8*sig[S] + 42*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
       (I*(-7 - 41*S - 24*S^2 + 6*sig[S] + 40*S*sig[S] + 24*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(-7 - 41*S - 24*S^2 + 6*sig[S] + 40*S*sig[S] + 24*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
       (I*(-8 - 42*S - 24*S^2 + 9*sig[S] + 47*S*sig[S] + 28*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(-9 - 47*S - 28*S^2 + 8*sig[S] + 42*S*sig[S] + 24*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       (I*(-6 - 40*S - 24*S^2 + 7*sig[S] + 41*S*sig[S] + 24*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)) + 
     A[3, 1]*(((-I/4)*(-3 - 6*S + 3*sig[S] + 10*S*sig[S] + 10*S^2*sig[S]))/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       ((I/4)*(-3 - 6*S + 2*S*sig[S] + 2*S^2*sig[S])*V[{j^(-1)}, S]^2)/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       ((I/4)*(-3 - 6*S + 2*S*sig[S] + 2*S^2*sig[S])*V[{sig[j]/j}, S]^2)/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       ((I/2)*(3 + 6*S + 2*S*sig[S] + 2*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       ((I/2)*sig[S]*(2*S + 2*S^2 + 3*sig[S] + 6*S*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
       ((I/2)*(3 + 6*S + 2*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       (I*(3 + 6*S + 2*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) + ((I/2)*(2*S + 2*S^2 + 3*sig[S] + 6*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) + ((I/2)*(3 + 6*S + 2*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
       ((I/2)*(2*S + 2*S^2 + 3*sig[S] + 6*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
         (3 + 2*S)) + V[{sig[j]/j}, S]*(((9*I)/2)/((-1 + 2*S)*(3 + 2*S)) - 
         (I*S*(1 + S)*sig[S]*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) + (I*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + ((I/2)*S*(1 + S)*sig[S]*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) - (I*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (I*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + (I*S*(1 + S)*sig[S]*
           V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         ((I/2)*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S))) + V[{j^(-1)}, S]*
        (((-9*I)/2)/((-1 + 2*S)*(3 + 2*S)) + 
         ((I/2)*(-3 - 6*S + 2*S*sig[S] + 2*S^2*sig[S])*V[{sig[j]/j}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + (I*S*(1 + S)*sig[S]*
           V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (I*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) - ((I/2)*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, 
            S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (I*S*(1 + S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (I*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - (I*S*(1 + S)*sig[S]*
           V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         ((I/2)*S*(1 + S)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(1 + 2*S)*(3 + 2*S)))) + 
     c[0, 1, 1]*(((I/4)*(3 + 10*S + 10*S^2 - 3*sig[S] - 6*S*sig[S]))/
        (S*(1 + S)) + ((I/2)*(S + S^2 + 3*sig[S] + 15*S*sig[S] + 
          18*S^2*sig[S])*V[{j^(-1)}, S]^2)/(S*(1 + S)) + 
       ((3*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*sig[S]*V[{sig[j]/j}, S])/
        (S*(1 + S)) - ((I/2)*(-S + 3*sig[S] + 6*S*sig[S])*V[{sig[j]/j}, S]^2)/
        S - ((I/4)*(3 - 4*S - 16*S^2 - 15*sig[S] - 42*S*sig[S] - 
          12*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + ((I/4)*sig[S]*(-3 + 6*S + 36*S^2 + 24*S^3 + 3*sig[S] - 
          4*S*sig[S] - 16*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       ((I/8)*(3 - 8*S - 20*S^2 - 3*sig[S] + 18*S*sig[S] + 60*S^2*sig[S] + 
          24*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       ((I/4)*(3 - 8*S - 20*S^2 - 3*sig[S] + 18*S*sig[S] + 60*S^2*sig[S] + 
          24*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       ((I/4)*(9 + 54*S + 84*S^2 + 24*S^3 + 3*sig[S] - 4*S*sig[S] - 
          16*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) + ((I/4)*(3 - 4*S - 16*S^2 - 3*sig[S] + 6*S*sig[S] + 
          36*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - ((I/8)*(-3 + 18*S + 60*S^2 + 24*S^3 + 3*sig[S] - 
          8*S*sig[S] - 20*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        (S*(1 + S)) + V[{j^(-1)}, S]*((((-3*I)/2)*(1 + 2*S)*sig[S])/
          (S*(1 + S)) - ((3*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*sig[S])/
          (S*(1 + S)) - (I*(1 + S + 3*sig[S] + 6*S*sig[S])*V[{sig[j]/j}, S])/
          (1 + S) + ((I/2)*(1 + 10*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 
            12*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) - 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
         ((I/4)*(1 + 10*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
         I*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - (I/2)*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + V[{sig[j]/j}, S]*
        ((((3*I)/2)*(1 + 2*S)*sig[S])/(S*(1 + S)) - 
         ((I/2)*(1 + 10*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(1 + S) + 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
         ((I/4)*(1 + 10*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
         I*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         ((I/4)*(-1 + 8*S + 12*S^2 + 3*sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + (I/2)*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S])) + I*(1 + 2*S - sig[S])*
      V[{j^(-2), j^(-1), j^(-1)}, S] - (2*I)*(1 + 2*S - sig[S])*
      V[{j^(-2), j^(-1), sig[j]/j}, S] + I*(1 + 2*S - sig[S])*
      V[{j^(-2), sig[j]/j, j^(-1)}, S] - (2*I)*(1 + 2*S - sig[S])*
      V[{j^(-2), sig[j]/j, sig[j]/j}, S] + (2*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), j^(-2)}, S] + 
     ((I/2)*(9 + 16*S - 70*S^2 - 99*S^3 - 30*S^4 - 9*sig[S] - 18*S*sig[S] + 
        6*S^2*sig[S] + 83*S^3*sig[S] + 60*S^4*sig[S])*
       V[{j^(-1), j^(-1), j^(-1)}, S])/(S*(1 + S)^2) - 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, S] - 
     ((I/2)*(9 + 14*S - 72*S^2 - 99*S^3 - 30*S^4 - 9*sig[S] - 16*S*sig[S] + 
        12*S^2*sig[S] + 87*S^3*sig[S] + 60*S^4*sig[S])*
       V[{j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)^2) + 
     (2*I)*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S]^2 + 
     ((4*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
      (1 + S)^2 + ((I/2)*(1 + sig[S])*(-11 - 12*S - 15*S^2 - 6*S^3 + 
        3*sig[S] + 12*S*sig[S] + 15*S^2*sig[S] + 6*S^3*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
     (2*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2 + 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S] - 
     ((I/2)*(9 - 2*S - 82*S^2 - 73*S^3 - 10*S^4 - 9*sig[S] + 70*S^2*sig[S] + 
        153*S^3*sig[S] + 84*S^4*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
      (S*(1 + S)^2) + (2*I)*S*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S]^2 - 
     (2*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S] + 
     ((I/2)*(9 + 4*S - 64*S^2 - 53*S^3 - 2*S^4 - 9*sig[S] - 6*S*sig[S] + 
        56*S^2*sig[S] + 145*S^3*sig[S] + 84*S^4*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(S*(1 + S)^2) - 
     (I*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + I*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + 
     ((I/2)*(15 - 2*S + S^2 + 2*S^3 + 17*sig[S] + 4*S*sig[S] + 7*S^2*sig[S] + 
        4*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S)^2 - 
     (I/2)*sig[S]*(3 + 4*S - 3*sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
     (2*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S]^2 - 
     ((I/2)*(-1 - S + 2*S^2 + sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)^2}, S] - 
     ((I/2)*(9 + 28*S + 4*S^2 - 83*S^3 - 60*S^4 - 9*sig[S] - 26*S*sig[S] + 
        24*S^2*sig[S] + 47*S^3*sig[S] + 14*S^4*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (S*(1 + S)^2) + ((I/2)*(-5 - 13*S - 6*S^2 + 5*sig[S] + 7*S*sig[S] + 
        4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((I/2)*(-19 - 4*S + S^2 + 2*S^3 - 13*sig[S] + 10*S*sig[S] + 
        11*S^2*sig[S] + 4*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/j}, S])/(1 + S)^2 - 
     ((2*I)*(-3 - S - sig[S] + 5*S*sig[S] + 6*S^2*sig[S] + 2*S^3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
     ((I/2)*(-21 - 12*S - 11*S^2 - 4*S^3 - 11*sig[S] + 18*S*sig[S] + 
        19*S^2*sig[S] + 6*S^3*sig[S])*V[{(1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)^2 - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)^2}, S] + 
     ((I/2)*(9 + 8*S - 48*S^2 - 25*S^3 + 14*S^4 - 9*sig[S] - 10*S*sig[S] + 
        40*S^2*sig[S] + 133*S^3*sig[S] + 84*S^4*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (S*(1 + S)^2) + (2*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j^2, j^(-1), sig[j]/j}, S] + (2*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, S] + I*(1 + 2*S - sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j^2}, S] + 
     ((I/2)*(9 + 28*S - 22*S^2 - 39*S^3 - 6*S^4 - 9*sig[S] - 30*S*sig[S] - 
        18*S^2*sig[S] + 71*S^3*sig[S] + 60*S^4*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(S*(1 + S)^2) - 
     (I*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S])*
       V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*I)*S*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S]^2 + 
     I*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, S] + 
     Log[2]*(V[{sig[j]/j}, S]^2*((8*I)*(-1 + 2*S + sig[S])*
          V[{j^(-1), j^(-1)}, S] - (8*I)*(-1 + 2*S + sig[S])*
          V[{j^(-1), sig[j]/j}, S] - (4*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (8*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (8*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (8*I)*(-1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + V[{sig[j]/j}, S]*
        ((8*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] - 
         (8*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         (8*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (8*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (8*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (16*I)*V[{j^(-1), j^(-1), j^(-1)}, S] - 
         (16*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
         (16*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (16*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + (16*I)*sig[S]*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
           S] + (16*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
         (16*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])) - 
     ((I/2)*(9 + 18*S - 2*S^2 + 27*S^3 + 30*S^4 - 9*sig[S] - 20*S*sig[S] + 
        30*S^2*sig[S] + 133*S^3*sig[S] + 84*S^4*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(S*(1 + S)^2) + 
     Pi^2*(((I/3)*(-4 + S + 2*S^2 - 4*sig[S] - 3*S*sig[S])*V[{j^(-1)}, S]^3)/
        S + ((4*I)/3)*phiP1[2, 2]*V[{sig[j]/j}, S] + 
       ((8*I)/3)*Log[2]*V[{sig[j]/j}, S]^2 - (I/3)*(5 + 2*S + sig[S])*
        V[{sig[j]/j}, S]^3 + V[{sig[j]/j^2}, S]*
        (((-2*I)/3)*(1 + 2*S - sig[S]) - (((2*I)/3)*(-2 - 3*S + 2*S^2 - 
            2*sig[S] - S*sig[S])*V[{sig[j]/j}, S])/S) - 
       (I/3)*(1 + 2*S - sig[S])*V[{j^(-2), j^(-1)}, S] - 
       ((2*I)/3)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-2)}, S] + 
       ((2*I)/3)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j^2}, S] + 
       ((I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) + (I/3)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] - 
       (I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S)^2}, S] + 
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
        ((((2*I)/3)*(2 + S)*(-1 + sig[S] + 2*S*sig[S]))/(1 + S) - 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S] - 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S]) + V[{j^(-1), j^(-1)}, S]*
        (((I/3)*(3 + 6*S + 4*S^2 - 3*sig[S] - 4*S*sig[S]))/(1 + S) + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{j^(-1), (j + S)^(-1)}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]) + 
       V[{(1 - j + S)^(-1), j^(-1)}, S]*(((-I/3)*(-1 + sig[S] + 2*S*sig[S]))/
          (1 + S) - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S]) + V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        (((I/3)*(-1 + sig[S] + 2*S*sig[S]))/(1 + S) + ((2*I)/3)*(1 + S)*
          (-1 + sig[S])^2*V[{(j + S)^(-1), sig[j]/j}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S]) + V[{j^(-1), sig[j]/j}, S]*
        (((-2*I)/3)*(1 + 2*S - sig[S]) + ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), sig[j]/j}, 
           S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]) + 
       (I/3)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j^2}, S] + 
       ((I/3)*(3 + 6*S + 4*S^2 - 3*sig[S] - 4*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       ((I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/(1 + S) + V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        (((-2*I)/3)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, 
           S] + ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{j^(-1), (j + S)^(-1)}, S]*(((2*I)/3)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{j^(-1), sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - ((2*I)/3)*(1 + S)*
          (-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(j + S)^(-1), sig[j]/j}, S]*(((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + ((2*I)/3)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]*
        (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S]) + V[{sig[j]/(j + S)}, S]*((((2*I)/3)*(1 + S)*(-1 + sig[S])*
           V[{j^(-1), j^(-1)}, S])/S + (((2*I)/3)*(1 + S)*(-1 + sig[S])*
           sig[S]*V[{j^(-1), sig[j]/j}, S])/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          S - (((2*I)/3)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
             sig[j]/j}, S])/S + (((2*I)/3)*(1 + S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
            S])/S) + V[{(j + S)^(-1)}, S]*
        ((((4*I)/3)*(1 + sig[S] + S*sig[S])*V[{sig[j]/j}, S]^2)/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1)}, S])/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S])/
          S + (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, 
            S])/S + (((2*I)/3)*(1 + S)*(-1 + sig[S])^2*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S - 
         (((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/S + (((2*I)/3)*(1 + S)*(-1 + sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/S + (((2*I)/3)*(1 + S)*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + V[{sig[j]/j}, S]*
          ((((-4*I)/3)*(1 + 2*S)*(1 + sig[S]))/S^2 + ((2*I)/3)*(1 + S)*
            (-1 + sig[S])*V[{j^(-1), j^(-1)}, S] - ((2*I)/3)*(1 + S)*
            (-1 + sig[S])*V[{j^(-1), sig[j]/j}, S] - ((2*I)/3)*(1 + S)*
            (-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
           ((4*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
             S] + ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
              sig[j]/(1 - j + S)}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
            V[{sig[j]/j, sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*
            V[{sig[j]/(1 - j + S), sig[j]/j}, S])) + 
       V[{sig[j]/j}, S]*((((4*I)/3)*(1 + sig[S])*(1 + S + S*sig[S])*
           V[{sig[j]/(j + S)}, S])/S^2 + 
         ((I/3)*(-6 + S + 14*S^2 - 10*sig[S] - 13*S*sig[S])*
           V[{j^(-1), j^(-1)}, S])/S + (((4*I)/3)*(1 + 2*S + sig[S] + 
            S*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/S - 
         ((I/3)*(-2 + 5*S + 14*S^2 - 6*sig[S] - 9*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/S - ((4*I)/3)*sig[S]*
          V[{j^(-1), sig[j]/(j + S)}, S] - 
         ((I/3)*(2 + 9*S + 6*S^2 - 2*sig[S] - 5*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/S + ((4*I)/3)*
          V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] + 
         (((4*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             (1 - j + 2*S)^(-1)}, S])/S + 
         (((2*I)/3)*(2 + 9*S + 6*S^2 - 2*sig[S] - 5*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S - 
         ((I/3)*(2 - 5*S + 6*sig[S] + 17*S*sig[S] + 6*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
         ((4*I)/3)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
         ((4*I)/3)*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         (((4*I)/3)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S + 
         ((4*I)/3)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
         ((4*I)/3)*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (((4*I)/3)*(1 + S + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/S + ((4*I)/3)*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         ((I/3)*(2 + 13*S + 6*S^2 - 2*sig[S] - 9*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/S + ((4*I)/3)*sig[S]*
          V[{sig[j]/j, sig[j]/(j + S)}, S] + 
         ((I/3)*(-2 - 5*S + 2*sig[S] + 9*S*sig[S] + 6*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
         ((4*I)/3)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
         ((4*I)/3)*V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + 
       V[{sig[j]/j}, S]^2*(((-I/3)*(4 + 8*S + S^2 + 2*S^3 + 4*sig[S] + 
            8*S*sig[S] - S^2*sig[S]))/S^2 - ((4*I)/3)*sig[S]*
          V[{sig[j]/(j + S)}, S] - ((2*I)/3)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] + ((2*I)/3)*(1 + S)*
          (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         ((2*I)/3)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, 
           S] + ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/j}, S] - ((2*I)/3)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S]) + V[{j^(-1)}, S]^2*
        (((8*I)/3)*Log[2] - ((I/3)*(4 + 8*S + S^2 + 2*S^3 + 4*sig[S] + 
            8*S*sig[S] - S^2*sig[S]))/S^2 + 
         (((4*I)/3)*(1 + sig[S] + S*sig[S])*V[{(j + S)^(-1)}, S])/S - 
         ((I/3)*(-8 + 7*S + 6*S^2 - 8*sig[S] - 5*S*sig[S])*V[{sig[j]/j}, S])/
          S - ((4*I)/3)*sig[S]*V[{sig[j]/(j + S)}, S] - 
         ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] + ((2*I)/3)*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] - ((2*I)/3)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S] + 
         ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] - ((2*I)/3)*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), 
            sig[j]/(j + S)}, S]) + V[{j^(-1)}, S]*(((-4*I)/3)*phiP1[2, 2] + 
         (((2*I)/3)*(-2 - 3*S + 2*S^2 - 2*sig[S] - S*sig[S])*
           V[{sig[j]/j^2}, S])/S - ((16*I)/3)*Log[2]*V[{sig[j]/j}, S] + 
         ((I/3)*(-4 + 11*S + 6*S^2 - 4*sig[S] - S*sig[S])*V[{sig[j]/j}, S]^2)/
          S - (((4*I)/3)*(1 + sig[S])*(1 + S + S*sig[S])*V[{sig[j]/(j + S)}, 
            S])/S^2 - ((I/3)*(-6 + S + 14*S^2 - 10*sig[S] - 13*S*sig[S])*
           V[{j^(-1), j^(-1)}, S])/S - (((4*I)/3)*(1 + 2*S + sig[S] + 
            S*sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/S + 
         ((I/3)*(-2 + 5*S + 14*S^2 - 6*sig[S] - 9*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/S + ((4*I)/3)*sig[S]*
          V[{j^(-1), sig[j]/(j + S)}, S] + 
         ((I/3)*(2 + 9*S + 6*S^2 - 2*sig[S] - 5*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/S - ((4*I)/3)*
          V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] - 
         (((4*I)/3)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             (1 - j + 2*S)^(-1)}, S])/S - 
         (((2*I)/3)*(2 + 9*S + 6*S^2 - 2*sig[S] - 5*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S + 
         ((I/3)*(2 - 5*S + 6*sig[S] + 17*S*sig[S] + 6*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
         ((4*I)/3)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
         ((4*I)/3)*V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         (((4*I)/3)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/S - 
         ((4*I)/3)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S)}, S] + 
         ((4*I)/3)*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (((4*I)/3)*(1 + S + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/S - ((4*I)/3)*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
         ((I/3)*(2 + 13*S + 6*S^2 - 2*sig[S] - 9*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/S - ((4*I)/3)*sig[S]*
          V[{sig[j]/j, sig[j]/(j + S)}, S] - 
         ((I/3)*(-2 - 5*S + 2*sig[S] + 9*S*sig[S] + 6*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + V[{(j + S)^(-1)}, S]*
          ((((4*I)/3)*(1 + 2*S)*(1 + sig[S]))/S^2 - 
           (((8*I)/3)*(1 + sig[S] + S*sig[S])*V[{sig[j]/j}, S])/S - 
           ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1)}, S] + 
           ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
           ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
           ((4*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
             S] - ((2*I)/3)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
              sig[j]/(1 - j + S)}, S] + ((2*I)/3)*(1 + S)*(-1 + sig[S])*
            V[{sig[j]/j, sig[j]/j}, S] + ((2*I)/3)*(1 + S)*(-1 + sig[S])*
            V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
         ((4*I)/3)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
         ((4*I)/3)*V[{sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         V[{sig[j]/j}, S]*((((2*I)/3)*(4 + 8*S + S^2 + 2*S^3 + 4*sig[S] + 
              8*S*sig[S] - S^2*sig[S]))/S^2 + ((8*I)/3)*sig[S]*
            V[{sig[j]/(j + S)}, S] + ((4*I)/3)*(1 + S)*(1 + sig[S])*
            V[{(1 - j + S)^(-1), (j + S)^(-1)}, S] - ((4*I)/3)*(1 + S)*
            (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
           ((4*I)/3)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
             S] + ((4*I)/3)*(1 + S)*sig[S]*(1 + sig[S])*
            V[{(j + S)^(-1), sig[j]/j}, S] - ((4*I)/3)*(1 + S)*(1 + sig[S])*
            V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + ((4*I)/3)*(1 + S)*
            (1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])) - 
       I*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       I*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       (I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + ((2*I)/3)*(1 + 2*S - sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] - (I/3)*(1 + 2*S - sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] + (I/3)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (I/3)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (I/3)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (I/3)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I/3)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (I/3)*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
       I*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) - 
     (I*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (2*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]^2 + 
     V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S]*
      (((4*I)*(1 + sig[S]))/(1 + S)^2 - 
       (2*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (2*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S]*
      (((-I/2)*(1 + sig[S])*(5 - 10*S - 11*S^2 - 4*S^3 + 3*sig[S] + 
          10*S*sig[S] + 11*S^2*sig[S] + 4*S^3*sig[S]))/(1 + S)^2 + 
       (2*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (2*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       (2*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S]*
      (((I/2)*(-5 + 10*S + 11*S^2 + 4*S^3)*(-1 + sig[S])*(1 + sig[S]))/
        (1 + S)^2 - (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - (4*I)*S*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       (2*I)*S*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (2*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S]*
      (((2*I)*(1 - S + 3*sig[S] + 5*S*sig[S] + 6*S^2*sig[S] + 2*S^3*sig[S]))/
        (1 + S)^2 + (4*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
         S] + (4*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      ((I*(3 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/(1 + S) + 
       (4*I)*S*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
       (2*I)*S*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       (2*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S]*
      (((4*I)*(1 + sig[S]))/(1 + S)^2 + (4*I)*S*sig[S]*
        V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
     V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S]*
      (((-I/2)*(11 + 12*S + 15*S^2 + 6*S^3)*(-1 + sig[S])*(1 + sig[S]))/
        (1 + S)^2 + (2*I)*S*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] - (2*I)*S*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*S*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S]) - 
     ((I/2)*(1 + sig[S])*(5 - 10*S - 11*S^2 - 4*S^3 + 3*sig[S] + 
        10*S*sig[S] + 11*S^2*sig[S] + 4*S^3*sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)^2 + 
     V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
      ((I/2)*(-7 - 10*S + 7*sig[S] + 4*S*sig[S]) - 
       (I*(-11 - 62*S - 36*S^2 + 13*sig[S] + 64*S*sig[S] + 36*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(-4 - 21*S - 12*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - I*(1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       I*(1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (I*(-1 + S + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-4 - 38*S - 24*S^2 + 7*sig[S] + 41*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
       ((2*I)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, 
          S])/(1 + S) - (I*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       (I*(-2 - sig[S] + S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, 
          S])/(1 + S) + (I*(-2 - sig[S] + S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(1 + 3*S)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((2*I)*(4 + 21*S + 12*S^2)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - I*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       I*(3 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
         S] - I*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I*(1 + 18*S + 12*S^2)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(-5 - 22*S - 12*S^2 + 4*sig[S] + 21*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
       I*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
       (I*(1 + 3*S + 2*sig[S] + 4*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S) - (2*I)*(-1 + 2*sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       ((2*I)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) + I*sig[S]*(1 + 2*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/j}, S]) - ((I/2)*(-13 + 10*S + 11*S^2 + 4*S^3 - 19*sig[S] - 
        4*S*sig[S] + S^2*sig[S] + 2*S^3*sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S)^2 - 
     (I/2)*sig[S]*(-3 + 2*S + 3*sig[S] + 4*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
     c[1, 2, 0]*(((-I/2)*(-3 - 11*S - 11*S^2 + 3*sig[S] + 11*S*sig[S] + 
          15*S^2*sig[S] + 10*S^3*sig[S]))/(S*(1 + S)) - 
       ((I/2)*(3 + 12*S + 47*S^2 + 36*S^3 - 3*sig[S] - 22*S*sig[S] - 
          15*S^2*sig[S] + 2*S^3*sig[S])*V[{j^(-1)}, S]^2)/(S*(1 + S)) - 
       ((3*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*(1 + 2*S - sig[S])*
         V[{sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/2)*(-3 - 13*S - 12*S^2 + 3*sig[S] + 7*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/j}, S]^2)/S + ((I/2)*(-9 - 30*S - 40*S^2 + 24*S^4 + 
          9*sig[S] + 26*S*sig[S] - 6*S^2*sig[S] - 28*S^3*sig[S])*
         V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       ((I/2)*sig[S]*(3 + 2*S - 30*S^2 - 28*S^3 - 3*sig[S] + 6*S*sig[S] + 
          32*S^2*sig[S] + 48*S^3*sig[S] + 24*S^4*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/4)*(-3 + 2*S + 58*S^2 + 72*S^3 + 24*S^4 + 3*sig[S] - 18*S*sig[S] - 
          48*S^2*sig[S] - 32*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
        (S*(1 + S)) + ((I/2)*(-3 + 10*S + 58*S^2 + 72*S^3 + 24*S^4 + 
          3*sig[S] - 10*S*sig[S] - 48*S^2*sig[S] - 32*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/2)*(-3 - 30*S - 54*S^2 - 28*S^3 + 3*sig[S] + 34*S*sig[S] + 
          104*S^2*sig[S] + 96*S^3*sig[S] + 24*S^4*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       ((I/2)*(-3 - 2*S + 32*S^2 + 48*S^3 + 24*S^4 + 3*sig[S] - 6*S*sig[S] - 
          30*S^2*sig[S] - 28*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + ((I/4)*(3 - 2*S - 48*S^2 - 32*S^3 - 3*sig[S] + 
          18*S*sig[S] + 58*S^2*sig[S] + 72*S^3*sig[S] + 24*S^4*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)) + 
       V[{sig[j]/j}, S]*((((-3*I)/2)*(1 + 2*S)*(1 + 2*S - sig[S]))/
          (S*(1 + S)) + (I*(1 + 4*S + 12*S^2 + 12*S^3 - sig[S] + 
            10*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) - 
         (2*I)*V[{j^(-1), (1 - j + S)^(-1)}, S] - 
         ((I/2)*(2 + 5*S + 12*S^2 + 12*S^3 - 2*sig[S] - 3*S*sig[S] + 
            8*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
         ((I/2)*(3 + 6*S + 12*S^2 + 12*S^3 - sig[S] + 10*S^2*sig[S] + 
            12*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
         ((I/2)*(6 + 9*S + 12*S^2 + 12*S^3 - 2*sig[S] - 3*S*sig[S] + 
            8*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          (1 + S) + I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - ((I/2)*(2 + 5*S + 12*S^2 + 12*S^3 - 
            2*sig[S] - 3*S*sig[S] + 8*S^2*sig[S] + 12*S^3*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - (2*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - (I/2)*(1 + 2*S - 3*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + V[{j^(-1)}, S]*
        ((((3*I)/2)*(1 + 2*S)*(1 + 2*S - sig[S]))/(S*(1 + S)) + 
         ((3*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*(1 + 2*S - sig[S]))/(S*(1 + S)) + 
         (I*(-2 + 11*S + 12*S^2 - 6*sig[S] - 3*S*sig[S] + 2*S^2*sig[S])*
           V[{sig[j]/j}, S])/(1 + S) - (I*(1 + 4*S + 12*S^2 + 12*S^3 - 
            sig[S] + 10*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/
          (1 + S) + (2*I)*V[{j^(-1), (1 - j + S)^(-1)}, S] + 
         ((I/2)*(2 + 5*S + 12*S^2 + 12*S^3 - 2*sig[S] - 3*S*sig[S] + 
            8*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
         ((I/2)*(3 + 6*S + 12*S^2 + 12*S^3 - sig[S] + 10*S^2*sig[S] + 
            12*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
         ((I/2)*(6 + 9*S + 12*S^2 + 12*S^3 - 2*sig[S] - 3*S*sig[S] + 
            8*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          (1 + S) - I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + ((I/2)*(2 + 5*S + 12*S^2 + 12*S^3 - 
            2*sig[S] - 3*S*sig[S] + 8*S^2*sig[S] + 12*S^3*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + (2*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + (I/2)*(1 + 2*S - 3*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) - 
       (4*I)*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (2*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       (2*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (2*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (2*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] - (2*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (4*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (2*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       (2*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     V[{j^(-2)}, S]*((I*(3 + 6*S - 2*S^2 - 8*S^3 - 3*sig[S] - 2*S*sig[S] + 
          12*S^2*sig[S] + 8*S^3*sig[S]))/(S*(1 + S)) + 
       ((I/2)*(-3 + 4*S + 16*S^2 + 9*sig[S] + 86*S*sig[S] + 84*S^2*sig[S] + 
          24*S^3*sig[S])*V[{j^(-1)}, S]^2)/(S*(1 + S)) + 
       ((12*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*sig[S]*V[{sig[j]/j}, S])/
        (S*(1 + S)) + ((I/2)*(-3 + 20*S + 16*S^2 - 15*sig[S] - 58*S*sig[S] - 
          12*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j}, S]^2)/(S*(1 + S)) + 
       Pi^2*(((2*I)/3)*(1 + 2*S - sig[S]) - 
         (((2*I)/3)*(-2 - 3*S + 2*S^2 - 2*sig[S] - S*sig[S])*V[{j^(-1)}, S])/
          S + (((2*I)/3)*(-2 - 3*S + 2*S^2 - 2*sig[S] - S*sig[S])*
           V[{sig[j]/j}, S])/S) - (I*(3 - 4*S^2 + 8*S^3 - 15*sig[S] - 
          52*S*sig[S] - 14*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), j^(-1)}, 
          S])/(S*(1 + S)) + (I*(3 - 8*S - 4*S^2 + 8*S^3 - 3*sig[S] + 
          4*S*sig[S] + 34*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) + ((I/2)*(3 - 8*S - 20*S^2 - 3*sig[S] + 
          38*S*sig[S] + 64*S^2*sig[S] + 24*S^3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (I*(3 - 16*S - 20*S^2 - 3*sig[S] + 30*S*sig[S] + 64*S^2*sig[S] + 
          24*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (I*(9 + 68*S + 82*S^2 + 24*S^3 + 3*sig[S] - 8*S*sig[S] - 
          4*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (I*(3 - 4*S^2 + 8*S^3 - 3*sig[S] + 12*S*sig[S] + 34*S^2*sig[S] + 
          24*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
       V[{sig[j]/j}, S]*(((I/2)*(3 - 4*S - 32*S^2 - 16*S^3 + 9*sig[S] + 
            14*S*sig[S] + 16*S^2*sig[S] + 32*S^3*sig[S]))/(S*(1 + S)) - 
         ((6*I)*(1 + 2*S)^2*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) + 
         (I*(1 + sig[S])*(3 + 16*S + 12*S^2 - 4*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/(1 + S) - (8*I)*sig[S]*
          V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
         ((3*I)*(1 + 2*S)^2*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (1 + S) - (I*(1 + sig[S])*(-4*S + 3*sig[S] + 16*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
         ((3*I)*(1 + 2*S)^2*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          (1 + S) - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S]) - 
       ((I/2)*(-3 + 22*S + 64*S^2 + 24*S^3 + 3*sig[S] - 24*S*sig[S] - 
          20*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)) + 
       V[{j^(-1)}, S]*(((-12*I)*(-1 + 2*S)*(1 + 2*S)*MZV[1]*sig[S])/
          (S*(1 + S)) - ((I/2)*(3 - 4*S - 32*S^2 - 16*S^3 + 9*sig[S] + 
            14*S*sig[S] + 16*S^2*sig[S] + 32*S^3*sig[S]))/(S*(1 + S)) - 
         (I*(-3 + 12*S + 16*S^2 - 3*sig[S] + 14*S*sig[S] + 36*S^2*sig[S] + 
            24*S^3*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)) + 
         (I*(9 + 44*S + 36*S^2 + 3*sig[S] + 4*S*sig[S] + 12*S^2*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(1 + S) - 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          (1 + S) + (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] - 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{(1 - j + S)^(-1), 
             j^(-1)}, S])/(1 + S) - (I*(-9 - 52*S - 36*S^2 + 3*sig[S] + 
            28*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          (1 + S) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          (1 + S) + (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/(1 + S)) + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S + (8*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S - 
       (8*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S - (8*I)*sig[S]*
        V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       (4*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((4*I)*(2 + 3*S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        S + ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       (4*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     V[{sig[j]/j^2}, S]*(((-I)*(3 + 6*S - 2*S^2 - 8*S^3 - 3*sig[S] - 
          2*S*sig[S] + 12*S^2*sig[S] + 8*S^3*sig[S]))/(S*(1 + S)) - 
       ((I/2)*(-3 + 20*S + 16*S^2 - 15*sig[S] - 58*S*sig[S] - 12*S^2*sig[S] + 
          24*S^3*sig[S])*V[{sig[j]/j}, S]^2)/(S*(1 + S)) + 
       (I*(3 - 4*S^2 + 8*S^3 - 15*sig[S] - 52*S*sig[S] - 14*S^2*sig[S] + 
          24*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (I*(3 - 8*S - 4*S^2 + 8*S^3 - 3*sig[S] + 4*S*sig[S] + 34*S^2*sig[S] + 
          24*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/2)*(3 - 8*S - 20*S^2 - 3*sig[S] + 38*S*sig[S] + 64*S^2*sig[S] + 
          24*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(S*(1 + S)) + 
       (I*(3 - 16*S - 20*S^2 - 3*sig[S] + 30*S*sig[S] + 64*S^2*sig[S] + 
          24*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       (I*(9 + 68*S + 82*S^2 + 24*S^3 + 3*sig[S] - 8*S*sig[S] - 
          4*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       (I*(3 - 4*S^2 + 8*S^3 - 3*sig[S] + 12*S*sig[S] + 34*S^2*sig[S] + 
          24*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
       V[{sig[j]/j}, S]*(((-I/2)*(3 - 4*S - 32*S^2 - 16*S^3 + 9*sig[S] + 
            14*S*sig[S] + 16*S^2*sig[S] + 32*S^3*sig[S]))/(S*(1 + S)) + 
         ((6*I)*(1 + 2*S)^2*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) - 
         (I*(1 + sig[S])*(3 + 16*S + 12*S^2 - 4*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/(1 + S) + (8*I)*sig[S]*
          V[{j^(-1), sig[j]/(1 - j + S)}, S] - 
         ((3*I)*(1 + 2*S)^2*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (1 + S) + (I*(1 + sig[S])*(-4*S + 3*sig[S] + 16*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
         ((3*I)*(1 + 2*S)^2*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          (1 + S) + (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S]) + 
       ((I/2)*(-3 + 22*S + 64*S^2 + 24*S^3 + 3*sig[S] - 24*S*sig[S] - 
          20*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)) - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S - (8*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S + 
       (8*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S + (8*I)*sig[S]*
        V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       ((4*I)*(2 + 3*S + 2*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        S - ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       (4*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     phiP1[1, 0]*(((4*I)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/(1 + S) + 
       (I*(1 + sig[S])*(-1 - 3*S - 2*S^2 - 3*sig[S] + 3*S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((4*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       ((4*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) + ((4*I)*(1 + sig[S])*(-1 + 2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((4*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       V[{sig[j]/j}, S]*((4*I)*sig[S]*V[{j^(-1), j^(-1)}, S] - 
         (4*I)*V[{j^(-1), (1 - j + S)^(-1)}, S] - (4*I)*sig[S]*
          V[{j^(-1), sig[j]/j}, S] - (2*I)*sig[S]*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (4*I)*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S] - (4*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         (2*I)*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       ((4*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (3*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       (3*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, 
         S] + (4*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (3*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
         S] + (3*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
       (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j}, S] + (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - I*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (3*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] - I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + I*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (3*I)*(1 + 2*S - sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (4*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (3*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - (4*I)*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       I*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
         S] - I*(1 + 2*S - sig[S])*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j}, S]) + phiP1[2, 2]*((-2*I)*(1 + 2*S - sig[S])*
        V[{j^(-1), j^(-1)}, S] + (2*I)*(1 + 2*S - sig[S])*
        V[{j^(-1), sig[j]/j}, S] + I*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), j^(-1)}, S] - (2*I)*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j}, S] + (2*I)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (2*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
       I*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
       V[{sig[j]/j}, S]*((-2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1)}, S] + 
         (2*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (2*I)*(-1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - I*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) - 
       (4*I)*V[{j^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - I*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + I*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (4*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
       (4*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + I*(-1 + sig[S])*
        (1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     V[{(1 - j + S)^(-1), j^(-1)}, S]*
      (((I/2)*(-3 - 11*S - 4*S^2 + 3*sig[S] + 9*S*sig[S] + 10*S^2*sig[S]))/
        (1 + S) - (I*(2 + 10*S + 5*sig[S] + 13*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S)^2 + 
       (I*(-6 - 40*S - 24*S^2 + 7*sig[S] + 41*S*sig[S] + 24*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) + 
       ((I/2)*(-3 + 42*S + 72*S^2 + 24*S^3 + 3*sig[S] - 18*S*sig[S] - 
          20*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)) - (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
       (I*(-2 - 19*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       ((I/2)*(3 + 5*S - 2*S^2 - 20*S^3 - 3*sig[S] + 57*S*sig[S] + 
          148*S^2*sig[S] + 96*S^3*sig[S] + 24*S^4*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)^2) + 
       (I*(2 + 3*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(7 + 8*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(-13 - 58*S - 36*S^2 + 11*sig[S] + 68*S*sig[S] + 36*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(-5 - 19*S - 12*S^2 + 4*sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - I*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       I*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (I*(2*S + sig[S] + 3*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-7 - 47*S - 24*S^2 + 4*sig[S] + 32*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
       ((2*I)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, 
          S])/(1 + S) - (I*(-3 - 26*S - 12*S^2 + sig[S] + 12*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       (I*(-1 + S + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        (1 + S) + (I*(-1 + S + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/(1 + S) + ((2*I)*S*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
       ((2*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
          S])/(1 + S) - (I*(1 + 3*S)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S) + ((4*I)*(-2 - 12*S - 6*S^2 + 2*sig[S] + 
          9*S*sig[S] + 6*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(1 + 3*S + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
        (1 + S) - ((2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(1 + S) + I*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (I*(2*S + sig[S] + 3*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(-1 - 24*S - 12*S^2 + sig[S] + 12*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        (1 + S) - (I*(-4 - 15*S - 12*S^2 + 5*sig[S] + 28*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
       I*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
       (I*(2*S + sig[S] + 3*S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S) - ((2*I)*(-2 + S + sig[S] + 4*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       ((2*I)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) + I*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       ((2*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        (1 + S) - ((2*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/(1 + S)) + 
     V[{(1 - j + S)^(-1), sig[j]/j}, S]*
      (((-I)*(-5 - 11*S - 4*S^2 + 5*sig[S] + 13*S*sig[S] + 10*S^2*sig[S]))/
        (1 + S) - ((2*I)*(-6 - 40*S - 24*S^2 + 7*sig[S] + 41*S*sig[S] + 
          24*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/
        (1 + S) - (I*(-3 + 32*S + 115*S^2 + 92*S^3 + 24*S^4 + 3*sig[S] - 
          17*S*sig[S] - 28*S^2*sig[S] - 20*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)^2) - 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])^2*V[{sig[j]/j^2, sig[j]/j}, S])/
        (1 + S) + ((2*I)*(-2 - 19*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) - 
       (I*(3 - 13*S - 24*S^2 - 20*S^3 - 3*sig[S] + 34*S*sig[S] + 
          117*S^2*sig[S] + 92*S^3*sig[S] + 24*S^4*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)^2) - 
       ((2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-1 + 7*S - 2*sig[S] + 6*S*sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/j}, S])/(1 + S)^2 + 
       ((2*I)*(-13 - 61*S - 36*S^2 + 11*sig[S] + 65*S*sig[S] + 36*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
       ((2*I)*(-10 - 41*S - 24*S^2 + 8*sig[S] + 45*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
       ((2*I)*S*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       ((2*I)*(-7 - 44*S - 24*S^2 + 4*sig[S] + 35*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
       ((2*I)*S*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, 
           (1 - j + S)^(-1)}, S])/(1 + S) + 
       ((2*I)*(-3 - 23*S - 12*S^2 + sig[S] + 15*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       ((2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        (1 + S) + ((2*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(1 + S) - (I*(1 + 3*S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S) - ((2*I)*(-8 - 45*S - 24*S^2 + 8*sig[S] + 
          39*S*sig[S] + 24*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((2*I)*(1 + 2*S + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
          S])/(1 + S) + ((2*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(1 + S) - (4*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       ((2*I)*(S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(-1 - 21*S - 12*S^2 + sig[S] + 15*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        (1 + S) + ((2*I)*(-4 - 18*S - 12*S^2 + 5*sig[S] + 25*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) - 
       (2*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((2*I)*(-4 - S + 2*sig[S] + 5*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/(1 + S) + ((2*I)*S*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       ((2*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        (1 + S) + ((2*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/(1 + S)) + 
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
      (((-I)*(3 - S - 29*S^2 - 18*S^3 - 3*sig[S] - 3*S*sig[S] + 
          5*S^2*sig[S] + 12*S^3*sig[S]))/(S*(1 + S)) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j^2, sig[j]/j}, S])/
        (1 + S) + (I*(-1 - 18*S - 12*S^2 + 13*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       (I*(6 + 89*S + 207*S^2 + 168*S^3 + 48*S^4 + 6*sig[S] - 14*S*sig[S] - 
          32*S^2*sig[S] + 16*S^4*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)^2) + (I*(5 + 4*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) - ((I/2)*(3 - 19*S - 18*S^2 - 20*S^3 - 3*sig[S] + 
          25*S*sig[S] + 116*S^2*sig[S] + 88*S^3*sig[S] + 24*S^4*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)^2) + 
       (I*(8 + 7*S - 52*S^2 - 36*S^3 + 8*sig[S] + 37*S*sig[S] + 
          100*S^2*sig[S] + 56*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        (S*(1 + S)) - ((2*I)*(4 + 5*S - 16*S^2 - 12*S^3 + 4*sig[S] + 
          17*S*sig[S] + 40*S^2*sig[S] + 22*S^3*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       ((2*I)*(4 + 5*S + S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
          S])/(1 + S) + (2*I)*(1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          j^(-1)}, S] - (2*I)*(1 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/j}, S] - (I*(11 + 17*S + 4*S^2 - 2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(-8 - 32*S - 58*S^2 - 24*S^3 - 8*sig[S] - 7*S*sig[S] + 
          35*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
        (S*(1 + S)) - ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
       (I*(-8 - 27*S - 36*S^2 - 12*S^3 - 8*sig[S] - 13*S*sig[S] + 
          8*S^2*sig[S] + 8*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - ((2*I)*(6 + 7*S + sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(6 + 7*S + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/(1 + S) + I*(-2 + 5*sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] - I*(-2 + 5*sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (I*(-1 + 5*S + 4*S^2 - 4*sig[S] - 2*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       I*(-2 + 5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
         S] - ((2*I)*(-4 - 14*S - 33*S^2 - 18*S^3 - 4*sig[S] - 7*S*sig[S] + 
          14*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (4*I)*(-1 + 2*sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1)}, S] - I*(-2 + 5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] + I*(15 + 4*S)*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (4*I)*(2 + S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I*(8 + 23*S + 32*S^2 + 12*S^3 + 8*sig[S] + 19*S*sig[S] + 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (I*(8 + 19*S - 6*S^2 - 12*S^3 + 8*sig[S] + 22*S*sig[S] + 
          39*S^2*sig[S] + 20*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + I*(3 + 4*S - 2*sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
       ((2*I)*(1 + 2*sig[S] + S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S) + ((4*I)*(2 + 2*S + 2*sig[S] + 5*S*sig[S] + 
          5*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       ((2*I)*(4 + 5*S + S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - (2*I)*(6 + sig[S])*
        V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       I*(-5 + 2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       I*(-5 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
     V[{sig[j]/j, sig[j]/j}, S]*
      ((I*(3 + S - 13*S^2 - 12*S^3 - 3*sig[S] + 3*S*sig[S] + 25*S^2*sig[S] + 
          18*S^3*sig[S]))/(S*(1 + S)) + (I*(5 + 4*S)*sig[S]*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((I/2)*(-3 + 11*S + 86*S^2 + 88*S^3 + 24*S^4 + 3*sig[S] - 
          31*S*sig[S] - 46*S^2*sig[S] - 20*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)^2) - 
       (I*(-21 - 92*S - 56*S^2 + 9*sig[S] + 60*S*sig[S] + 36*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(-9 - 36*S - 22*S^2 + 3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*V[{j^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (I*(-2 + 11*sig[S] + 17*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-9 - 43*S - 24*S^2 + 16*sig[S] + 50*S*sig[S] + 24*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
       ((2*I)*(4 + 5*S + S*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, 
          S])/(1 + S) - (I*(-3 - 16*S - 8*S^2 + 11*sig[S] + 28*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
       ((2*I)*(S + 5*sig[S] + 6*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           j^(-1)}, S])/(1 + S) + ((2*I)*(S + 5*sig[S] + 6*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       I*(-5 + 2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
       I*(2 + sig[S])*(-4 + 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
         S] - (I*(-2 + sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       I*(-5 + 2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
         S] + ((2*I)*(-1 - 18*S - 12*S^2 + 6*sig[S] + 29*S*sig[S] + 
          18*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + (4*I)*(2 + S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + I*(-5 + 2*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       I*(-2 + 13*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (4*I)*(-1 + 2*sig[S] + S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I*(3 - 2*S + 7*sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        (1 + S) - (I*(-6 - 31*S - 20*S^2 - 3*sig[S] + 14*S*sig[S] + 
          12*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
       I*(-2 + 3*sig[S] + 4*S*sig[S])*V[{sig[j]/j, j^(-1), 
          sig[j]/(1 - j + S)}, S] - ((2*I)*(-1 + S*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
       (4*I)*(3 + 5*S)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - (10*I)*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       I*(-2 + 5*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       I*sig[S]*(-5 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
         S]) + V[{j^(-1), j^(-1)}, S]*(-2*phiP1[2, 1]*(1 + 2*S - sig[S]) - 
       (I*(-3 - 15*S - 9*S^2 + 4*S^3 + 3*sig[S] + 11*S*sig[S] + 
          9*S^2*sig[S] + 2*S^3*sig[S]))/(S*(1 + S)) + 
       ((2*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) - 
       ((2*I)*(-6 - 27*S - 16*S^2 + 5*sig[S] + 22*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j^2}, S])/(1 + S) + 
       (I*(6 + 8*S - 10*S^2 + 8*S^3 + 16*S^4 - 18*sig[S] - 51*S*sig[S] - 
          13*S^2*sig[S] + 72*S^3*sig[S] + 48*S^4*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(S*(1 + S)^2) + 
       (I*(-2 + 3*sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - (I*(-1 - 18*S - 12*S^2 + 13*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((I/2)*(3 - 11*S - 58*S^2 - 20*S^3 - 3*sig[S] + 21*S*sig[S] + 
          56*S^2*sig[S] + 80*S^3*sig[S] + 24*S^4*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(S*(1 + S)^2) - 
       (I*(3 - 9*S - 44*S^2 - 20*S^3 - 3*sig[S] + 28*S*sig[S] + 
          79*S^2*sig[S] + 84*S^3*sig[S] + 24*S^4*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)^2) - 
       (I*(-8 - 42*S - 24*S^2 + 9*sig[S] + 47*S*sig[S] + 28*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) + 
       (I*(24 + 103*S + 100*S^2 - 20*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j^2, sig[j]/j}, S])/
        (1 + S) + (I*(-13*S - 8*S^2 + sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       ((4*I)*(-2*S - 5*S^2 + 3*sig[S] + 17*S*sig[S] + 23*S^2*sig[S] + 
          12*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)^2) - 
       (I*(-4 + sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) - ((I/2)*(-3 + 38*S + 64*S^2 + 24*S^3 + 3*sig[S] - 
          10*S*sig[S] - 20*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
        (S*(1 + S)) + phiP1[2, 3]*(2*(1 + 2*S - sig[S]) - 
         4*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         (-1 - 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         4*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - 4*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       (I*(16 + 19*S - 58*S^2 - 40*S^3 + 16*sig[S] + 49*S*sig[S] + 
          78*S^2*sig[S] + 36*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        (S*(1 + S)) - ((2*I)*(8 + 11*S - 19*S^2 - 14*S^3 + 8*sig[S] + 
          23*S*sig[S] + 29*S^2*sig[S] + 12*S^3*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*V[{j^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + (2*I)*sig[S]*
        V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (I*(-2 - 4*S - 5*sig[S] - 3*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(-16 - 49*S - 77*S^2 - 40*S^3 - 16*sig[S] - 24*S*sig[S] + 
          32*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
        (S*(1 + S)) - ((2*I)*sig[S]*(S + 4*sig[S] + 5*S*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
       (I*(-16 - 43*S - 50*S^2 - 24*S^3 - 16*sig[S] - 29*S*sig[S] + 
          10*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - ((2*I)*(1 + 2*S + 4*sig[S] + 5*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
       ((2*I)*(1 + 2*S + 4*sig[S] + 5*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/(1 + S) - (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
       (I*(-2*S + 3*sig[S] + 5*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       ((2*I)*(-8 - 21*S - 27*S^2 - 12*S^3 - 8*sig[S] - 14*S*sig[S] + 
          12*S^2*sig[S] + 10*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       ((2*I)*(S + 2*S^2 - 2*sig[S] - 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
       (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(1 + S) - I*(-4 - 5*sig[S] + 4*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       ((2*I)*(-2 - 3*S + S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       (I*(-16 - 37*S - 36*S^2 - 16*S^3 - 16*sig[S] - 33*S*sig[S] + 
          6*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (I*(16 + 34*S + 3*S^2 - 4*S^3 + 16*sig[S] + 37*S*sig[S] + 
          32*S^2*sig[S] + 12*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - I*(-2 + 3*sig[S] + 4*S*sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
       ((2*I)*(S - sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) - ((2*I)*(-8 - 14*S - S^2 + 2*S^3 - 8*sig[S] - 20*S*sig[S] - 
          9*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
       ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - (2*I)*(1 + 4*sig[S])*
        V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I*(2 + 4*S + 3*sig[S] + 5*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/(1 + S) - (I*(2 + 4*S + 3*sig[S] + 5*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S)) + 
     V[{j^(-1), sig[j]/j}, S]*((I*(-3 - 13*S - 9*S^2 + 4*S^3 + 3*sig[S] + 
          9*S*sig[S] + 5*S^2*sig[S] + 2*S^3*sig[S]))/(S*(1 + S)) - 
       (I*(-2 + 3*sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) + (I*(-1 - 18*S - 12*S^2 + 13*S*sig[S] + 8*S^2*sig[S])*
         V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((I/2)*(3 + 5*S - 26*S^2 - 20*S^3 - 3*sig[S] + 35*S*sig[S] + 
          86*S^2*sig[S] + 80*S^3*sig[S] + 24*S^4*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S])/(S*(1 + S)^2) + 
       (I*(3 - 9*S - 44*S^2 - 20*S^3 - 3*sig[S] + 26*S*sig[S] + 
          77*S^2*sig[S] + 84*S^3*sig[S] + 24*S^4*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)^2) + 
       (I*(-8 - 42*S - 24*S^2 + 9*sig[S] + 47*S*sig[S] + 28*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S])/(1 + S) - 
       ((2*I)*(6 + 32*S + 44*S^2 + 24*S^3 - S*sig[S] - 3*S^2*sig[S] + 
          4*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)^2) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*sig[S]*
         V[{sig[j]/j^2, sig[j]/j}, S])/(1 + S) - 
       (I*(-13*S - 8*S^2 + sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j^2}, S])/(1 + S) + 
       (I*(-10 - 2*S - 5*sig[S] + 7*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S])/(1 + S)^2 + 
       (I*(-4 + sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) + ((I/2)*(-3 + 17*S + 68*S^2 + 88*S^3 + 24*S^4 + 3*sig[S] - 
          23*S*sig[S] - 62*S^2*sig[S] - 20*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)^2) - 
       (I*(8 + 3*S - 66*S^2 - 40*S^3 + 8*sig[S] + 33*S*sig[S] + 
          70*S^2*sig[S] + 36*S^3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + ((2*I)*(4 + 3*S - 23*S^2 - 14*S^3 + 4*sig[S] + 
          15*S*sig[S] + 25*S^2*sig[S] + 12*S^3*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*V[{j^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (I*(-2 - 4*S - 5*sig[S] - 3*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (I*(-8 - 33*S - 69*S^2 - 40*S^3 - 8*sig[S] - 8*S*sig[S] + 
          40*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
        (S*(1 + S)) + ((2*I)*(4 + 5*S + S*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) - 
       (I*(-8 - 27*S - 42*S^2 - 24*S^3 - 8*sig[S] - 13*S*sig[S] + 
          18*S^2*sig[S] + 12*S^3*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + ((2*I)*(S + 3*sig[S] + 4*S*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
       ((2*I)*(S + 3*sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/(1 + S) - (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
       (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(1 + S) - (I*(-2 - 4*S + sig[S] + 3*S*sig[S] + 
          4*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) + (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(-4 - 13*S - 23*S^2 - 12*S^3 - 4*sig[S] - 6*S*sig[S] + 
          16*S^2*sig[S] + 10*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       ((2*I)*(S + 2*S^2 - 2*sig[S] - 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
       (I*(3 + 5*S + 2*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(1 + S) + I*(-2 - 3*sig[S] + 4*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       ((2*I)*(-2 - 3*S + S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(-8 - 21*S - 28*S^2 - 16*S^3 - 8*sig[S] - 17*S*sig[S] + 
          14*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       (I*(8 + 18*S - 5*S^2 - 4*S^3 + 8*sig[S] + 21*S*sig[S] + 
          24*S^2*sig[S] + 12*S^3*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + I*(-2 + 3*sig[S] + 4*S*sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
       ((2*I)*(1 + 2*S + S*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, 
          S])/(1 + S) + ((2*I)*(-4 - 6*S + 3*S^2 + 2*S^3 - 4*sig[S] - 
          12*S*sig[S] - 5*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + ((2*I)*(S + 4*sig[S] + 5*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I*(2 + 4*S + 3*sig[S] + 5*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/(1 + S) + (I*(2 + 4*S + 3*sig[S] + 5*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S)) + 
     ((2*I)*(5 + 6*S + 4*S^2 + sig[S] - 2*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
      (1 + S) - ((2*I)*(-1 + 6*S + 4*S^2 - 5*sig[S] - 2*S*sig[S])*
       V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + ((2*I)*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) - ((2*I)*(1 + sig[S])*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S])/(1 + S) - 
     ((2*I)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
         sig[j]/j}, S])/(1 + S) - ((2*I)*(1 + sig[S])^2*
       V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) + (I*(1 + sig[S])*(-1 - 3*S - 2*S^2 - 5*sig[S] + 3*S*sig[S] + 
        2*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((4*I)*(1 + sig[S])*(-1 + 2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
         (1 - j + S)^(-1)}, S])/(1 + S) - 
     ((6*I)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
      (1 + S) - ((4*I)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) - ((2*I)*(-3 + sig[S])*(1 + sig[S])*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/
      (1 + S) + ((2*I)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + ((4*I)*(1 + sig[S])*
       V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) + ((2*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
         j^(-1)}, S])/(1 + S) - ((2*I)*sig[S]*(1 + sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     (I*(3 - S + 5*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + ((2*I)*(-2 + sig[S])*(1 + sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
        S])/(1 + S) + ((2*I)*(-1 + sig[S])*(1 + sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
      (1 + S) - ((4*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/(1 + S) - 
     (I*(5 + 3*S + 2*S^2 + 3*sig[S] - S*sig[S])*
       V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (I*(7 + 3*S + 2*S^2 + 5*sig[S] - S*sig[S])*
       V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/(1 + S) + 
     ((6*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
      (1 + S) + ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((3*I)*(3 + 3*S + 2*S^2 + sig[S] - S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) - 
     ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, 
        S])/(1 + S) + ((2*I)*(-1 + 6*S + 4*S^2 - 5*sig[S] - 2*S*sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((4*I)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S])/
      (1 + S) - ((2*I)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])^2*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(-2 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
         j^(-1)}, S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(1 + sig[S])^2*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) + ((4*I)*(1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, 
        S])/(1 + S) - ((2*I)*sig[S]*(1 + sig[S])*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         j^(-1)}, S])/(1 + S) - ((2*I)*(1 + sig[S])^2*
       V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
      (1 + S) - ((2*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         j^(-1), sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
         j^(-1)}, S])/(1 + S) + ((2*I)*(-1 + sig[S])*(1 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + (I*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + ((2*I)*sig[S]*(1 + sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
        S])/(1 + S) + ((4*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
         sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - (I*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (I*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + (I*(5 - S + 7*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I*(-3 - S - sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
        S])/(1 + S) + (I*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
        S])/(1 + S) - (I*(1 - S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
        S])/(1 + S) - ((6*I)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
        S])/(1 + S) + ((4*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     (I*(-3 - S - sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) - (I*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/(1 + S) + 
     ((2*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
         sig[j]/j}, S])/(1 + S) + ((2*I)*(1 + sig[S])*(-1 + 3*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
      (1 + S) + ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
     ((2*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (I*(3 + 3*S + 2*S^2 + sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
        S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + ((6*I)*(1 + sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (I*(3 + 3*S + 2*S^2 + sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     (I*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - 
     (I*(5 - S + 7*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((3*I)*(-1 + 3*S + 2*S^2 - 3*sig[S] - S*sig[S])*
       V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
     (I*(3 - S + 5*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
       V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
        S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + S) - (I*(1 + sig[S])*(-1 - 3*S - 2*S^2 - 5*sig[S] + 3*S*sig[S] + 
        2*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*(-1 + 2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(-2 + sig[S])*(1 + sig[S])*V[{sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-3 + sig[S])*(1 + sig[S])*V[{sig[j]/j, j^(-1), 
         sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, 
        S])/(1 + S) - ((2*I)*sig[S]*(1 + sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
         sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
     (I*(5 + 3*S + 2*S^2 + 3*sig[S] - S*sig[S])*
       V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/(1 - j + S)}, S])/(1 + S) - 
     (I*(7 + 3*S + 2*S^2 + 5*sig[S] - S*sig[S])*
       V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-2 + sig[S])*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
     ((2*I)*(-1 + 6*S + 4*S^2 - 5*sig[S] - 2*S*sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((4*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
         sig[j]/(1 - j + S)}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) - ((2*I)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
      (1 + S) - ((2*I)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         j^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(-3 + sig[S])*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), 
         (1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
         sig[j]/j}, S])/(1 + S) + ((4*I)*(1 + sig[S])*
       V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) - ((2*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
         sig[j]/j}, S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
      (1 + S) + V[{j^(-1), (1 - j + S)^(-1)}, S]*
      (((-I/2)*(1 + sig[S])*(-1 - S + 5*sig[S] + S*sig[S])*
         V[{j^(-1), sig[j]/j}, S])/(1 + S) + (I/2)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
       ((2*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       (2*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
       ((2*I)*(1 + sig[S])*(-1 - S + 2*sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((2*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       ((2*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       ((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] - 
       ((3*I)/2)*(1 + 2*S - sig[S])*sig[S]*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
       (I/2)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (2*I)*V[{j^(-1), (1 - j + S)^(-1), 
          j^(-1)}, S] - (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (I/2)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + ((3*I)/2)*(1 + 2*S - sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] + (I/2)*(-3 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       ((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
         S] - (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I/2)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, 
         S] + (I/2)*(1 + 2*S - sig[S])*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j}, S] + (2*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (I/2)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((3*I)/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (I/2)*(1 + 2*S - sig[S])*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (I/2)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] + (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (I/2)*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       ((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       ((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, 
         S] + (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((3*I)/2)*(1 + 2*S - sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
         S] + (I/2)*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I/2)*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
         S] + (I/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*S*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (4*I)*S*V[{j^(-1), sig[j]/j, sig[j]/j, 
          (1 - j + S)^(-1)}, S] + (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, 
         S] - (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (2*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
          (1 - j + S)^(-1), j^(-1)}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*V[{sig[j]/j, sig[j]/j, 
          (1 - j + S)^(-1), sig[j]/j}, S] - 
       (2*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (2*I)*S*sig[S]*
        V[{sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S]) + 
     ((2*I)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
         sig[j]/j}, S])/(1 + S) + ((2*I)*(-1 + sig[S])*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
      (1 + S) + V[{j^(-1), sig[j]/(1 - j + S)}, S]*
      (((2*I)*(-1 + sig[S] + 2*S*sig[S]))/(1 + S) - 
       (I*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
       ((2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
       (I*(3 + 4*S - 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - (I*(-2 + 3*sig[S] + 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (1 + S) - (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (I*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       ((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), j^(-1), j^(-1)}, S] - ((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       (I/2)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, 
         S] + (I/2)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + ((3*I)/2)*(1 + 2*S)*
        (-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
       ((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, sig[j]/j}, S] - (I/2)*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + (I/2)*(1 + 2*S)*
        (-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
         S] - (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((7*I)/2)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       (I/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       ((3*I)/2)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + ((3*I)/2)*(1 + 2*S)*
        (-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - ((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (I/2)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), 
          sig[j]/j}, S] + ((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - (I/2)*(1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       ((3*I)/2)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
          sig[j]/j}, S] - ((3*I)/2)*(-1 + sig[S])*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), j^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1)}, S] - (4*I)*S*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*S*sig[S]*
        V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S] - 
       (4*I)*S*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*S*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), 
          j^(-1), j^(-1)}, S] - (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), 
          j^(-1), sig[j]/j}, S] - (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), j^(-1)}, S] + 
       (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, 
         S] + (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
       (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
       (4*I)*S*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
          j^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S), j^(-1)}, S] - 
       (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
         S] + (4*I)*S*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
         S] - (4*I)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*sig[S]*
        V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*S*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*sig[S]*
        V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j}, S] + (4*I)*S*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*S*sig[S]*
        V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (4*I)*S*V[{sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*S*sig[S]*
        V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*S*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S]) + ((2*I)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + ((2*I)*(1 + sig[S])*
       V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/(1 + S) + 
     ((2*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
         sig[j]/j}, S])/(1 + S) + V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*
      (((-2*I)*(-1 + sig[S] + 2*S*sig[S]))/(1 + S) + 
       (I*(1 + 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       ((3*I)/2)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] - 
       ((3*I)/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{j^(-1), j^(-1), sig[j]/j}, S] + (I/2)*(-3 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (I/2)*(-3 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       ((3*I)/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{j^(-1), sig[j]/j, j^(-1)}, S] - (I/2)*(-1 + sig[S])*(1 + sig[S])*
        V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       ((3*I)/2)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
       (2*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
       (2*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (I/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
       (I/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (2*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (I/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j}, S] + ((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (I/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + (I/2)*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (2*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (I/2)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - ((3*I)/2)*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       ((3*I)/2)*(1 + 2*S - sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] + 
       ((3*I)/2)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - (I/2)*(-3 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I/2)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
          sig[j]/j}, S] + (I/2)*(1 + 2*S - sig[S])*sig[S]*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*S*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (4*I)*S*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + (4*I)*S*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S] - 
       (2*I)*S*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
         S] - (4*I)*S*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
         S] - (4*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (4*I)*S*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
         S] - (4*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (2*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S), j^(-1)}, S] + 
       (4*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
         S] - (4*I)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (4*I)*S*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*S*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + (4*I)*S*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
         S] - (4*I)*S*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (4*I)*S*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (4*I)*S*V[{sig[j]/j, sig[j]/(1 - j + S), 
          j^(-1), sig[j]/j}, S] + (4*I)*S*V[{sig[j]/j, sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*S*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       (2*I)*S*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/j}, S]) + phiP1[2, 3]*(2*(1 + 2*S - sig[S])*
        V[{j^(-1), sig[j]/j}, S]^2 + 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2 + 
       2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S]^2 + 
       V[{(1 - j + S)^(-1), sig[j]/j}, S]*(2*(1 + 2*S - sig[S]) - 
         2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - 2*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/j}, S]) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
        (-1 - 2*S + sig[S] + (1 + 2*S - sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S]) + 
       (-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
       V[{sig[j]/j, sig[j]/j}, S]*(-2*(1 + 2*S - sig[S]) + 
         (1 - sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{j^(-1), sig[j]/j}, S]*(-2*(1 + 2*S - sig[S]) + 
         (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         4*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + 4*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (1 - sig[S] - 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]*
        (-2*(-1 + sig[S] + 2*S*sig[S]) + 4*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) - (1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
       (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
         S] + (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - (1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + (1 + 2*S)*(-1 + sig[S])*
        (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (-1 + sig[S])*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
         S] + 2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
       2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
       2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
       2*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
       2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
       2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
       2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
       2*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, 
         S] + 2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] - 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
         S] + (1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          j^(-1), j^(-1)}, S] - 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] - 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] + 2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
         S] + 2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          j^(-1)}, S] - 2*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/j, sig[j]/j}, S] + 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] + 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (1 - sig[S] - 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
       2*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S] - 2*(1 + 2*S - sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - 2*(1 + 2*S - sig[S])*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 2*(1 + 2*S - sig[S])*
        V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
       2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
       2*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       2*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
          sig[j]/j}, S] + 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S] + 
       (1 - sig[S] - 2*S*sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          j^(-1), sig[j]/j}, S] - 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       2*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 2*(-1 + sig[S] + 2*S*sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S]) + V[{j^(-1), (j + S)^(-1)}, S]*
      (((-8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
          S])/S + ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S - ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
         S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
         S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
          j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
          j^(-1)}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] + (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S]) + 
     V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
      (((-8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
          S])/S + ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S - ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
         S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
         S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
          j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
          j^(-1)}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] + (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S]) + 
     V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]*
      (((-8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
          S])/S + ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S - ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
         S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
         S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
          j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
          j^(-1)}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] - (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S]) + V[{(j + S)^(-1), sig[j]/j}, S]*
      (((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S + ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
          S])/S - ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
          S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S + ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
         S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
         S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
          j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
          j^(-1)}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
         S] - (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, 
          sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
        V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/j}, S]) + V[{sig[j]/(j + S)}, S]*
      (((-8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/S^2 + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S^2 - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S^2 + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S^2 - 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S^2 + 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S^2 - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S^2 + ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S^2 + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S^2 - ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S^2 - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S^2 - ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S^2 - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        S - ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
           j^(-1)}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           j^(-1)}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), j^(-1)}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j}, S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, j^(-1)}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        S - ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
          S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
           sig[j]/j}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S + ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        S) + V[{(j + S)^(-1)}, S]*(((8*I)*(1 + S)*(1 + sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S^2 - 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        S^2 + ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S^2 - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S^2 + 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S^2 - 
       ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S^2 + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S^2 - ((8*I)*(1 + S)*(-1 + sig[S])*
         (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S^2 - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/S^2 + ((8*I)*(1 + S)*(1 + sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S^2 + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/S^2 + ((8*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S^2 + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        S + ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
           j^(-1)}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/S - ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           j^(-1)}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), j^(-1)}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/j}, S])/S + ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/S - ((8*I)*(1 + S)*(-1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, j^(-1)}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        S + ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
          S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       ((4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
           sig[j]/j}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
           sig[j]/j}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       ((4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/S - ((4*I)*(1 + S)*(-1 + sig[S])^2*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S - ((4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
       ((8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/S + ((4*I)*(1 + S)*(-1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        S + V[{sig[j]/j}, S]*((-4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{j^(-1), j^(-1)}, S] + (4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{j^(-1), sig[j]/j}, S] + ((2*I)*(-2 - 3*S - 2*sig[S] - S*sig[S] + 
            2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S - 
         ((4*I)*(-2 - 3*S - 2*sig[S] - S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S + 
         (4*I)*(-1 + 2*S - 3*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - ((2*I)*(-2 - S + 2*S^2 - 2*sig[S] - 
            3*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          S + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/S - 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
            S])/S + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
         ((8*I)*(1 + S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
             (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S - 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, 
            S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
         ((2*I)*(-4 - 3*S + 2*S^2)*(-1 + sig[S])*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
            j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
            j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
            j^(-1)}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
           S] + (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
            sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, 
            sig[j]/j, sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
            sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
           S])) + V[{sig[j]/j}, S]*
      (((I/2)*(-9 - 4*S + 24*S^2 - 8*S^3 - 9*sig[S] - 22*S*sig[S] + 
          32*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-2), j^(-1)}, S])/
        (S*(1 + S)) - (((9*I)/2)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 
          2*S*sig[S])*V[{j^(-2), sig[j]/j}, S])/(S*(1 + S)) + 
       ((I/2)*(-9 - 8*S + 12*S^2 - 16*S^3 - 9*sig[S] - 26*S*sig[S] + 
          28*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-1), j^(-2)}, S])/
        (S*(1 + S)) - ((3*I)*(5 + 15*S + 12*S^2 + 6*S*sig[S] + 8*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S]^2)/(1 + S) - 
       ((4*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 - 
       ((I/2)*(-9 - 8*S + 12*S^2 - 16*S^3 - 9*sig[S] - 26*S*sig[S] + 
          28*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-1), sig[j]/j^2}, S])/
        (S*(1 + S)) - ((3*I)*(4 + 11*S + 8*S^2 - sig[S] + 2*S*sig[S] + 
          4*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S]^2)/(1 + S) + 
       ((I/2)*(-9 - 14*S + 40*S^2 + 72*S^3 - 9*sig[S] + 4*S*sig[S] + 
          48*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       ((I/2)*(9 + 22*S - 32*S^2 - 72*S^3 + 9*sig[S] + 4*S*sig[S] - 
          24*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2}, S])/(S*(1 + S)) - 
       (3*I)*(3 + 4*S - 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
          S]^2 + (((9*I)/2)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/(S*(1 + S)) + 
       ((I/2)*(-9 + 4*S + 48*S^2 + 8*S^3 - 9*sig[S] - 14*S*sig[S] + 
          40*S^2*sig[S] + 72*S^3*sig[S])*V[{sig[j]/j, sig[j]/j^2}, S])/
        (S*(1 + S)) + ((3*I)*(-2 - 3*S + 3*sig[S] + 6*S*sig[S] + 
          4*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S]^2)/(1 + S) + 
       V[{j^(-1), sig[j]/(1 - j + S)}, S]*(((2*I)*(1 + sig[S] + 2*S*sig[S]))/
          (1 + S) - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) - 
       ((2*I)*(3 + S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 - 
       (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S]*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] + V[{j^(-1), (j + S)^(-1)}, S]*
        ((4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
        ((-4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S]*
        ((4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         (2*I)*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S]) + V[{(j + S)^(-1), sig[j]/(j + S)}, S]*
        ((-4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, 
           S] + (2*I)*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/j}, S]) + V[{j^(-1), sig[j]/(j + S)}, S]*
        ((-2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (4*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (2*I)*sig[S]*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]*
        ((4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S]) + I*(1 + 2*S + sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S] - 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, S] + 
       I*(1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S] - 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j}, S] + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), j^(-2)}, S] + 
       ((I/2)*(16 + 39*S + 22*S^2 - 60*S^3 - 68*S^4 + 16*sig[S] + 
          39*S*sig[S] + 20*S^2*sig[S] + 36*S^3*sig[S] + 72*S^4*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/(S^2*(1 + S)) - 
       ((2*I)*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
        (1 + S) - (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, 
         S] - ((I/2)*(16 + 55*S + 47*S^2 - 68*S^3 - 128*S^4 - 68*S^5 + 
          16*sig[S] + 55*S*sig[S] + 45*S^2*sig[S] + 30*S^3*sig[S] + 
          112*S^4*sig[S] + 72*S^5*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        (S^2*(1 + S)^2) + ((I/2)*(1 + sig[S])*(1 - 3*S + 3*sig[S] + 
          3*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*(2 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        (1 + S) + ((4*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) + (I*(1 + 2*S + sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S] - 
       ((I/2)*(-16 - 73*S - 83*S^2 + 78*S^3 + 100*S^4 + 28*S^5 - 16*sig[S] - 
          73*S*sig[S] - 117*S^2*sig[S] - 12*S^3*sig[S] + 88*S^4*sig[S] + 
          72*S^5*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(S^2*(1 + S)^2) - 
       ((I/2)*(1 + sig[S])*(9 - 5*S - 2*S^2 - 5*sig[S] + 5*S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) - 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S] + 
       ((I/2)*(-16 - 73*S - 97*S^2 + 60*S^3 + 120*S^4 + 36*S^5 - 16*sig[S] - 
          73*S*sig[S] - 131*S^2*sig[S] - 42*S^3*sig[S] + 88*S^4*sig[S] + 
          72*S^5*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S^2*(1 + S)^2) - ((6*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) - 
       ((4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(7 + 2*S + 7*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(1 + S) + I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (I*(-2 + 11*S + 8*S^2 - 4*sig[S] - 
          5*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/(1 + S) - 
       (I*(3 + 22*S + 19*S^2 + 8*S^3 + sig[S] + 6*S*sig[S] - 3*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S)^2 + 
       ((4*I)*(1 + S + 2*S*sig[S] + S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (j + S)^(-1)}, S])/S - (I*(-2 + S + 19*S^2 + 8*S^3 - 4*sig[S] - 
          17*S*sig[S] - 5*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S)^2 + I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] - 
       ((I/2)*(-16 - 55*S - 61*S^2 - 26*S^3 - 124*S^4 - 72*S^5 - 16*sig[S] - 
          55*S*sig[S] - 63*S^2*sig[S] + 48*S^3*sig[S] + 76*S^4*sig[S] + 
          52*S^5*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(S^2*(1 + S)^2) + 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(j + S)}, S])/S + ((8*I)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/S - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S + (I*(21*S + 9*S^2 + 4*S^3 - 2*sig[S] + 
          7*S*sig[S] - 7*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, 
          S])/(1 + S)^2 - (I*(-1 + 18*S + 19*S^2 + 8*S^3 - 3*sig[S] + 
          2*S*sig[S] - 3*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(1 + S)^2 - ((4*I)*(1 + S + 2*sig[S] + 2*S*sig[S] + 
          S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        (1 + S) + ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), (j + S)^(-1)}, S])/S + 
       (I*(-2 - S - 7*S^2 + 13*S*sig[S] + 9*S^2*sig[S] + 4*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S)^2 - 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)^2}, S] + ((I/2)*(-16 - 73*S - 97*S^2 + 72*S^3 + 
          148*S^4 + 52*S^5 - 16*sig[S] - 73*S*sig[S] - 131*S^2*sig[S] - 
          38*S^3*sig[S] + 92*S^4*sig[S] + 72*S^5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        (S^2*(1 + S)^2) - ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/S + 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
           (j + S)^(-1)}, S])/S - ((8*I)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/
        S + ((8*I)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S - ((8*I)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
          S])/S + ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
           sig[j]/j}, S])/S - ((8*I)*(1 + sig[S])*
         V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S + ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/j}, S])/S + ((8*I)*(1 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
          S])/S + (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, 
         S] + (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, 
         S] + I*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, S] + 
       ((I/2)*(16 + 55*S + 73*S^2 - 22*S^3 - 68*S^4 - 44*S^5 + 16*sig[S] + 
          55*S*sig[S] + 71*S^2*sig[S] + 48*S^3*sig[S] + 120*S^4*sig[S] + 
          72*S^5*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S^2*(1 + S)^2) - (I*(5 + 2*S + 5*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*(2 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) + I*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, 
         S] - ((I/2)*(-16 - 73*S - 63*S^2 + 158*S^3 + 200*S^4 + 68*S^5 - 
          16*sig[S] - 73*S*sig[S] - 97*S^2*sig[S] + 28*S^3*sig[S] + 
          108*S^4*sig[S] + 72*S^5*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
          S])/(S^2*(1 + S)^2) + V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        ((4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
       V[{(j + S)^(-1), sig[j]/j}, S]*((-4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
           S] - (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) - 
       (I*(3 + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
       (I*(1 - 3*S + 3*sig[S] + 11*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/(1 + S) + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(j + S)}, S])/S - ((8*I)*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, S])/S - 
       (I*(-3 - 3*S - sig[S] + 11*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       V[{sig[j]/(j + S)}, S]*((-4*I)*sig[S]*(1 + 3*sig[S] + 2*S*sig[S])*
          V[{j^(-1), j^(-1)}, S] + (4*I)*(3 + 2*S + sig[S])*
          V[{j^(-1), sig[j]/j}, S] + ((2*I)*sig[S]*(2 + S + 2*sig[S] + 
            3*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S - 
         ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S + 
         (4*I)*(1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*sig[S]*(1 + 3*sig[S] + 
           2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         ((2*I)*sig[S]*(2 + 3*S + 2*S^2 + 2*sig[S] + S*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S - (8*I)*sig[S]*
          V[{j^(-1), j^(-1), j^(-1)}, S] + (8*I)*sig[S]*
          V[{j^(-1), j^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
          V[{j^(-1), sig[j]/j, j^(-1)}, S] + (8*I)*sig[S]*
          V[{j^(-1), sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + 2*S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (2*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
         (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] + (2*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + (2*I)*(-1 + sig[S])*
          (1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       phiP1[2, 3]*(-2*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         (-1 - 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         2*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         2*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - 2*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] - (1 + 2*S)*(-1 + sig[S])*
          (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
           S] + (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] - (-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
            j^(-1)}, S] + (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + (-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{sig[j]/(j + S), sig[j]/(j + S)}, S]*((-4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), (j + S)^(-1)}, S]*
        ((4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(j + S)^(-1), (j + S)^(-1)}, S]*((4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/j}, S]*((4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(j + S)}, S])/S - ((8*I)*sig[S]*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
          S])/S + V[{j^(-1), j^(-1)}, S]*(2*phiP1[2, 3]*(1 + 2*S + sig[S]) + 
         ((I/2)*(3 - 81*S - 216*S^2 - 220*S^3 - 72*S^4 + 9*sig[S] + 
            59*S*sig[S] + 186*S^2*sig[S] + 208*S^3*sig[S] + 88*S^4*sig[S]))/
          (S*(1 + S)^2) - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{j^(-1), (j + S)^(-1)}, S] + ((3*I)*(9 + 26*S + 20*S^2 - sig[S] + 
            8*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) - 
         (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(j + S)}, 
           S] + (I*(8 + 21*S + 16*S^2 + sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] - (I*(13 + 30*S + 20*S^2 - sig[S] + 8*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
         ((6*I)*(3 + 6*S + 4*S^2 - 2*sig[S] - 3*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
         (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
           S] + (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] - (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         ((3*I)*(-5 - 10*S - 4*S^2 + 5*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] - I*(-2 + 5*sig[S] + 4*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S]*(((I/2)*(9 - 34*S - 96*S^2 - 24*S^3 + 3*sig[S] + 64*S*sig[S] + 
            100*S^2*sig[S] + 40*S^3*sig[S]))/(S*(1 + S)) + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + 2*S - sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] - ((3*I)*(-5 - 8*S - 4*S^2 + 5*sig[S] + 
            10*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - 
         (8*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S] + 
         I*(5 + 4*S - 2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S]) + 
       V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
        (((-I)*(-9 - 40*S - 41*S^2 - 14*S^3 + 18*sig[S] + 40*S*sig[S] + 
            38*S^2*sig[S] + 12*S^3*sig[S]))/(1 + S)^2 - 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, 
           S] + (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
        (((-I)*(-8 - 38*S - 38*S^2 - 12*S^3 + 19*sig[S] + 46*S*sig[S] + 
            45*S^2*sig[S] + 14*S^3*sig[S]))/(1 + S)^2 - 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + (I*(5 + 14*S + 12*S^2 - 2*sig[S] + 3*S*sig[S] + 8*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
         (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] - (2*I)*sig[S]*
          (1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S] + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] + (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
         (I*(-2 + 3*S + 8*S^2 + 5*sig[S] + 14*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{sig[j]/j, sig[j]/j}, S]*
        (((-I/2)*(-3 - 39*S - 136*S^2 - 124*S^3 - 40*S^4 - 9*sig[S] + 
            53*S*sig[S] + 150*S^2*sig[S] + 128*S^3*sig[S] + 24*S^4*sig[S]))/
          (S*(1 + S)^2) - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S] + 
         I*(-2 + 5*sig[S] + 4*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        (((2*I)*(-13 - 26*S - 12*S^2 + 14*sig[S] + 29*S*sig[S] + 
            14*S^2*sig[S]))/(1 + S) - (I*(7 + 16*S + 12*S^2 - 7*sig[S] - 
            6*S*sig[S] + 4*S^2*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(1 + S) - (4*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + 2*S + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] - (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         (I*(-7 - 6*S + 4*S^2 + 7*sig[S] + 16*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - (4*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] - (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])^2*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S]) + 
       V[{j^(-1), sig[j]/j}, S]*(((-I/2)*(3 - 64*S - 148*S^2 - 72*S^3 + 
            9*sig[S] + 70*S*sig[S] + 128*S^2*sig[S] + 88*S^3*sig[S]))/
          (S*(1 + S)) + (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(j + S)}, S] - 
         (I*(8 + 21*S + 16*S^2 + sig[S] + 10*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + (I*(13 + 30*S + 20*S^2 - sig[S] + 8*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) - 
         ((3*I)*(-5 - 8*S - 4*S^2 + 5*sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
           S] - (4*I)*(1 + 2*S - sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, 
           S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + 2*S - sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] - (6*I)*(3 + 4*S - 2*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + (4*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] + I*(-2 + 5*sig[S] + 4*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) - ((8*I)*sig[S]*(1 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((4*I)*(1 + 4*S + 11*S^2 + 6*S^3 - sig[S] - 5*S*sig[S] - 2*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(S*(1 + S)) + 
       (10*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), j^(-1), j^(-1), (j + S)^(-1)}, S] + 
       ((4*I)*(1 + 4*S + 11*S^2 + 6*S^3 - sig[S] - 5*S*sig[S] - 2*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (6*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S] - 
       (4*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{j^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((4*I)*(1 + 5*S + 14*S^2 + 8*S^3 - sig[S] - 4*S*sig[S] - S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(S*(1 + S)) - 
       (2*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       ((4*I)*(1 + 5*S + 14*S^2 + 8*S^3 - sig[S] - 4*S*sig[S] - S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
       (2*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
       (4*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
         S] + (8*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
       (4*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
       (4*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       I*(1 + 3*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (4*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
        V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
         S] - I*(11 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (I*(4 + 21*S + 57*S^2 + 34*S^3 - 4*sig[S] - 
          15*S*sig[S] - 5*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, 
          S])/(S*(1 + S)) + (8*I)*V[{j^(-1), sig[j]/j, j^(-1), (j + S)^(-1)}, 
         S] - ((2*I)*(2 + 10*S + 27*S^2 + 16*S^3 - 2*sig[S] - 8*S*sig[S] - 
          3*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - (2*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (I*(4 + 17*S + 45*S^2 + 26*S^3 - 4*sig[S] - 19*S*sig[S] - 
          9*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        (S*(1 + S)) - (10*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
          (1 - j + S)^(-1)}, S] - (8*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
          (j + S)^(-1)}, S] - ((2*I)*(2 + 8*S + 21*S^2 + 12*S^3 - 2*sig[S] - 
          10*S*sig[S] - 5*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) - (6*I)*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       (4*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*V[{j^(-1), sig[j]/j, sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (4*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (10*I)*V[{j^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          (1 - j + S)^(-1)}, S] + (4*I)*V[{j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), j^(-1)}, S] - 
       (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
         S] - (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{j^(-1), sig[j]/(j + S), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           j^(-1)}, S])/(S*(1 + S)) - (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          j^(-1), (j + S)^(-1)}, S] - 
       (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       I*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/(S*(1 + S)) + (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j, (j + S)^(-1)}, S] - 
       (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
          S])/(S*(1 + S)) - (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j, sig[j]/(j + S)}, S] - I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       ((2*I)*(2 + 11*S + 13*S^2 + 6*S^3 - 2*sig[S] - 7*S*sig[S] - 
          7*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/(S*(1 + S)) + 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, 
         S] + ((2*I)*(4 + 22*S + 27*S^2 + 12*S^3 - 4*sig[S] - 14*S*sig[S] - 
          13*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) + I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
         S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), (j + S)^(-1)}, S] - 
       (I*(8 + 41*S + 61*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          17*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (I*(-4 - 11*S + 4*sig[S] + 17*S*sig[S] + 34*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - ((4*I)*(2 + 11*S + 14*S^2 + 6*S^3 - 2*sig[S] - 7*S*sig[S] - 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/(S*(1 + S)) - 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, 
         S] + ((2*I)*(4 + 22*S + 27*S^2 + 12*S^3 - 4*sig[S] - 14*S*sig[S] - 
          13*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) - I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S)}, S] + ((2*I)*(-4 - 13*S - 12*S^2 + 4*sig[S] + 
          21*S*sig[S] + 28*S^2*sig[S] + 14*S^3*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
          S])/(S*(1 + S)) - (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
       ((2*I)*(-4 - 9*S + 4*sig[S] + 17*S*sig[S] + 14*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S + ((2*I)*(2 + 10*S + 25*S^2 + 16*S^3 - 2*sig[S] - 
          8*S*sig[S] - 5*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, 
         S] - (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (8*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), (j + S)^(-1)}, S] + 
       (I*(8 + 41*S + 53*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          25*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1), sig[j]/(j + S)}, S] - I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1), 
          (j + S)^(-1)}, S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((2*I)*(4 + 21*S + 28*S^2 + 14*S^3 - 4*sig[S] - 13*S*sig[S] - 
          12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/(S*(1 + S)) + (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          (j + S)^(-1)}, S] + (I*(8 + 41*S + 53*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 25*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (j + S)^(-1)}, S] - 
       ((2*I)*(-4 - 14*S - 11*S^2 + 4*sig[S] + 22*S*sig[S] + 29*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) - I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] + (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 
          41*S*sig[S] + 61*S^2*sig[S] + 26*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) - 
       ((4*I)*(1 + 4*S + 8*S^2 - sig[S] - 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1)}, 
         S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + ((2*I)*(-2 - 5*S + 2*sig[S] + 9*S*sig[S] + 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1)}, S])/S + (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j, (j + S)^(-1)}, S] - 
       ((2*I)*(-4 - 14*S - 11*S^2 + 4*sig[S] + 22*S*sig[S] + 29*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) + I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(j + S)}, S] + (8*I)*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
       ((2*I)*(4 + 17*S + 14*S^2 - 4*sig[S] - 9*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S - (I*(-4 - 15*S - 9*S^2 + 4*sig[S] + 
          21*S*sig[S] + 53*S^2*sig[S] + 34*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1)}, S] - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (8*I)*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (8*I)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1)}, S] + (8*I)*V[{(j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, 
         S] + (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          j^(-1), sig[j]/j}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
         S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j}, S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, 
         S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
          j^(-1), sig[j]/j}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
          sig[j]/j, sig[j]/j}, S] - (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), sig[j]/j}, 
         S] - (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + S)^(-1), sig[j]/j}, S] - (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, 
          sig[j]/j}, S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
       (I*(4 + 19*S + 38*S^2 - 4*sig[S] - 9*S*sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/S - 
       I*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/j, j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((4*I)*(1 + 4*S + 8*S^2 - sig[S] - 3*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
       (6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{sig[j]/j, j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (4*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] + I*(7 + 2*S + sig[S])*
        V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/j, (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (I*(4 + 21*S + 53*S^2 + 34*S^3 - 4*sig[S] - 15*S*sig[S] - 
          9*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, 
          (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((2*I)*(2 + 12*S + 31*S^2 + 20*S^3 - 2*sig[S] - 6*S*sig[S] - 
          3*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - (2*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (4*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{sig[j]/j, sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 
          41*S*sig[S] + 61*S^2*sig[S] + 26*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) + 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 41*S*sig[S] + 
          61*S^2*sig[S] + 26*S^3*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + ((2*I)*(-2 - 7*S - 6*S^2 + 2*sig[S] + 
          11*S*sig[S] + 14*S^2*sig[S] + 6*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*V[{sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + ((4*I)*(-2 - 7*S - 6*S^2 + 2*sig[S] + 
          11*S*sig[S] + 14*S^2*sig[S] + 6*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/(j + S)}, S] - 
       (I*(8 + 33*S + 26*S^2 - 8*sig[S] - 19*S*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S + (8*I)*sig[S]*V[{sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (8*I)*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/(j + S)}, 
         S] + (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, (j + S)^(-1), 
          sig[j]/(j + S)}, S] + (I*(-8 - 19*S + 8*sig[S] + 33*S*sig[S] + 
          26*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/S - (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j, sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - ((2*I)*(2 + 11*S + 14*S^2 + 6*S^3 - 
          2*sig[S] - 7*S*sig[S] - 6*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/(j + S)}, S] - 
       (8*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] + (8*I)*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (8*I)*V[{sig[j]/(j + S), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (8*I)*sig[S]*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (8*I)*V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S]) + (5*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
     (6*I)*V[{j^(-1), j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, 
       S] - (2*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1)}, S] - (2*I)*sig[S]*
      V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
     (6*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] - 
     (5*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
       S] + (6*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S] + 
     (2*I)*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (2*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
     (6*I)*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1)}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
       S] - (6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1)}, 
       S] + (2*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (5*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (6*I)*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S] + 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
     (6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - (2*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - (2*I)*V[{j^(-1), j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (2*I)*sig[S]*
      V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] - 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
       S] - (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] + (2*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (2*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), j^(-1)}, S] + 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - (6*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] - (2*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] - (6*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
       S] + (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), j^(-1)}, S] - (2*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
       S] - (2*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1)}, S] + (2*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (6*I)*V[{j^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), j^(-1)}, S] - 
     (6*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1)}, S] - 
     (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (6*I)*sig[S]*
      V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), j^(-1), j^(-1)}, S] - 
     (5*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
       S] + (6*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{j^(-1), sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (5*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, 
        j^(-1)}, S] + (6*I)*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, 
        (1 - j + S)^(-1)}, S] - (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1)}, S] + (2*I)*V[{j^(-1), sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (5*I)*(1 + 2*S - sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), j^(-1)}, S] + 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] - 
     (6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
       S] + (2*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     (6*I)*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] - (6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
       S] - (2*I)*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (2*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), j^(-1)}, S] + 
     (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), j^(-1)}, S] - 
     (2*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
     (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (6*I)*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*V[{j^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
     (2*I)*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (6*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, 
       S] - (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (2*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), j^(-1)}, S] - 
     (2*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (6*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (2*I)*sig[S]*
      V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        j^(-1)}, S] + (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (6*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), 
        j^(-1)}, S] + I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
     (2*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] - I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] + 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j, 
        sig[j]/j}, S] - (2*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), j^(-1)}, S] - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1), 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
        j^(-1), sig[j]/(1 - j + S)}, S] + I*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
        sig[j]/j, sig[j]/j, sig[j]/j}, S] + (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + I*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/j}, S] + (5*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, S] - 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (5*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S] - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (5*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), j^(-1), 
        sig[j]/j}, S] - (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] - I*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, j^(-1)}, S] + 
     I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
        j^(-1), sig[j]/j, sig[j]/j}, S] - (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] + (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        j^(-1), sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S)}, S] + I*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, j^(-1)}, S] - 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/j, sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (5*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (5*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - I*(1 + 2*S - sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/j}, S] - (5*I)*(-1 + sig[S] + 2*S*sig[S])*
      V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), sig[j]/j}, 
       S] - (6*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), j^(-1), 
        sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
      V[{sig[j]/j, j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
       S] + (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] - 
     (6*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
       S] - (2*I)*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - 
     (2*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S)}, S] - (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, 
       S] - (2*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S)}, S] - (5*I)*(1 + 2*S - sig[S])*
      V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*V[{sig[j]/j, j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - 
     (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (6*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/j}, S] - (2*I)*sig[S]*
      V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
     (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S] + 
     (5*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, 
        sig[j]/j}, S] - (6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j, 
        sig[j]/(1 - j + S)}, S] - (2*I)*V[{sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (5*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, j^(-1), 
        sig[j]/j}, S] - (5*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
     (6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S)}, S] + (2*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
        sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
     (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] + (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + (2*I)*sig[S]*
      V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/j}, S] - (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
        (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
     (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
        (1 - j + S)^(-1), sig[j]/j}, S] - 
     (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/j}, S] + (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j}, S] - 
     (2*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), j^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
     I*(1 + 2*S - sig[S])*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
        sig[j]/j, sig[j]/j}, S] - I*(1 + 2*S - sig[S])*sig[S]*
      V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
     I*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] - I*(1 + 2*S - sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + S)^(-1), 
        sig[j]/(1 - j + S), sig[j]/j}, S] - I*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
        sig[j]/(1 - j + S), sig[j]/j}, S] + I*(-1 + sig[S] + 2*S*sig[S])*
      V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
     I*(1 + 2*S - sig[S])*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
        sig[j]/j, sig[j]/j}, S] + V[{j^(-1)}, S]*((2*I)*phiP1[1, 0]^2 + 
       ((3*I)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j^3}, S])/(S*(1 + S)) + (3*I)*(-1 - 4*S - sig[S] + 
         2*S*sig[S])*V[{sig[j]/j}, S]^2 - 
       ((I/2)*(-9 - 4*S + 24*S^2 - 8*S^3 - 9*sig[S] - 22*S*sig[S] + 
          32*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-2), j^(-1)}, S])/
        (S*(1 + S)) + (((9*I)/2)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 
          2*S*sig[S])*V[{j^(-2), sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/2)*(-9 - 8*S + 12*S^2 - 16*S^3 - 9*sig[S] - 26*S*sig[S] + 
          28*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-1), j^(-2)}, S])/
        (S*(1 + S)) + (I*(18 + 65*S + 48*S^2 - 3*sig[S] - 2*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), j^(-1)}, S]^2)/(1 + S) + 
       ((4*I)*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S)^2 + 
       ((I/2)*(-9 - 8*S + 12*S^2 - 16*S^3 - 9*sig[S] - 26*S*sig[S] + 
          28*S^2*sig[S] + 72*S^3*sig[S])*V[{j^(-1), sig[j]/j^2}, S])/
        (S*(1 + S)) + (I*(15 + 53*S + 36*S^2 - 6*sig[S] - 14*S*sig[S])*
         V[{j^(-1), sig[j]/j}, S]^2)/(1 + S) - 
       ((I/2)*(-9 - 14*S + 40*S^2 + 72*S^3 - 9*sig[S] + 4*S*sig[S] + 
          48*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-2), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       ((I/2)*(9 + 22*S - 32*S^2 - 72*S^3 + 9*sig[S] + 4*S*sig[S] - 
          24*S^2*sig[S] + 8*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)^2}, S])/(S*(1 + S)) + 
       (I*(6 + S - 3*sig[S] + 14*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2)/(1 + S) - 
       (((9*I)/2)*(-1 + 2*S)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j^2, sig[j]/j}, S])/(S*(1 + S)) - 
       ((I/2)*(-9 + 4*S + 48*S^2 + 8*S^3 - 9*sig[S] - 14*S*sig[S] + 
          40*S^2*sig[S] + 72*S^3*sig[S])*V[{sig[j]/j, sig[j]/j^2}, S])/
        (S*(1 + S)) - (I*(-3 + 11*S + 12*S^2 + 6*sig[S] - 2*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S]^2)/(1 + S) + 
       V[{j^(-1), sig[j]/(1 - j + S)}, S]*(((-2*I)*(1 + sig[S] + 2*S*sig[S]))/
          (1 + S) + (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S]) + 
       MZV[1]*((-2*I)*A[0, 2]*sig[S] + ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*
           V[{sig[j]/j^2}, S])/(S*(1 + S)) - ((12*I)*(-1 + 2*S)*(1 + 2*S)*
           sig[S]*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) + 
         ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/
          (S*(1 + S)) - ((12*I)*(-1 + 2*S)*(1 + 2*S)*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
         ((12*I)*(-1 + 2*S)*(1 + 2*S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
          (S*(1 + S))) + A[0, 2]*((-I)*sig[S]*V[{sig[j]/j}, S] + 
         I*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S] - (I/2)*S*(1 + sig[S])*
          V[{j^(-1), sig[j]/j}, S] - (I/2)*S*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (I/2)*S*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - (I/2)*S*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S]) + 
       ((2*I)*(3 + S + 3*sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S)^2 + 
       phiP1[1, 0]*(((-8*I)*(1 + sig[S])*V[{sig[j]/j}, S])/(1 + S) - 
         (4*I)*sig[S]*V[{j^(-1), j^(-1)}, S] + 
         (4*I)*V[{j^(-1), (1 - j + S)^(-1)}, S] + (4*I)*sig[S]*
          V[{j^(-1), sig[j]/j}, S] + (2*I)*sig[S]*
          V[{(1 - j + S)^(-1), j^(-1)}, S] - (4*I)*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, S] + (4*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         (2*I)*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S]*
        V[{sig[j]/(1 - j + S), sig[j]/j}, S] + V[{sig[j]/j^2}, S]*
        (((I/2)*(3 - 4*S - 32*S^2 - 16*S^3 + 9*sig[S] + 14*S*sig[S] + 
            16*S^2*sig[S] + 32*S^3*sig[S]))/(S*(1 + S)) + 
         (I*(-3 + 12*S + 16*S^2 - 3*sig[S] + 14*S*sig[S] + 36*S^2*sig[S] + 
            24*S^3*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)) - 
         (I*(9 + 44*S + 36*S^2 + 3*sig[S] + 4*S*sig[S] + 12*S^2*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(1 + S) + 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          (1 + S) - (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{(1 - j + S)^(-1), 
             j^(-1)}, S])/(1 + S) + (I*(-9 - 52*S - 36*S^2 + 3*sig[S] + 
            28*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          (1 + S) + (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
         ((2*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          (1 + S) - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         (I*(3 + 2*S)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/(1 + S)) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
        ((4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{j^(-1), (j + S)^(-1)}, S]*((-4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{j^(-1), sig[j]/j}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + 2*S - sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(j + S)^(-1), sig[j]/(j + S)}, S]*
        ((4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] - 
         (2*I)*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S]) + V[{j^(-1), sig[j]/(j + S)}, S]*
        ((2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, 
           S] - (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (2*I)*sig[S]*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S]*
        ((-4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, 
           S] + (2*I)*sig[S]*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/j}, S]) + phiP1[2, 2]*((2*I)*(-1 + 2*S + sig[S])*
          V[{j^(-1), j^(-1)}, S] - (2*I)*(-1 + 2*S + sig[S])*
          V[{j^(-1), sig[j]/j}, S] - I*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1)}, S] + (2*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (2*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (2*I)*(-1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + I*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S]*
        ((-4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
           S]) - I*(1 + 2*S + sig[S])*V[{j^(-2), j^(-1), j^(-1)}, S] + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-2), j^(-1), sig[j]/j}, S] - 
       I*(1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, j^(-1)}, S] + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-2), sig[j]/j, sig[j]/j}, S] - 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), j^(-2)}, S] - 
       ((I/2)*(16 + 55*S + 61*S^2 - 98*S^3 - 140*S^4 - 68*S^5 + 16*sig[S] + 
          55*S*sig[S] + 59*S^2*sig[S] - 4*S^3*sig[S] + 96*S^4*sig[S] + 
          72*S^5*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/(S^2*(1 + S)^2) + 
       ((2*I)*(1 + sig[S])*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
        (1 + S) + (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), j^(-1), sig[j]/j^2}, 
         S] + ((I/2)*(16 + 55*S + 47*S^2 - 96*S^3 - 140*S^4 - 68*S^5 + 
          16*sig[S] + 55*S*sig[S] + 45*S^2*sig[S] + 2*S^3*sig[S] + 
          100*S^4*sig[S] + 72*S^5*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
        (S^2*(1 + S)^2) - ((I/2)*(1 + sig[S])*(-7 - 3*S + 11*sig[S] + 
          3*S*sig[S])*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((4*I)*(3 + 2*sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        (1 + S) - ((4*I)*(2 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
          S])/(1 + S) - (I*(1 + 2*S + sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
         V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, j^(-2)}, S] + 
       ((I/2)*(-16 - 73*S - 83*S^2 + 74*S^3 + 112*S^4 + 28*S^5 - 16*sig[S] - 
          73*S*sig[S] - 117*S^2*sig[S] - 16*S^3*sig[S] + 100*S^4*sig[S] + 
          72*S^5*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/(S^2*(1 + S)^2) + 
       ((I/2)*(1 + sig[S])*(17 - 5*S - 2*S^2 - 13*sig[S] + 5*S*sig[S] + 
          2*S^2*sig[S])*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/(1 + S) + 
       (2*I)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j^2}, S] - 
       ((I/2)*(-16 - 73*S - 97*S^2 + 88*S^3 + 132*S^4 + 36*S^5 - 16*sig[S] - 
          73*S*sig[S] - 131*S^2*sig[S] - 14*S^3*sig[S] + 100*S^4*sig[S] + 
          72*S^5*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        (S^2*(1 + S)^2) + ((6*I)*(1 + sig[S])*V[{j^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/(1 + S) + 
       ((4*I)*(1 + 2*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        (1 + S) + (I*(7 + 2*S + 7*sig[S])*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(1 + S) - I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-2), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (I*(-2 + 19*S + 21*S^2 + 8*S^3 - 
          4*sig[S] + S*sig[S] - 3*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/(1 + S)^2 + (I*(3 + 13*S + 8*S^2 + sig[S] - S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/(1 + S) - 
       ((4*I)*(S - sig[S] + 2*S*sig[S] + S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (j + S)^(-1)}, S])/S + (I*(-2 + 27*S + 21*S^2 + 8*S^3 - 4*sig[S] + 
          9*S*sig[S] - 3*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(1 + S)^2 - I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
       ((I/2)*(-16 - 39*S - 22*S^2 - 40*S^3 - 72*S^4 - 16*sig[S] - 
          39*S*sig[S] - 24*S^2*sig[S] + 36*S^3*sig[S] + 52*S^4*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S^2*(1 + S)) - ((8*I)*sig[S]*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, 
          S])/S + ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           (j + S)^(-1), sig[j]/(j + S)}, S])/S - 
       (I*(-S + 11*S^2 + 4*S^3 - 2*sig[S] - 15*S*sig[S] - 5*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/(1 + S)^2 + 
       (I*(-1 + 13*S + 8*S^2 - 3*sig[S] - S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/(1 + S) + 
       ((4*I)*(2 + S + 3*sig[S] + 2*S*sig[S] + S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (j + S)^(-1)}, S])/S - (I*(-2 - 5*S + 7*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)^2}, S] - ((I/2)*(-16 - 73*S - 97*S^2 + 100*S^3 + 
          160*S^4 + 52*S^5 - 16*sig[S] - 73*S*sig[S] - 131*S^2*sig[S] - 
          10*S^3*sig[S] + 104*S^4*sig[S] + 72*S^5*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        (S^2*(1 + S)^2) + ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
           (j + S)^(-1)}, S])/S + ((8*I)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/
        S - ((8*I)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S + ((8*I)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
          S])/S - ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
           sig[j]/j}, S])/S + ((8*I)*(1 + sig[S])*
         V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S - ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/j}, S])/S - ((8*I)*(1 + sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
          S])/S - (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j^2, j^(-1), sig[j]/j}, 
         S] - (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/j^2, sig[j]/j, sig[j]/j}, 
         S] - I*(1 + 2*S + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j^2}, S] - 
       ((I/2)*(16 + 55*S + 73*S^2 - 18*S^3 - 80*S^4 - 44*S^5 + 16*sig[S] + 
          55*S*sig[S] + 71*S^2*sig[S] + 52*S^3*sig[S] + 108*S^4*sig[S] + 
          72*S^5*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S^2*(1 + S)^2) + (I*(5 + 2*S + 5*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
       ((4*I)*(3 + 2*sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        (1 + S) - I*(1 + 2*S + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j^2}, 
         S] + Log[2]*((-8*I)*(1 + 2*S - sig[S])*V[{j^(-1), j^(-1)}, S] + 
         (8*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         (8*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         (8*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (8*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + V[{sig[j]/j}, S]*
          ((-16*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1)}, S] + 
           (16*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
           (8*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
           (16*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
           (16*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
              sig[j]/(1 - j + S)}, S] + (16*I)*(-1 + 2*S + sig[S])*
            V[{sig[j]/j, sig[j]/j}, S] - (8*I)*(1 + sig[S] + 2*S*sig[S])*
            V[{sig[j]/(1 - j + S), sig[j]/j}, S]) - 
         (16*I)*V[{j^(-1), j^(-1), j^(-1)}, S] + 
         (16*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
         (16*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (16*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - (16*I)*sig[S]*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
           S] - (16*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] - 
         (16*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
       ((I/2)*(-16 - 73*S - 63*S^2 + 154*S^3 + 212*S^4 + 68*S^5 - 16*sig[S] - 
          73*S*sig[S] - 97*S^2*sig[S] + 24*S^3*sig[S] + 120*S^4*sig[S] + 
          72*S^5*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        (S^2*(1 + S)^2) + V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        ((-4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
       V[{(j + S)^(-1), sig[j]/j}, S]*((4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, 
           S] + (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S]) + 
       (I*(3 + 3*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        (1 + S) + (I*(1 + 8*S - S^2 + 3*sig[S] + 24*S*sig[S] + 
          21*S^2*sig[S] + 8*S^3*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/(1 + S)^2 - ((8*I)*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S + (I*(-3 + 4*S - S^2 - sig[S] + 
          20*S*sig[S] + 21*S^2*sig[S] + 8*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/(1 + S)^2 + 
       phiP1[2, 3]*(2*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] + 
         (1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] - 
         2*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] + 
         2*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + 2*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (-1 - sig[S] - 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + (1 + 2*S)*(-1 + sig[S])*
          (1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
           S] - (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] + (-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
            j^(-1)}, S] - (1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - (-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{sig[j]/(j + S)}, S]*((4*I)*sig[S]*(1 + 3*sig[S] + 2*S*sig[S])*
          V[{j^(-1), j^(-1)}, S] - (4*I)*(3 + 2*S + sig[S])*
          V[{j^(-1), sig[j]/j}, S] - ((2*I)*sig[S]*(2 + S + 2*sig[S] + 
            3*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S + 
         ((4*I)*(2 + 3*S + 2*S^2 + 2*sig[S] + S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S - 
         (4*I)*(1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*sig[S]*(1 + 3*sig[S] + 
           2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         ((2*I)*sig[S]*(2 + 3*S + 2*S^2 + 2*sig[S] + S*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + (8*I)*sig[S]*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (8*I)*sig[S]*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (8*I)*sig[S]*
          V[{j^(-1), sig[j]/j, j^(-1)}, S] - (8*I)*sig[S]*
          V[{j^(-1), sig[j]/j, sig[j]/j}, S] + (2*I)*(1 + 2*S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (2*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
         (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
           S] - (2*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - (2*I)*(-1 + sig[S])*
          (1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(j + S)^(-1), (j + S)^(-1)}, S]*((-4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/j}, S]*
        ((-4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S] + 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S] + 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{sig[j]/(j + S), sig[j]/(j + S)}, S]*((4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       V[{(1 - j + S)^(-1), (j + S)^(-1)}, S]*
        ((-4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
           S] + (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{j^(-1), j^(-1), j^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{j^(-1), j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/j, j^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]) + 
       ((8*I)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(j + S)}, S])/S + ((8*I)*sig[S]*(1 + sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
          S])/S + V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
        ((I*(-1 - 40*S - 41*S^2 - 14*S^3 + 26*sig[S] + 40*S*sig[S] + 
            38*S^2*sig[S] + 12*S^3*sig[S]))/(1 + S)^2 + 
         (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, 
           S] - (2*I)*(1 + 2*S + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
        ((I*(-38*S - 38*S^2 - 12*S^3 + 27*sig[S] + 46*S*sig[S] + 
            45*S^2*sig[S] + 14*S^3*sig[S]))/(1 + S)^2 + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] - (I*(2 - 6*S + sig[S] + 23*S*sig[S] + 20*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
         (2*I)*sig[S]*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] + (2*I)*sig[S]*
          (1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S] - 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] - (2*I)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         (I*(1 + 23*S + 20*S^2 + 2*sig[S] - 6*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) - (2*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] - (2*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
         (2*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{sig[j]/j, sig[j]/j}, S]*
        (((I/2)*(-3 - 23*S - 136*S^2 - 124*S^3 - 40*S^4 - 9*sig[S] + 
            69*S*sig[S] + 150*S^2*sig[S] + 128*S^3*sig[S] + 24*S^4*sig[S]))/
          (S*(1 + S)^2) + (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S] + 
         (I*(-1 - 18*S - 12*S^2 - 2*sig[S] + 11*S*sig[S] + 8*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{j^(-1), j^(-1)}, S]*
        (-2*phiP1[2, 3]*(1 + 2*S + sig[S]) - 
         ((I/2)*(3 - 97*S - 216*S^2 - 220*S^3 - 72*S^4 + 9*sig[S] + 
            43*S*sig[S] + 186*S^2*sig[S] + 208*S^3*sig[S] + 88*S^4*sig[S]))/
          (S*(1 + S)^2) + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{j^(-1), (j + S)^(-1)}, S] - (I*(33 + 118*S + 84*S^2 - 9*sig[S] - 
            16*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/(1 + S) + 
         (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] - 
         (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), sig[j]/(j + S)}, 
           S] - (I*(11 + 41*S + 28*S^2 - 2*sig[S] - 10*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] - (I*(-19 - 70*S - 44*S^2 + 7*sig[S] + 32*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
         ((6*I)*(3 + 6*S + 4*S^2 - 2*sig[S] - 3*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) + 
         (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
           S] - (4*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] + (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
         ((3*I)*(-5 - 10*S - 4*S^2 + 5*sig[S] + 8*S*sig[S] + 4*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] + (4*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] + 
         (I*(-5 - 22*S - 12*S^2 + 8*sig[S] + 29*S*sig[S] + 16*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S]*(((-I/2)*(9 - 41*S - 130*S^2 - 120*S^3 - 24*S^4 + 3*sig[S] + 
            51*S*sig[S] + 164*S^2*sig[S] + 140*S^3*sig[S] + 40*S^4*sig[S]))/
          (S*(1 + S)^2) - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - (4*I)*(1 + 2*S - sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] - (I*(9 - 16*S - 12*S^2 - 9*sig[S] + 
            10*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          (1 + S) + (8*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/(j + S)}, S] - 
         (I*(2 - 11*S - 8*S^2 + sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
         (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + 2*S - sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S), sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S]) + 
       V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        (((-2*I)*(-13 - 26*S - 12*S^2 + 14*sig[S] + 29*S*sig[S] + 
            14*S^2*sig[S]))/(1 + S) + (I*(1 - 24*S - 12*S^2 - sig[S] + 
            34*S*sig[S] + 28*S^2*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(1 + S) + (4*I)*(1 + 2*S + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + 2*S + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, 
           S] + (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
         (I*(1 - 34*S - 28*S^2 - sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(1 + S) + (4*I)*(1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] + (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])^2*V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S]) + 
       V[{j^(-1), sig[j]/j}, S]*(((I/2)*(3 - 77*S - 212*S^2 - 220*S^3 - 
            72*S^4 + 9*sig[S] + 63*S*sig[S] + 198*S^2*sig[S] + 
            216*S^3*sig[S] + 88*S^4*sig[S]))/(S*(1 + S)^2) - 
         (8*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/(j + S)}, S] + 
         (I*(11 + 41*S + 28*S^2 - 2*sig[S] - 10*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, 
           S] + (I*(-19 - 70*S - 44*S^2 + 7*sig[S] + 32*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
         ((3*I)*(-5 - 8*S - 4*S^2 + 5*sig[S] + 10*S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(1 + S) - 
         (4*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, 
           S] + (4*I)*(1 + 2*S - sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, 
           S] - (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + 2*S - sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] + (6*I)*(3 + 4*S - 2*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] - (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/(1 - j + S)}, S] - (4*I)*(1 + 2*S - sig[S])*
          V[{sig[j]/j, sig[j]/(j + S)}, S] - 
         (I*(-5 - 22*S - 12*S^2 + 8*sig[S] + 29*S*sig[S] + 16*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(1 + S) - 
         (4*I)*(-1 + sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] + (4*I)*(-1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S)}, S] + (4*I)*(1 + S)*
          (-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (j + S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*
          sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S]) + ((8*I)*sig[S]*(1 + sig[S])*
         V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
       ((4*I)*(1 + 4*S + 11*S^2 + 6*S^3 - sig[S] - 5*S*sig[S] - 2*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
       (10*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), j^(-1), j^(-1), (j + S)^(-1)}, S] - 
       ((4*I)*(1 + 4*S + 11*S^2 + 6*S^3 - sig[S] - 5*S*sig[S] - 2*S^2*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       (6*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S] + 
       (4*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] - (8*I)*V[{j^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((4*I)*(1 + 5*S + 14*S^2 + 8*S^3 - sig[S] - 4*S*sig[S] - S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/(S*(1 + S)) + 
       (2*I)*V[{j^(-1), j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), j^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       ((4*I)*(1 + 5*S + 14*S^2 + 8*S^3 - sig[S] - 4*S*sig[S] - S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
       (2*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
         S] - (8*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (2*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       (4*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S] - 
       (4*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       I*(1 + 3*sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (4*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (2*I)*sig[S]*
        V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1)}, 
         S] + I*(11 + 2*S + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (I*(4 + 21*S + 57*S^2 + 34*S^3 - 4*sig[S] - 
          15*S*sig[S] - 5*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, 
          S])/(S*(1 + S)) - (8*I)*V[{j^(-1), sig[j]/j, j^(-1), (j + S)^(-1)}, 
         S] + ((2*I)*(2 + 10*S + 27*S^2 + 16*S^3 - 2*sig[S] - 8*S*sig[S] - 
          3*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + (2*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (I*(4 + 17*S + 45*S^2 + 26*S^3 - 4*sig[S] - 19*S*sig[S] - 
          9*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S])/
        (S*(1 + S)) + (10*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
          (1 - j + S)^(-1)}, S] + (8*I)*V[{j^(-1), sig[j]/j, sig[j]/j, 
          (j + S)^(-1)}, S] + ((2*I)*(2 + 8*S + 21*S^2 + 12*S^3 - 2*sig[S] - 
          10*S*sig[S] - 5*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) + (6*I)*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (8*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*V[{j^(-1), sig[j]/j, sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (4*I)*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (10*I)*V[{j^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          (1 - j + S)^(-1)}, S] - (4*I)*V[{j^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), j^(-1)}, S] + 
       (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
         S] + (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{j^(-1), sig[j]/(j + S), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
           j^(-1)}, S])/(S*(1 + S)) + (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          j^(-1), (j + S)^(-1)}, S] + 
       (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + (4*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       I*(1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
           j^(-1)}, S])/(S*(1 + S)) - (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j, (j + S)^(-1)}, S] + 
       (I*(8 + 41*S + 55*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          23*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
          S])/(S*(1 + S)) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/j, sig[j]/(j + S)}, S] + I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*V[{(1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       ((2*I)*(2 + 11*S + 13*S^2 + 6*S^3 - 2*sig[S] - 7*S*sig[S] - 
          7*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           j^(-1)}, S])/(S*(1 + S)) - 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, 
         S] - ((2*I)*(4 + 22*S + 27*S^2 + 12*S^3 - 4*sig[S] - 14*S*sig[S] - 
          13*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) - I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), (j + S)^(-1)}, S] + 
       (I*(8 + 41*S + 61*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          17*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       (I*(-4 - 11*S + 4*sig[S] + 17*S*sig[S] + 34*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + ((4*I)*(2 + 11*S + 14*S^2 + 6*S^3 - 2*sig[S] - 7*S*sig[S] - 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           j^(-1)}, S])/(S*(1 + S)) + 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, 
         S] - ((2*I)*(4 + 22*S + 27*S^2 + 12*S^3 - 4*sig[S] - 14*S*sig[S] - 
          13*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) + I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
         S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S)}, S] - ((2*I)*(-4 - 13*S - 12*S^2 + 4*sig[S] + 
          21*S*sig[S] + 28*S^2*sig[S] + 14*S^3*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
          S])/(S*(1 + S)) + (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S] + 
       ((2*I)*(-4 - 9*S + 4*sig[S] + 17*S*sig[S] + 14*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S - ((2*I)*(2 + 10*S + 25*S^2 + 16*S^3 - 2*sig[S] - 
          8*S*sig[S] - 5*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
       (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, 
         S] + (8*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (8*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), (j + S)^(-1)}, S] - 
       (I*(8 + 41*S + 53*S^2 + 26*S^3 - 8*sig[S] - 27*S*sig[S] - 
          25*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
          S])/(S*(1 + S)) - (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          j^(-1), sig[j]/(j + S)}, S] + I*(1 + sig[S] + 2*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1), 
          (j + S)^(-1)}, S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
          (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((2*I)*(4 + 21*S + 28*S^2 + 14*S^3 - 4*sig[S] - 13*S*sig[S] - 
          12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/(S*(1 + S)) - (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          (j + S)^(-1)}, S] - (I*(8 + 41*S + 53*S^2 + 26*S^3 - 8*sig[S] - 
          27*S*sig[S] - 25*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
       (4*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
       I*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
          sig[j]/(j + S), sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), (j + S)^(-1)}, S] + 
       ((2*I)*(-4 - 14*S - 11*S^2 + 4*sig[S] + 22*S*sig[S] + 29*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) + I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/(1 - j + S)}, 
         S] - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] - (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 
          41*S*sig[S] + 61*S^2*sig[S] + 26*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/(S*(1 + S)) + 
       ((4*I)*(1 + 4*S + 8*S^2 - sig[S] - 3*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/S + 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1)}, 
         S] - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - ((2*I)*(-2 - 5*S + 2*sig[S] + 9*S*sig[S] + 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           j^(-1)}, S])/S - (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j, (j + S)^(-1)}, S] + 
       ((2*I)*(-4 - 14*S - 11*S^2 + 4*sig[S] + 22*S*sig[S] + 29*S^2*sig[S] + 
          12*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/j}, S])/(S*(1 + S)) - I*(1 + 2*S + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(j + S)}, S] - (8*I)*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S), (j + S)^(-1)}, S] - 
       ((2*I)*(4 + 17*S + 14*S^2 - 4*sig[S] - 9*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S + (I*(-4 - 15*S - 9*S^2 + 4*sig[S] + 
          21*S*sig[S] + 53*S^2*sig[S] + 34*S^3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
          (j + S)^(-1)}, S] - (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1)}, S] + (8*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), 
          sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (8*I)*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S), (j + S)^(-1)}, S] + 
       (8*I)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1)}, S] - (8*I)*V[{(j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, 
         S] - (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), 
          sig[j]/j}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          j^(-1), sig[j]/j}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
         S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/j}, S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, 
         S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
          j^(-1), sig[j]/j}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
          sig[j]/j, sig[j]/j}, S] + (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j}, S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), j^(-1), sig[j]/j}, 
         S] + (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + S)^(-1), sig[j]/j}, S] + (8*I)*sig[S]*
        V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j, 
          sig[j]/j}, S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] + (8*I)*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
       (I*(4 + 19*S + 38*S^2 - 4*sig[S] - 9*S*sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/S + 
       I*(1 - sig[S] + 2*S*sig[S])*V[{sig[j]/j, j^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((4*I)*(1 + 4*S + 8*S^2 - sig[S] - 3*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/S - 
       (6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
       (4*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (8*I)*V[{sig[j]/j, j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (2*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), 
          sig[j]/(1 - j + S)}, S] + (4*I)*V[{sig[j]/j, (1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/j}, S] - I*(7 + 2*S + sig[S])*
        V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/j, (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (I*(4 + 21*S + 53*S^2 + 34*S^3 - 4*sig[S] - 15*S*sig[S] - 
          9*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, 
          (j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((2*I)*(2 + 12*S + 31*S^2 + 20*S^3 - 2*sig[S] - 6*S*sig[S] - 
          3*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + (2*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, 
          sig[j]/(1 - j + S)}, S] + (8*I)*sig[S]*
        V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       (4*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] - (8*I)*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (2*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/(1 - j + S)}, S] - (4*I)*V[{sig[j]/j, sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (8*I)*V[{sig[j]/j, sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 
          41*S*sig[S] + 61*S^2*sig[S] + 26*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/(S*(1 + S)) - 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (I*(-8 - 27*S - 17*S^2 + 8*sig[S] + 41*S*sig[S] + 
          61*S^2*sig[S] + 26*S^3*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
           sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - ((2*I)*(-2 - 7*S - 6*S^2 + 2*sig[S] + 
          11*S*sig[S] + 14*S^2*sig[S] + 6*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) + (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), 
          sig[j]/(j + S)}, S] - (8*I)*V[{sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - ((4*I)*(-2 - 7*S - 6*S^2 + 2*sig[S] + 
          11*S*sig[S] + 14*S^2*sig[S] + 6*S^3*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          sig[j]/j, sig[j]/(j + S)}, S] + 
       (I*(8 + 33*S + 26*S^2 - 8*sig[S] - 19*S*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/S - (8*I)*sig[S]*V[{sig[j]/(1 - j + S), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (8*I)*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, j^(-1), sig[j]/(j + S)}, 
         S] - (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (I*(-8 - 19*S + 8*sig[S] + 33*S*sig[S] + 
          26*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, 
           sig[j]/j}, S])/S + (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, 
          sig[j]/j, sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*sig[S]*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + ((2*I)*(2 + 11*S + 14*S^2 + 6*S^3 - 
          2*sig[S] - 7*S*sig[S] - 6*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) + V[{(j + S)^(-1)}, S]*((4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{j^(-1), j^(-1)}, S] - (4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{j^(-1), sig[j]/j}, S] - ((2*I)*(-2 - 3*S - 2*sig[S] - S*sig[S] + 
            2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S + 
         ((4*I)*(-2 - 3*S - 2*sig[S] - S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S - 
         (4*I)*(-1 + 2*S - 3*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(-3 - sig[S] + 2*S*sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + ((2*I)*(-2 - S + 2*S^2 - 2*sig[S] - 
            3*S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/S + 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, 
            S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S + 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/S - 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S + 
         ((8*I)*(1 + S + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
             (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S - 
         ((2*I)*(4 + 5*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S - 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/S + 
         ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, 
            S])/S + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - 
         ((2*I)*(-4 - 3*S + 2*S^2)*(-1 + sig[S])*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), j^(-1), j^(-1), 
            sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S] - (4*I)*(1 + S)*
          (-1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), 
            j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
           S] - (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1), 
            j^(-1)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, 
            j^(-1)}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            j^(-1), j^(-1)}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
           S] - (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
            sig[j]/j}, S] + (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j, 
            sig[j]/j, sig[j]/j}, S] - (8*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, 
           S] + (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*
          V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])*sig[S]*V[{sig[j]/j, sig[j]/j, j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), j^(-1), 
            sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S] + 
         (4*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            j^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(-1 + sig[S])^2*
          V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
         (4*I)*(1 + S)*(-1 + sig[S])^2*V[{sig[j]/(1 - j + S), 
            (1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
            sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(-1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
           S]) + (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/j, sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] - (8*I)*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + (8*I)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(j + S), (j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (8*I)*sig[S]*
        V[{sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (8*I)*V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + V[{sig[j]/j}, S]*
        ((4*I)*(1 + 2*S)*(-1 + sig[S]) - (I*(13 + 20*S - 32*S^2 - 32*S^3 + 
            13*sig[S] + 52*S*sig[S] + 122*S^2*sig[S] + 88*S^3*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(S*(1 + S)) - 
         ((8*I)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) + 
         (I*(-19 - 20*S - 32*S^2 - 32*S^3 - 19*sig[S] + 28*S*sig[S] + 
            122*S^2*sig[S] + 88*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          (S*(1 + S)) + ((8*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, 
            S])/(1 + S) + ((8*I)*(3 - S - 2*S^2 + 3*sig[S] + 2*S*sig[S] + 
            4*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S - 
         ((16*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S - 
         ((16*I)*(1 - S - 2*S^2 + sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/S - 
         (I*(13 - 50*S^2 - 40*S^3 + 13*sig[S] + 44*S*sig[S] + 64*S^2*sig[S] + 
            32*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          (S*(1 + S)) - ((16*I)*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/S + 
         ((16*I)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S + 
         ((16*I)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
          S + ((16*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
         ((16*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
            S])/S + (I*(19 - 4*S - 64*S^2 - 32*S^3 + 19*sig[S] + 
            24*S*sig[S] + 50*S^2*sig[S] + 40*S^3*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) + 
         ((8*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) + 
         ((8*I)*(1 - 2*S - 4*S^2 + sig[S] + S*sig[S] + 2*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S - 
         ((16*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/S - 
         ((16*I)*(1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
         ((2*I)*(28 + 50*S + 26*S^2 + 28*sig[S] + 41*S*sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/S - 
         (8*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] - 
         (16*I)*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] - 
         ((2*I)*(20 + 42*S + 26*S^2 + 20*sig[S] + 33*S*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/S + (8*I)*sig[S]*
          V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
         (16*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S] - 
         (16*I)*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
         (16*I)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] + 
         ((2*I)*(12 + 34*S + 26*S^2 + 12*sig[S] + 25*S*sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/S - 
         (16*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
         ((2*I)*(20 + 42*S + 26*S^2 + 20*sig[S] + 33*S*sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S - (16*I)*sig[S]*
          V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S] + 
         (8*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
         (16*I)*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
         (16*I)*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         ((2*I)*(8 + 17*S + 8*S^2 + 8*sig[S] + 12*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/S + 
         (16*I)*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] + 
         (2*I)*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
           S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, 
           S] - ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1)}, S])/S - 
         ((16*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
             (1 - j + 2*S)^(-1)}, S])/S + 
         ((2*I)*(16 + 25*S + 8*S^2 + 16*sig[S] + 20*S*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S + 
         ((2*I)*(4 + 17*S + 4*sig[S] + 26*S*sig[S] + 26*S^2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          S - (16*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(j + S)}, S] + ((16*I)*(1 + S)*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/S + 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
             (j + S)^(-1), (j + S)^(-1)}, S])/S - 
         ((16*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             (j + S)^(-1), sig[j]/j}, S])/S + (16*I)*sig[S]*
          V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
         ((16*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^
              (-1), (1 - j + 2*S)^(-1)}, S])/S - 
         ((16*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^
              (-1), sig[j]/j}, S])/S - ((2*I)*(-8 + S + 8*S^2 - 8*sig[S] - 
            4*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S + 
         (16*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
         (2*I)*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
           S] + (16*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, 
           S] + ((16*I)*sig[S]*(1 + 2*S + sig[S] + S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/S + 
         ((16*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/S - 
         (2*I)*(4 + 9*sig[S] + 8*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), sig[j]/j}, S] - 
         ((2*I)*(20 + 42*S + 26*S^2 + 20*sig[S] + 33*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          S + (16*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] - (16*I)*sig[S]*V[{(1 - j + S)^(-1), 
            sig[j]/(j + S), (j + S)^(-1)}, S] - 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
         ((16*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/S + 
         ((16*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), 
             sig[j]/j}, S])/S - ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/S + 
         ((16*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
             sig[j]/j}, S])/S - (16*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/(j + S)}, S] + ((16*I)*(1 + S)*(1 + sig[S])*
           V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/S + 
         (16*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] + 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(j + S)^(-1), 
             sig[j]/(j + S), sig[j]/(j + S)}, S])/S + 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), 
             sig[j]/j}, S])/S - (16*I)*V[{(1 - j + 2*S)^(-1), 
            (1 - j + S)^(-1), sig[j]/j}, S] - (16*I)*sig[S]*
          V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), 
             (1 - j + 2*S)^(-1), sig[j]/j}, S])/S - (16*I)*sig[S]*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, 
           S] + (16*I)*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] + ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S])/S + 
         (16*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
           S] + (16*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S)}, S] - (16*I)*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/j}, S] - (16*I)*sig[S]*
          V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + S)}, 
           S] + ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*
           V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
             sig[j]/(1 - j + 2*S)}, S])/S + 
         ((2*I)*(12 + 34*S + 26*S^2 + 12*sig[S] + 25*S*sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S + (16*I)*sig[S]*
          V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S] + (16*I)*sig[S]*
          V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] + 
         ((2*I)*(12 + 34*S + 26*S^2 + 12*sig[S] + 25*S*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S - (8*I)*sig[S]*
          V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] + 
         (16*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] - 
         (16*I)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         ((2*I)*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 8*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/S + 
         (16*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, S] - 
         (16*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, 
           S] - ((16*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
             (j + S)^(-1), sig[j]/j}, S])/S + 
         (16*I)*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S)}, S] + 
         ((2*I)*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 8*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S + 
         (16*I)*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] + 
         (16*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
            sig[j]/(j + S)}, S] - ((16*I)*sig[S]*(1 + 2*S + sig[S] + 
            S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
            S])/S + ((16*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/S - 
         ((16*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{sig[j]/(j + S), 
             (j + S)^(-1), sig[j]/(j + S)}, S])/S + (16*I)*sig[S]*
          V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (1 - j + S)^(-1), (j + S)^(-1)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (j + S)^(-1), (j + S)^(-1)}, S] - (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1)}, 
           S] + (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            (1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] - (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (j + S)^(-1)}, S] + (8*I)*(1 + S)*
          (1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
            sig[j]/(j + S), sig[j]/(j + S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] + (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1), j^(-1)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, 
           S] + (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
         (8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            sig[j]/j, j^(-1)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
            sig[j]/(j + S), sig[j]/(j + S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, j^(-1)}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j, sig[j]/j}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] + (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            (j + S)^(-1)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            (1 - j + 2*S)^(-1)}, S] - (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), 
            (j + S)^(-1)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1), sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
            (j + S)^(-1)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1)}, S] + (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
           S] + (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(j + S), sig[j]/(j + S), j^(-1)}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S), (j + S)^(-1)}, S] - (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
            sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), 
            (1 - j + 2*S)^(-1)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), 
            sig[j]/j}, S] - (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j, 
            sig[j]/j}, S] - (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            (j + S)^(-1), (j + S)^(-1)}, S] - (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), 
            sig[j]/j}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
            sig[j]/(j + S), sig[j]/(j + S)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, 
            sig[j]/j, sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S), (j + S)^(-1)}, S] + (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), 
            sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, 
            sig[j]/j}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
            j^(-1), sig[j]/j}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
            sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] - 
         (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
            (j + S)^(-1), sig[j]/j}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
            sig[j]/j}, S] - (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
            sig[j]/(1 - j + 2*S)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
         (8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (j + S)^(-1), sig[j]/j, sig[j]/j}, S] + (8*I)*(1 + S)*sig[S]*
          (1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), 
            sig[j]/(j + S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] + (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
         (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
           S] - (8*I)*(1 + S)*sig[S]*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1), 
            sig[j]/(j + S)}, S] - (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, 
           S] + (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
            sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
           S] - (8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
            (j + S)^(-1), sig[j]/(j + S)}, S] + (8*I)*(1 + S)*(1 + sig[S])*
          V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
           S] + (88*I)*Zeta[3])) + V[{sig[j]/j}, S]^2*
      ((-2*I)*(1 + 2*S)*(-1 + sig[S]) + 
       ((I/2)*(13 + 28*S - 32*S^2 - 32*S^3 + sig[S] - 20*S*sig[S] + 
          74*S^2*sig[S] + 88*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + ((4*I)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) - 
       ((I/2)*(-19 - 12*S - 32*S^2 - 32*S^3 - 31*sig[S] - 44*S*sig[S] + 
          74*S^2*sig[S] + 88*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - ((4*I)*(3 - S - 2*S^2 + 3*sig[S] + 2*S*sig[S] + 
          4*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 - S - 2*S^2 + sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/S + 
       ((I/2)*(1 - 72*S - 98*S^2 - 40*S^3 + 13*sig[S] + 52*S*sig[S] + 
          64*S^2*sig[S] + 32*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        S - ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        S - ((I/2)*(19 - 12*S - 64*S^2 - 32*S^3 + 31*sig[S] + 96*S*sig[S] + 
          98*S^2*sig[S] + 40*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - ((4*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*(1 - 2*S - 4*S^2 + sig[S] + S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       (I*(24 + 46*S + 26*S^2 + 24*sig[S] + 37*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] + 
       (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S - (4*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (I*(8 + 30*S + 26*S^2 + 8*sig[S] + 21*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S + 
       (8*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S + (8*I)*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (I*(8 + 17*S + 8*S^2 + 8*sig[S] + 12*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/S - 
       (8*I)*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] - 
       I*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/S - 
       (I*(16 + 25*S + 8*S^2 + 16*sig[S] + 20*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       I*(13 + 22*sig[S] + 26*S*sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, 
         S] - ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           j^(-1)}, S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           sig[j]/j}, S])/S - (8*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + ((8*I)*(1 + S)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        S + ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       (I*(-8 + S + 8*S^2 - 8*sig[S] - 4*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       I*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       ((8*I)*sig[S]*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/S + I*(4 + 9*sig[S] + 8*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        S - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
           (j + S)^(-1)}, S])/S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/S + 
       (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S - (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
           sig[j]/(j + S)}, S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/S - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
         S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
          S])/S - (I*(8 + 30*S + 26*S^2 + 8*sig[S] + 21*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - (8*I)*sig[S]*
        V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (I*(8 + 30*S + 26*S^2 + 8*sig[S] + 21*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (I*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/S - 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
           sig[j]/j}, S])/S - (8*I)*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (I*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 
          8*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S - 
       (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] + ((8*I)*sig[S]*(1 + 2*S + sig[S] + S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/S + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S - (8*I)*sig[S]*
        V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
         S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), j^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1)}, 
         S] - (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S), j^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, 
         S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
        (1 + sig[S])*V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (44*I)*Zeta[3]) + V[{j^(-1)}, S]^2*
      ((-2*I)*(1 + 2*S)*(-1 + sig[S]) + ((3*I)/2)*A[0, 2]*sig[S] + 
       ((8*I)*phiP1[1, 0]*(1 + sig[S]))/(1 + S) - 
       ((I/2)*(-3 + 4*S + 16*S^2 + 9*sig[S] + 86*S*sig[S] + 84*S^2*sig[S] + 
          24*S^3*sig[S])*V[{sig[j]/j^2}, S])/(S*(1 + S)) - 
       (3*I)*(-1 - 4*S - sig[S] + 2*S*sig[S])*V[{sig[j]/j}, S] + 
       ((I/2)*(13 + 12*S - 32*S^2 - 32*S^3 + 25*sig[S] + 124*S*sig[S] + 
          170*S^2*sig[S] + 88*S^3*sig[S])*V[{j^(-1), j^(-1)}, S])/
        (S*(1 + S)) + ((4*I)*V[{j^(-1), (1 - j + S)^(-1)}, S])/(1 + S) - 
       ((I/2)*(-19 - 28*S - 32*S^2 - 32*S^3 - 7*sig[S] + 100*S*sig[S] + 
          170*S^2*sig[S] + 88*S^3*sig[S])*V[{j^(-1), sig[j]/j}, S])/
        (S*(1 + S)) - ((4*I)*(1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
        (1 + S) - ((4*I)*(3 - S - 2*S^2 + 3*sig[S] + 2*S*sig[S] + 
          4*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 - S - 2*S^2 + sig[S] + 2*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j}, S])/S + 
       ((I/2)*(25 + 72*S - 2*S^2 - 40*S^3 + 13*sig[S] + 36*S*sig[S] + 
          64*S^2*sig[S] + 32*S^3*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/(S*(1 + S)) + 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
        S - ((8*I)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1)}, S])/S - 
       ((8*I)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/S - 
       ((8*I)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        S - ((I/2)*(19 + 4*S - 64*S^2 - 32*S^3 + 7*sig[S] - 48*S*sig[S] + 
          2*S^2*sig[S] + 40*S^3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
        (S*(1 + S)) - ((4*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/(1 + S) - 
       ((4*I)*(1 - 2*S - 4*S^2 + sig[S] + S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/S + 
       Log[2]*((8*I)*(-1 + 2*S + sig[S])*V[{j^(-1), j^(-1)}, S] - 
         (8*I)*(-1 + 2*S + sig[S])*V[{j^(-1), sig[j]/j}, S] - 
         (4*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S] + 
         (8*I)*(1 + 2*S + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S] - 
         (8*I)*(1 - sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
            sig[j]/(1 - j + S)}, S] - (8*I)*(-1 + 2*S + sig[S])*
          V[{sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + sig[S] + 2*S*sig[S])*
          V[{sig[j]/(1 - j + S), sig[j]/j}, S]) + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/S + 
       ((8*I)*(1 + sig[S])*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       (I*(32 + 54*S + 26*S^2 + 32*sig[S] + 45*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1)}, S])/S + 
       (4*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1)}, S] + 
       (8*I)*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] + 
       (I*(24 + 46*S + 26*S^2 + 24*sig[S] + 37*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/S - (4*I)*sig[S]*
        V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{j^(-1), (j + S)^(-1), (j + S)^(-1)}, S] + 
       (8*I)*sig[S]*V[{j^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/S + 
       (8*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
       (I*(24 + 46*S + 26*S^2 + 24*sig[S] + 37*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/S + (8*I)*sig[S]*
        V[{j^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       (4*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{j^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (8*I)*V[{j^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (I*(8 + 17*S + 8*S^2 + 8*sig[S] + 12*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/S - 
       (8*I)*V[{(1 - j + S)^(-1), j^(-1), (j + S)^(-1)}, S] - 
       I*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(j + S)}, S] + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/S - 
       (I*(16 + 25*S + 8*S^2 + 16*sig[S] + 20*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/S - 
       (I*(8 + 21*S + 8*sig[S] + 30*S*sig[S] + 26*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/S + 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S)}, 
         S] - ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           j^(-1)}, S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S])/S + 
       ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           sig[j]/j}, S])/S - (8*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/(j + S)}, S] + ((8*I)*(1 + S)*(1 + sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        S + ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       (I*(-8 + S + 8*S^2 - 8*sig[S] - 4*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/S - 
       (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
       I*(9 + 8*S + 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] - 
       (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(j + S)}, S] - 
       ((8*I)*sig[S]*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/S + I*(4 + 9*sig[S] + 8*S*sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
       (I*(24 + 46*S + 26*S^2 + 24*sig[S] + 37*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        S - (8*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S)}, 
         S] + (8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1)}, S] + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
           (j + S)^(-1)}, S])/S - ((8*I)*(1 + S)*sig[S]*(1 + sig[S])*
         V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/S + 
       (8*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S)}, S] - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        S - (8*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
           sig[j]/(j + S)}, S])/S - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S])/S + 
       (8*I)*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S] + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), 
          sig[j]/(1 - j + S)}, S] + ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/S + 
       (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S)}, S] - (8*I)*V[{(1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/S - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + S), sig[j]/j}, S] - 
       (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
         S] + (8*I)*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
         S] + (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + S)}, S] - ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*
         V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
          S])/S - (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/S - (8*I)*sig[S]*
        V[{sig[j]/j, j^(-1), sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(j + S)}, S] - 
       (I*(16 + 38*S + 26*S^2 + 16*sig[S] + 29*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/S + 
       (4*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/j, sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (I*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 8*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/S - 
       (8*I)*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/(j + S)}, S] + 
       (8*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S)}, S] + 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
           sig[j]/j}, S])/S - (8*I)*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/(j + S)}, S] - (I*(8 + 12*S + 8*sig[S] + 17*S*sig[S] + 
          8*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/S - 
       (8*I)*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/(j + S)}, S] - 
       (8*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S)}, S] + ((8*I)*sig[S]*(1 + 2*S + sig[S] + S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/(j + S)}, S])/S - 
       ((8*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/S + 
       ((8*I)*(1 + 2*S + sig[S] + S*sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
           sig[j]/(j + S)}, S])/S - (8*I)*sig[S]*
        V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + S)^(-1), (j + S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, 
         S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), j^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), (j + S)^(-1), (j + S)^(-1)}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, j^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j, sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (1 - j + 2*S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1)}, 
         S] - (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), 
          sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          (j + S)^(-1)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1)}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] - (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S), j^(-1)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, 
         S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S), sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*
        (1 + sig[S])*V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), 
          (j + S)^(-1), (j + S)^(-1)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
          (j + S)^(-1), sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S), (j + S)^(-1)}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{(j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), j^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/j, 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), j^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          (1 - j + 2*S)^(-1), sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/j, j^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{(1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S), sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
          (j + S)^(-1), sig[j]/j}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
          sig[j]/j}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(j + S), 
          sig[j]/(j + S)}, S] + (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), (j + S)^(-1), sig[j]/j}, S] - 
       (4*I)*(1 + S)*sig[S]*(1 + sig[S])*V[{sig[j]/(1 - j + S), (j + S)^(-1), 
          sig[j]/j, sig[j]/j}, S] - (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          (1 - j + 2*S)^(-1), sig[j]/j, sig[j]/j}, S] + 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
          sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
          sig[j]/(j + S), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
          sig[j]/(1 - j + 2*S)}, S] + (4*I)*(1 + S)*sig[S]*(1 + sig[S])*
        V[{sig[j]/(1 - j + S), sig[j]/(j + S), (j + S)^(-1), sig[j]/(j + S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          sig[j]/(j + S), sig[j]/(j + S), sig[j]/j}, S] - 
       (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(1 - j + S), 
          sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
         S] + (4*I)*(1 + S)*(1 + sig[S])*V[{sig[j]/(j + S), (j + S)^(-1), 
          (j + S)^(-1), sig[j]/(j + S)}, S] - (4*I)*(1 + S)*(1 + sig[S])*
        V[{sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S), sig[j]/(j + S)}, 
         S] - (44*I)*Zeta[3]) + A[3, 0]^2*
      ((((3*I)/32)*(-45 - 234*S - 66*S^2 + 1392*S^3 + 3072*S^4 + 2784*S^5 + 
          864*S^6 + 45*sig[S] + 150*S*sig[S] - 432*S^2*sig[S] - 
          2328*S^3*sig[S] - 3116*S^4*sig[S] - 1128*S^5*sig[S] + 
          240*S^6*sig[S] + 160*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*
         (1 + 2*S)^2*(3 + 2*S)^3) + 
       (((-27*I)*MZV[1])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((3*I)/16)*(-9 - 342*S - 1071*S^2 + 324*S^3 + 4776*S^4 + 6336*S^5 + 
            3216*S^6 + 576*S^7 - 54*sig[S] - 561*S*sig[S] - 1311*S^2*sig[S] + 
            690*S^3*sig[S] + 5398*S^4*sig[S] + 5604*S^5*sig[S] + 
            1752*S^6*sig[S] + 16*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3))*V[{j^(-1)}, S]^2 - 
       ((18*I)*MZV[1]^2*V[{sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       ((36*I)*MZV[1, 1]*V[{sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
       (((3*I)/16)*(9 + 93*S + 348*S^2 + 216*S^3 - 720*S^4 - 816*S^5 - 
          192*S^6 + 54*sig[S] + 249*S*sig[S] + 120*S^2*sig[S] - 
          966*S^3*sig[S] - 1508*S^4*sig[S] - 568*S^5*sig[S] + 16*S^6*sig[S])*
         V[{sig[j]/j}, S]^2)/(S*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
       Pi^2*(((6*I)*V[{j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         ((6*I)*V[{sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2)) + 
       ((9*I)*S*(-1 + 2*sig[S])*V[{j^(-1), j^(-1)}, S]^2)/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(-1 + 2*sig[S])*
         V[{j^(-1), sig[j]/j}, S]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (((9*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S]^2)/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(-1 + sig[S])^2*
         V[{(1 - j + S)^(-1), sig[j]/j}, S]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) + 
       ((9*I)*S*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2)/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(-1 + 2*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (((3*I)/64)*(45 + 594*S + 1836*S^2 + 1848*S^3 - 2816*S^4 - 10944*S^5 - 
          12288*S^6 - 4352*S^7 - 45*sig[S] - 396*S*sig[S] - 1800*S^2*sig[S] - 
          2640*S^3*sig[S] + 8928*S^4*sig[S] + 32448*S^5*sig[S] + 
          32640*S^6*sig[S] + 11520*S^7*sig[S] + 768*S^8*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)^3*
         (1 + 2*S)^2*(3 + 2*S)^3) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S]*((((3*I)/32)*(-171 - 1074*S - 1008*S^2 + 5376*S^3 + 10328*S^4 - 
            816*S^5 - 9888*S^6 - 4288*S^7 - 81*sig[S] - 1380*S*sig[S] - 
            5244*S^2*sig[S] - 3744*S^3*sig[S] + 17472*S^4*sig[S] + 
            43200*S^5*sig[S] + 37440*S^6*sig[S] + 12288*S^7*sig[S] + 
            768*S^8*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) + ((9*I)*S*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2)) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
        ((((3*I)/64)*(-45 - 828*S - 1944*S^2 + 2064*S^3 + 13152*S^4 + 
            21696*S^5 + 18048*S^6 + 6912*S^7 + 768*S^8 + 45*sig[S] - 
            126*S*sig[S] - 228*S^2*sig[S] + 3384*S^3*sig[S] + 
            5248*S^4*sig[S] - 5568*S^5*sig[S] - 11520*S^6*sig[S] - 
            4352*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) - (((9*I)/2)*S*(-2 + sig[S])*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(-2 + 3*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*(-2 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2)) + V[{sig[j]/j, sig[j]/j}, S]*
        ((((3*I)/32)*(-45 - 708*S - 2292*S^2 - 912*S^3 + 9024*S^4 + 
            22080*S^5 + 21696*S^6 + 8448*S^7 + 768*S^8 + 45*sig[S] + 
            294*S*sig[S] + 1320*S^2*sig[S] + 3072*S^3*sig[S] - 
            1384*S^4*sig[S] - 13488*S^5*sig[S] - 14112*S^6*sig[S] - 
            4288*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) + (((9*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2)) + V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        ((((-3*I)/32)*(-45 - 612*S - 1872*S^2 - 288*S^3 + 11040*S^4 + 
            27072*S^5 + 25344*S^6 + 9216*S^7 + 768*S^8 + 45*sig[S] + 
            234*S*sig[S] + 804*S^2*sig[S] + 2616*S^3*sig[S] + 
            1216*S^4*sig[S] - 8256*S^5*sig[S] - 11904*S^6*sig[S] - 
            4352*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) - ((9*I)*S*(-1 + 2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*S*V[{sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2)) + V[{j^(-1), sig[j]/j}, S]*
        ((((3*I)/32)*(-45 - 420*S - 1524*S^2 - 1680*S^3 + 5952*S^4 + 
            20544*S^5 + 21696*S^6 + 8448*S^7 + 768*S^8 + 45*sig[S] + 
            582*S*sig[S] + 2088*S^2*sig[S] + 2304*S^3*sig[S] - 
            4456*S^4*sig[S] - 15024*S^5*sig[S] - 14112*S^6*sig[S] - 
            4288*S^7*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) - (((9*I)/2)*S*(-2 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + 
         ((9*I)*S*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(-2 + sig[S])*sig[S]*
           V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2)) + V[{j^(-1), j^(-1)}, S]*
        ((((-3*I)/32)*(-9 + 252*S + 1428*S^2 + 1152*S^3 - 2496*S^4 - 
            576*S^5 + 5952*S^6 + 4608*S^7 + 768*S^8 + 261*sig[S] + 
            1950*S*sig[S] + 4416*S^2*sig[S] - 16168*S^4*sig[S] - 
            27696*S^5*sig[S] - 18336*S^6*sig[S] - 4288*S^7*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
         ((9*I)*S*sig[S]*(-3 + 2*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + ((9*I)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         ((18*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
            S])/((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(-2 + 3*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*(-2 + 3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2)) + 
       MZV[1]*(((9*I)*V[{sig[j]/j}, S]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         ((18*I)*(1 + 4*S - 2*sig[S])*V[{j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((18*I)*(3 + 4*S - 2*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         ((18*I)*(2 + 2*S - sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + ((36*I)*(2 + 2*S - sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         ((18*I)*(-2 + 5*sig[S] + 4*S*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         ((18*I)*(3 + 4*S - 2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + V[{sig[j]/j}, S]*
          ((((9*I)/8)*(-1 + 20*S + 64*S^2 + 80*S^3 + 16*S^4 - 6*sig[S] - 
              12*S*sig[S] + 24*S^2*sig[S] + 48*S^3*sig[S]))/
            (S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)*(3 + 2*S)^2) + 
           ((18*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)^2*
             (3 + 2*S)^2) - ((9*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(1 + sig[S])*
             V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
           ((9*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(1 + sig[S])*
             V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2)) + 
         ((18*I)*(-1 + 2*sig[S] + 2*S*sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2)) + 
       (((27*I)/4)*(-1 + 6*S - 3*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/4)*(-11 + 18*S - 9*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
       (((9*I)/2)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (((9*I)/2)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-11 + 18*S - 9*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (((9*I)/4)*(-11 + 18*S - 9*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*sig[S]*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*sig[S]*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/4)*(-5 + 6*S - 3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)^2*
         (3 + 2*S)^2) + (((9*I)/4)*(-1 + 6*S - 3*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*sig[S]*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((27*I)/4)*(-3 + 2*S - sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((27*I)/4)*(-3 - sig[S] + 6*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((27*I)/4)*(1 + 2*S - sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-1 + 6*S - 3*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*sig[S]*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/4)*(-3 - sig[S] + 6*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/4)*(-11 + 18*S - 9*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-11 + 18*S - 9*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
       (((9*I)/2)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-11 + 18*S - 9*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
       (((9*I)/2)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-3 - 5*sig[S] + 6*S*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/4)*(-3 - 5*sig[S] + 6*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)^2*(3 + 2*S)^2) + V[{sig[j]/j}, S]*
        ((((9*I)/16)*(-3 + 16*S + 178*S^2 + 524*S^3 + 424*S^4 + 80*S^5 - 
            18*sig[S] - 48*S*sig[S] + 48*S^2*sig[S] + 192*S^3*sig[S] + 
            96*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*(3 + 2*S)^3) - 
         (((3*I)/16)*(-99 - 210*S + 372*S^2 + 744*S^3 - 144*S^4 + 288*S^5 + 
            960*S^6 + 384*S^7 - 849*sig[S] - 3072*S*sig[S] + 96*S^2*sig[S] + 
            11164*S^3*sig[S] + 13992*S^4*sig[S] + 6576*S^5*sig[S] + 
            1696*S^6*sig[S] + 384*S^7*sig[S])*V[{j^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
         (((9*I)/2)*V[{j^(-1), (1 - j + S)^(-1)}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2) + (((3*I)/32)*(441 + 2058*S + 1428*S^2 - 6456*S^3 - 
            12624*S^4 - 7200*S^5 - 576*S^6 + 384*S^7 - 1491*sig[S] - 
            5106*S*sig[S] + 1404*S^2*sig[S] + 20144*S^3*sig[S] + 
            20640*S^4*sig[S] + 5376*S^5*sig[S] + 128*S^6*sig[S] + 
            384*S^7*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) + (((3*I)/32)*(-99 - 210*S + 372*S^2 + 
            744*S^3 - 144*S^4 + 288*S^5 + 960*S^6 + 384*S^7 - 849*sig[S] - 
            3072*S*sig[S] + 96*S^2*sig[S] + 11164*S^3*sig[S] + 
            13992*S^4*sig[S] + 6576*S^5*sig[S] + 1696*S^6*sig[S] + 
            384*S^7*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
         (((3*I)/32)*(153 + 1002*S + 1428*S^2 - 2616*S^3 - 8016*S^4 - 
            5664*S^5 - 576*S^6 + 384*S^7 - 1491*sig[S] - 5106*S*sig[S] + 
            1404*S^2*sig[S] + 20144*S^3*sig[S] + 20640*S^4*sig[S] + 
            5376*S^5*sig[S] + 128*S^6*sig[S] + 384*S^7*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) - (((3*I)/8)*(321 + 696*S - 1350*S^2 - 
            3140*S^3 - 184*S^4 + 784*S^5 - 126*sig[S] - 480*S*sig[S] - 
            48*S^2*sig[S] + 1728*S^3*sig[S] + 2208*S^4*sig[S] + 
            768*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
         (((3*I)/32)*(441 + 2058*S + 1428*S^2 - 6456*S^3 - 12624*S^4 - 
            7200*S^5 - 576*S^6 + 384*S^7 - 1491*sig[S] - 5106*S*sig[S] + 
            1404*S^2*sig[S] + 20144*S^3*sig[S] + 20640*S^4*sig[S] + 
            5376*S^5*sig[S] + 128*S^6*sig[S] + 384*S^7*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) - (((9*I)/2)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
            S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((3*I)/16)*(321 + 696*S - 1350*S^2 - 3140*S^3 - 184*S^4 + 784*S^5 - 
            126*sig[S] - 480*S*sig[S] - 48*S^2*sig[S] + 1728*S^3*sig[S] + 
            2208*S^4*sig[S] + 768*S^5*sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
         (((27*I)/2)*S*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(3 + 2*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*(3 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(3 + 2*sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*sig[S]*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2) - (((9*I)/2)*S*(3 + 4*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((27*I)/2)*S*sig[S]*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*S*(1 + 3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2) + (((9*I)/2)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
             sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(3 + 2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*(3 + sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*S*(3 + sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         ((9*I)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2)) + V[{j^(-1)}, S]*
        (((18*I)*MZV[1]^2)/((-1 + 2*S)^2*(3 + 2*S)^2) + ((36*I)*MZV[1, 1])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/16)*(-3 + 16*S + 178*S^2 + 
            524*S^3 + 424*S^4 + 80*S^5 - 18*sig[S] - 48*S*sig[S] + 
            48*S^2*sig[S] + 192*S^3*sig[S] + 96*S^4*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)^3*(1 + 2*S)*(3 + 2*S)^3) - 
         (((3*I)/8)*(-120 - 315*S + 444*S^2 + 2136*S^3 + 2400*S^4 + 
            1104*S^5 + 192*S^6 - 129*sig[S] - 471*S*sig[S] - 78*S^2*sig[S] + 
            1462*S^3*sig[S] + 1764*S^4*sig[S] + 600*S^5*sig[S] + 
            16*S^6*sig[S])*V[{sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) + (((3*I)/16)*(-459 - 1386*S + 900*S^2 + 
            5544*S^3 + 3696*S^4 - 96*S^5 + 192*S^6 + 384*S^7 - 633*sig[S] - 
            1704*S*sig[S] + 2208*S^2*sig[S] + 8284*S^3*sig[S] + 
            2856*S^4*sig[S] - 3792*S^5*sig[S] - 1376*S^6*sig[S] + 
            384*S^7*sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) + 
         (((9*I)/2)*V[{j^(-1), (1 - j + S)^(-1)}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2) - (((3*I)/32)*(153 + 1002*S + 1428*S^2 - 2616*S^3 - 
            8016*S^4 - 5664*S^5 - 576*S^6 + 384*S^7 - 915*sig[S] - 
            1842*S*sig[S] + 5628*S^2*sig[S] + 12464*S^3*sig[S] - 
            3936*S^4*sig[S] - 16128*S^5*sig[S] - 6016*S^6*sig[S] + 
            384*S^7*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) - (((3*I)/32)*(-27 + 198*S + 900*S^2 - 
            216*S^3 - 3216*S^4 - 2400*S^5 + 192*S^6 + 384*S^7 - 633*sig[S] - 
            1704*S*sig[S] + 2208*S^2*sig[S] + 8284*S^3*sig[S] + 
            2856*S^4*sig[S] - 3792*S^5*sig[S] - 1376*S^6*sig[S] + 
            384*S^7*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
         (((3*I)/32)*(153 + 1002*S + 1428*S^2 - 2616*S^3 - 8016*S^4 - 
            5664*S^5 - 576*S^6 + 384*S^7 - 915*sig[S] - 1842*S*sig[S] + 
            5628*S^2*sig[S] + 12464*S^3*sig[S] - 3936*S^4*sig[S] - 
            16128*S^5*sig[S] - 6016*S^6*sig[S] + 384*S^7*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*
           (1 + 2*S)^2*(3 + 2*S)^3) + (((3*I)/8)*(141 - 72*S - 1638*S^2 - 
            452*S^3 + 3848*S^4 + 2320*S^5 - 162*sig[S] - 504*S*sig[S] + 
            240*S^2*sig[S] + 1920*S^3*sig[S] + 1632*S^4*sig[S] + 
            384*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) - 
         (((3*I)/32)*(153 + 1002*S + 1428*S^2 - 2616*S^3 - 8016*S^4 - 
            5664*S^5 - 576*S^6 + 384*S^7 - 915*sig[S] - 1842*S*sig[S] + 
            5628*S^2*sig[S] + 12464*S^3*sig[S] - 3936*S^4*sig[S] - 
            16128*S^5*sig[S] - 6016*S^6*sig[S] + 384*S^7*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)^3*(1 + 2*S)^2*
           (3 + 2*S)^3) + MZV[1]*((((-9*I)/8)*(-1 + 20*S + 64*S^2 + 80*S^3 + 
              16*S^4 - 6*sig[S] - 12*S*sig[S] + 24*S^2*sig[S] + 
              48*S^3*sig[S]))/(S*(1 + S)*(-1 + 2*S)^2*(1 + 2*S)*
             (3 + 2*S)^2) + ((18*I)*V[{sig[j]/j}, S])/((-1 + 2*S)^2*
             (3 + 2*S)^2) - ((18*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
            ((-1 + 2*S)^2*(3 + 2*S)^2) + ((9*I)*S*(1 + sig[S])*
             V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
           ((9*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
            ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*sig[S]*(1 + sig[S])*
             V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
           ((9*I)*S*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
            ((-1 + 2*S)^2*(3 + 2*S)^2)) + (((9*I)/2)*sig[S]*
           V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((3*I)/16)*(141 - 72*S - 1638*S^2 - 452*S^3 + 3848*S^4 + 2320*S^5 - 
            90*sig[S] - 312*S*sig[S] + 48*S^2*sig[S] + 1152*S^3*sig[S] + 
            1248*S^4*sig[S] + 384*S^5*sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)^3*(1 + 2*S)^2*(3 + 2*S)^3) + 
         (((27*I)/2)*S*(2 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(2 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(2 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(2 + sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) - 
         (((9*I)/2)*S*(2 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - (((9*I)/2)*S*(1 + sig[S])*
           (-3 + 4*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + ((9*I)*S*sig[S]*(2 + 3*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*sig[S]*(3 + 4*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)^2*
           (3 + 2*S)^2) - (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) - ((9*I)*S*(2 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(2 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)^2*(3 + 2*S)^2) + 
         (((9*I)/2)*S*(2 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(2 + 3*sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2) + (((9*I)/2)*S*(2 + 3*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)^2*(3 + 2*S)^2)) - ((9*I)*Zeta[3])/
        ((-1 + 2*S)^2*(3 + 2*S)^2)) + 
     A[3, 0]*((((-3*I)/4)*(-6 - 11*S + 6*sig[S] + 15*S*sig[S] + 
          10*S^2*sig[S]))/(S*(1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/8)*(-3 + 4*S + 16*S^2 + 9*sig[S] + 86*S*sig[S] + 
          84*S^2*sig[S] + 24*S^3*sig[S])*V[{j^(-1)}, S]^3)/
        (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/8)*(-3 + 20*S + 16*S^2 - 15*sig[S] - 58*S*sig[S] - 
          12*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j}, S]^3)/
        (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/2)*(-23*S - 12*S^2 + 9*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1)}, S]^2)/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-7 - 28*S - 12*S^2 + 5*sig[S] + 18*S*sig[S] + 
          12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S]^2)/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (((3*I)/2)*(2 + 3*S + 3*sig[S] + 4*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1)}, S]^2)/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S]^
          2)/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-5 - 10*S - 12*S^2 - 5*sig[S] + 24*S*sig[S] + 
          12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S]^2)/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((9*I)/8)*(1 + 2*S)*
         (1 + 2*S - sig[S])*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S])/
        (S*(1 + S)*(3 + 2*S)) - (((3*I)/2)*(2 + 6*S - sig[S] + 3*S*sig[S])*
         V[{sig[j]/j, sig[j]/j}, S]^2)/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       V[{(1 - j + S)^(-1), (j + S)^(-1)}, S]*
        (((-3*I)*S*sig[S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
        ((((3*I)/2)*(-1 + sig[S]))/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       V[{(j + S)^(-1), (j + S)^(-1)}, S]*
        (((3*I)*S*sig[S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       V[{(1 - j + 2*S)^(-1), sig[j]/j}, S]*
        (((3*I)*S*sig[S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S]*
        ((((-3*I)/2)*(-1 + sig[S])*sig[S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{(j + S)^(-1), sig[j]/(j + S)}, S]*
        ((((3*I)/2)*(-1 + sig[S])*sig[S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{sig[j]/j}, S]^2*
        ((((-3*I)/8)*(6 + 39*S + 26*S^2 - 146*S^3 - 196*S^4 - 48*S^5 + 
            6*sig[S] + 21*S*sig[S] + 12*S^2*sig[S] + 2*S^3*sig[S] + 
            40*S^4*sig[S] + 56*S^5*sig[S]))/(S^2*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) + (((3*I)/8)*(-15 - 58*S - 12*S^2 + 24*S^3 - 3*sig[S] + 
            20*S*sig[S] + 16*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(1 + 2*S)^2*
           (1 + sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/4)*(1 + sig[S])*(3 + 16*S + 12*S^2 - 
            4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/4)*(1 + 2*S)^2*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(1 + sig[S])*(-4*S + 3*sig[S] + 16*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((9*I)/4)*(1 + 2*S)^2*
           (1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S))) - (((9*I)/8)*(1 + 2*S)*(1 + 2*S - sig[S])*
         V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + S)*(3 + 2*S)) + 
       (((3*I)/4)*(-1 + 5*sig[S] + 10*S*sig[S])*
         V[{sig[j]/j, sig[j]/(1 - j + S)}, S]*V[{sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/2)*(1 + 2*S + 2*sig[S] + 3*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j}, S]^2)/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + V[{j^(-1), (1 - j + S)^(-1)}, S]*
        (((-3*I)*(-1 + 2*sig[S] + 4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(1 + 3*sig[S] + 6*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*(1 + 2*S)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(5 + 10*S + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + 2*sig[S] + 4*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(5 + 10*S - sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{j^(-2)}, S]*
        ((((9*I)/4)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/
          (S*(1 + S)*(3 + 2*S)) - (((9*I)/4)*(1 + 2*S)*(1 + sig[S] + 
            2*S*sig[S])*V[{j^(-1)}, S])/(S*(1 + S)*(3 + 2*S)) + 
         (((9*I)/4)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j}, S])/
          (S*(1 + S)*(3 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*sig[S]*V[{j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S))) + V[{j^(-1), sig[j]/(j + S)}, S]*
        ((((9*I)/8)*(1 + 2*S)*(1 + 2*S - sig[S]))/(S*(1 + S)*(3 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])^2*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
       V[{j^(-1), (j + S)^(-1)}, S]*
        ((((-9*I)/8)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/
          (S*(1 + S)*(3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*sig[S]*
           V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])^2*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
       V[{sig[j]/j^2}, S]*((((-9*I)/4)*(1 + 2*S)*(-1 + sig[S] + 2*S*sig[S]))/
          (S*(1 + S)*(3 + 2*S)) - (((9*I)/4)*(1 + 2*S)*(1 + sig[S] + 
            2*S*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)*(3 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*sig[S]*
           V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])^2*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
       V[{j^(-1)}, S]^2*(((-9*I)*phiP1[1, 0])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*MZV[1]*(-8*S - 3*sig[S] - 8*S*sig[S] + 12*S^2*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(6 + 3*S - 70*S^2 - 50*S^3 + 188*S^4 + 144*S^5 + 
            6*sig[S] + 33*S*sig[S] + 36*S^2*sig[S] - 46*S^3*sig[S] - 
            56*S^4*sig[S] + 56*S^5*sig[S]))/(S^2*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) - (((3*I)/8)*(-3 + 4*S + 16*S^2 + 9*sig[S] + 
            86*S*sig[S] + 84*S^2*sig[S] + 24*S^3*sig[S])*V[{(j + S)^(-1)}, 
            S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(-9 + 28*S + 48*S^2 + 3*sig[S] + 114*S*sig[S] + 
            156*S^2*sig[S] + 72*S^3*sig[S])*V[{sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/8)*(9 + 86*S + 84*S^2 + 24*S^3 - 3*sig[S] + 4*S*sig[S] + 
            16*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/4)*(9 + 44*S + 36*S^2 + 3*sig[S] + 
            4*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{j^(-1), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(3 + 16*S + 12*S^2 - 
            4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-9 - 52*S - 36*S^2 + 3*sig[S] + 28*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)) - (((3*I)/2)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
       V[{(j + S)^(-1), sig[j]/j}, S]*
        ((((3*I)/8)*(3 - 12*S^2 - 3*sig[S] - 6*S*sig[S] + 4*S^2*sig[S] + 
            16*S^3*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{j^(-1), sig[j]/(1 - j + S)}, S]*
        ((((9*I)/4)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/2)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-1 + sig[S])*
           (1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + phiP1[1, 0]*
        (((3*I)*V[{sig[j]/j}, S]^2)/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*(1 + 6*S - 3*sig[S])*V[{j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(5 + 6*S - 3*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(7 + 6*S - 3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(7 + 6*S - 3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((9*I)*(-1 + 3*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*(5 + 6*S - 3*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + V[{sig[j]/j}, S]*
          ((12*I)/((-1 + 2*S)*(3 + 2*S)) + ((6*I)*S*(1 + sig[S])*
             V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
             V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
           ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
             V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
         (((3*I)/2)*(-3 + 7*sig[S] + 6*S*sig[S])*V[{sig[j]/(1 - j + S), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) + 
       V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S]*
        ((((-3*I)/8)*(3 + 4*S - 8*S^2 - 3*sig[S] - 10*S*sig[S] + 
            8*S^2*sig[S] + 24*S^3*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/4)*(-3 - 20*S - 12*S^2 + sig[S] + 
            18*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S))) + 
       V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S]*
        ((((-3*I)/8)*(3 - 12*S^2 - 3*sig[S] - 6*S*sig[S] + 4*S^2*sig[S] + 
            16*S^3*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-3 - 20*S - 12*S^2 + sig[S] + 18*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/4)*(-3 - 20*S - 12*S^2 + sig[S] + 
            18*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S))) - 
       (((3*I)/2)*(-1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/8)*(-3 - 10*S + 8*S^2 + 24*S^3 + 
          3*sig[S] + 4*S*sig[S] - 8*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*S*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-37 - 7*S + 6*S^2 - 11*sig[S] + 
          9*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-1 + sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
         V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + 2*S)^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(7 - S + sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - (((3*I)/4)*(7 - S + sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) - ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S), j^(-1)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(1 - 5*S + 2*S^2 + 15*sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (((3*I)/4)*sig[S]*(7 + 3*S + 4*S^2 - 7*sig[S] - 
          5*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-9 - S + sig[S] + 3*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(1 - 5*S + 2*S^2 + 15*sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-11 + 9*S + 12*S^2 - 37*sig[S] - 7*S*sig[S] + 
          6*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-23 - 5*S + 2*S^2 - 9*sig[S] + 3*S*sig[S] + 4*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (((3*I)/4)*(-15 - 5*S + 2*S^2 - sig[S] + 3*S*sig[S] + 
          4*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(7 + 3*S + 4*S^2 - 7*sig[S] - 5*S*sig[S] + 2*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((6*I)*V[{(j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/(1 - j + S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(1 + 3*S + 2*S^2 - 9*sig[S] - S*sig[S])*
         V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((6*I)*sig[S]*V[{sig[j]/j, (1 - j + 2*S)^(-1), 
           sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/j, (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, 
          S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-5 - 7*S + 6*S^2 + 21*sig[S] + 9*S*sig[S] + 12*S^2*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + (((3*I)/4)*(-1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + V[{sig[j]/(1 - j + S), sig[j]/j}, S]*
        ((((3*I)/4)*(-3 - 59*S^2 - 172*S^3 - 92*S^4 + 3*sig[S] - 5*S*sig[S] + 
            18*S^2*sig[S] + 112*S^3*sig[S] + 92*S^4*sig[S] + 24*S^5*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S))) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(7 + 3*S + 4*S^2 - 7*sig[S] - 5*S*sig[S] + 2*S^2*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
         (3 + 2*S)) + ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*sig[S]*(1 - 5*S + 2*S^2 + 15*sig[S] + 3*S*sig[S] + 
          4*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + V[{sig[j]/(j + S)}, S]*
        ((((-3*I)/2)*(3*S + 6*S^2 - 3*sig[S] - 5*S*sig[S] + S^2*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-6 - 15*S + 12*S^3 - 12*S*sig[S] - 14*S^2*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(13 + 24*S + 12*S^2 - 16*sig[S] - 14*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/8)*(3 + 74*S + 84*S^2 + 24*S^3 - 3*sig[S] - 48*S*sig[S] - 
            44*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(3 + 66*S + 84*S^2 + 24*S^3 - 3*sig[S] - 56*S*sig[S] - 
            44*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(-16*S - 14*S^2 + 6*sig[S] + 45*S*sig[S] + 
            48*S^2*sig[S] + 12*S^3*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(17 + 24*S + 12*S^2 - 12*sig[S] - 14*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(-3 - 64*S - 44*S^2 + 3*sig[S] + 58*S*sig[S] + 
            84*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, 
            S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{j^(-1), j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, 
             (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{j^(-1), sig[j]/(1 - j + S), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), 
             (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{sig[j]/j, j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{sig[j]/j, sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{sig[j]/(1 - j + S), j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
         S]*((((-3*I)/4)*(3 + 12*S - 140*S^2 - 400*S^3 - 224*S^4 - 
            15*sig[S] - 44*S*sig[S] + 106*S^2*sig[S] + 364*S^3*sig[S] + 
            232*S^4*sig[S] + 48*S^5*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) - (((3*I)/2)*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-3 - 20*S - 12*S^2 + sig[S] + 
            18*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*sig[S]*
           V[{(j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(7 - 22*S - 12*S^2 + sig[S] + 
            6*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(1 + 5*sig[S] + 10*S*sig[S])*
           V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(1 - 6*S - 12*S^2 + 7*sig[S] + 34*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*V[{sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*sig[S]*V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(-1 + sig[S])*(2 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{j^(-1), j^(-1)}, S]*
        ((((3*I)/4)*(27 + 52*S - 46*S^2 - 80*S^3 + 48*S^4 + 48*S^5 - 
            15*sig[S] - 24*S*sig[S] - 12*S^2*sig[S] - 52*S^3*sig[S] - 
            40*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(-5 + 3*sig[S] + 6*S*sig[S])*
           V[{j^(-1), (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{j^(-1), (j + S)^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)) - (((3*I)/4)*(-7 - 66*S - 36*S^2 + 23*sig[S] + 
            66*S*sig[S] + 36*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*(1 + 2*S)*(-1 + sig[S])*
           (1 + sig[S])*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
           V[{j^(-1), sig[j]/(j + S)}, S])/((1 + S)*(-1 + 2*S)) - 
         ((3*I)*(-3 - 14*S - 6*S^2 + 6*S*sig[S] + 6*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-1 - 18*S - 12*S^2 + 
            3*sig[S] + 20*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/2)*(-7 - 43*S - 24*S^2 + 5*sig[S] + 
            37*S*sig[S] + 24*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(9 - 8*S - 12*S^2 + 27*sig[S] + 44*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*V[{(j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*sig[S]*
           V[{(j + S)^(-1), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-10 - 35*S - 12*S^2 + 2*sig[S] + 11*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/2)*(3 + 6*S - 5*sig[S])*
           V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-5 - 25*S - 12*S^2 + sig[S] + 15*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*V[{sig[j]/(j + S), 
             sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(-1 + sig[S])*(2 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*(-1 + sig[S])*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(1 + sig[S])*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{sig[j]/j, sig[j]/j}, S]*
        ((((-3*I)/4)*(3 - 2*S + 42*S^2 + 166*S^3 + 140*S^4 + 48*S^5 - 
            3*sig[S] + 6*S*sig[S] - 76*S^2*sig[S] - 274*S^3*sig[S] - 
            180*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*(2 + 4*S - sig[S])*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(2 + S)*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/2)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*V[{sig[j]/(j + S), 
             sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*(-1 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*(2 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*sig[S]*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{j^(-1), sig[j]/j}, S]*
        ((((-3*I)/4)*(9 + 10*S + 18*S^2 + 118*S^3 + 140*S^4 + 48*S^5 - 
            9*sig[S] - 18*S*sig[S] - 76*S^2*sig[S] - 178*S^3*sig[S] - 
            84*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*(1 + 2*S)*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*sig[S]*
           V[{j^(-1), sig[j]/(j + S)}, S])/((1 + S)*(-1 + 2*S)) + 
         (((3*I)/4)*(-1 - 24*S - 12*S^2 + 5*sig[S] + 16*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*sig[S]*(-3 - 20*S - 12*S^2 + 
            sig[S] + 18*S*sig[S] + 12*S^2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/2)*(-4 - 25*S - 12*S^2 + 2*sig[S] + 
            15*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/2)*(1 + 3*S + 3*sig[S] + 5*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/2)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*sig[S]*(-3 - 20*S - 12*S^2 + sig[S] + 18*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*V[{(j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{(j + S)^(-1), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-11 - 40*S - 12*S^2 + 7*sig[S] + 12*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - ((3*I)*(2 + 4*S - sig[S])*
           V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(1 - 14*S - 12*S^2 + 7*sig[S] + 26*S*sig[S] + 
            12*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*V[{sig[j]/(j + S), 
             sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])^2*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(-1 + sig[S])*sig[S]*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*sig[S]*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{(j + S)^(-1)}, S]*
        ((((3*I)/2)*(-3 - 5*S + S^2 + 3*S*sig[S] + 6*S^2*sig[S]))/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(-3 + 20*S + 16*S^2 - 15*sig[S] - 58*S*sig[S] - 
            12*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j}, S]^2)/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(-12*S - 14*S^2 - 6*sig[S] - 15*S*sig[S] + 12*S^3*sig[S])*
           V[{j^(-1), j^(-1)}, S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*sig[S]*(13 + 24*S + 12*S^2 - 16*sig[S] - 14*S*sig[S])*
           V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(-3 - 48*S - 44*S^2 + 3*sig[S] + 74*S*sig[S] + 
            84*S^2*sig[S] + 24*S^3*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-3 - 56*S - 44*S^2 + 3*sig[S] + 66*S*sig[S] + 
            84*S^2*sig[S] + 24*S^3*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(6 + 45*S + 48*S^2 + 12*S^3 - 16*S*sig[S] - 
            14*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-12 - 14*S + 17*sig[S] + 24*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         V[{sig[j]/j}, S]*((((-9*I)/8)*(1 + 2*S)*(2 - S - 6*S^2 + 2*sig[S] + 
              S*sig[S] - 4*S^2*sig[S] + 4*S^3*sig[S]))/(S^2*(1 + S)*
             (-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(1 + 2*S)^2*(1 + sig[S])*
             V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           (((3*I)/4)*(1 + sig[S])*(3 + 16*S + 12*S^2 - 4*S*sig[S])*
             V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/4)*(1 + 2*S)^2*(1 + sig[S])*
             V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) + (((3*I)/4)*(1 + sig[S])*(-4*S + 3*sig[S] + 
              16*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
              S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           (((9*I)/4)*(1 + 2*S)^2*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S))) + (((3*I)/8)*(3 + 58*S + 84*S^2 + 
            24*S^3 - 3*sig[S] - 64*S*sig[S] - 44*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((6*I)*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{j^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{(1 - j + S)^(-1), j^(-1), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{(1 - j + S)^(-1), 
             (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{(1 - j + S)^(-1), sig[j]/j, 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*
           (3 + 2*S)) + ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), 
             j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + 
       MZV[1]*(((-24*I)*phiP1[1, 0]*V[{sig[j]/j}, S])/((-1 + 2*S)*
           (3 + 2*S)) - ((9*I)*(1 + 2*S)*sig[S]*V[{(j + S)^(-1)}, S]*
           V[{sig[j]/j}, S])/(S*(1 + S)*(3 + 2*S)) - 
         ((9*I)*(1 + 2*S)*sig[S]*V[{sig[j]/j}, S]^2)/(S*(1 + S)*(3 + 2*S)) + 
         ((12*I)*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + ((3*I)*(1 + sig[S])*(-1 - 3*S - 2*S^2 - 3*sig[S] + 
            3*S*sig[S] + 2*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*(-1 + sig[S])*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*(1 + sig[S])*(-1 + 2*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + ((12*I)*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + V[{sig[j]/j}, S]*((((-9*I)/2)*(-1 + 2*S)*
             (3 + 2*S - sig[S]))/(S*(1 + S)*(3 + 2*S)) + 
           ((9*I)*(1 + 2*S)*V[{sig[j]/(j + S)}, S])/(S*(1 + S)*(3 + 2*S)) + 
           ((12*I)*sig[S]*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((12*I)*V[{j^(-1), (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((12*I)*sig[S]*V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*V[{(1 - j + S)^(-1), 
               sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((12*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, 
              S])/((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*
             V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*
             (3 + 2*S))) - ((9*I)*(1 + 2*S - sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((9*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((9*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((9*I)*(1 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(1 + 2*S - sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*(-1 + sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((9*I)*(1 + 2*S - sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*(1 + 2*S - sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((12*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*sig[S]*(-1 + sig[S] + 2*S*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((12*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(1 + 2*S - sig[S])*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{(1 - j + S)^(-1), sig[j]/j}, S]*
        ((((3*I)/2)*(3 - 8*S + 10*S^2 + 109*S^3 + 94*S^4 + 24*S^5 - 
            3*sig[S] + 3*S*sig[S] - 39*S^2*sig[S] - 133*S^3*sig[S] - 
            70*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-4 - 29*S - 12*S^2 + 2*sig[S] + 11*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(1 + sig[S])*(-3 - 2*S + 4*sig[S] + 9*S*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*(1 + 2*S)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 - 3*S + 3*sig[S] + 
            S*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-3 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(-3 + sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-3 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(-3 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(-1 + sig[S])*(1 + sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + V[{(1 - j + S)^(-1), j^(-1)}, S]*
        ((((-3*I)/4)*(3 - 11*S + 2*S^2 + 106*S^3 + 96*S^4 + 24*S^5 - 
            3*sig[S] + 6*S*sig[S] - 19*S^2*sig[S] - 94*S^3*sig[S] - 
            48*S^4*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(-1 + S + 3*sig[S] + 5*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((3*I)/4)*(-1 - 24*S - 12*S^2 + 5*sig[S] + 
            16*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 18*S - 12*S^2 + 3*sig[S] + 20*S*sig[S] + 
            12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(3 + 8*S)*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(3 + 6*S + sig[S])*
           V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(3 + 5*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*sig[S]*(1 + sig[S])*V[{j^(-1), sig[j]/j, 
             (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*V[{(1 - j + S)^(-1), j^(-1), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{sig[j]/j, j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*S*sig[S]*(1 + sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S))) + 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S])/
        ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{j^(-1), j^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*V[{j^(-1), j^(-1), j^(-1), (1 - j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{j^(-1), j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((12*I)*sig[S]*V[{j^(-1), j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*sig[S]*V[{j^(-1), j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{j^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{j^(-1), j^(-1), sig[j]/j, sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{j^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{j^(-1), sig[j]/j, j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j, j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{j^(-1), sig[j]/j, sig[j]/j, (1 - j + S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{j^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
           j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*sig[S]*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
           j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*sig[S]*(-11 + 15*sig[S] + 
          22*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(15 + 22*S - 11*sig[S])*
         V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/2)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*V[{(1 - j + S)^(-1), 
           (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(1 + 2*S - sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*sig[S]*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(-1 + sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), j^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*(11 + 16*S - 8*sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, j^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((9*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*V[{(1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), (1 - j + 2*S)^(-1)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(1 - j + S)^(-1), sig[j]/(j + S), sig[j]/j, 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*V[{(j + S)^(-1), j^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(j + S)^(-1), j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(j + S)^(-1), (j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{(j + S)^(-1), (j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{(j + S)^(-1), (j + S)^(-1), 
           sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/j, 
           j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{(j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(11 + 16*S - 8*sig[S])*
         V[{sig[j]/j, j^(-1), j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((12*I)*sig[S]*V[{sig[j]/j, j^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, j^(-1), (1 - j + S)^(-1), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{sig[j]/j, j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{sig[j]/j, (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{sig[j]/j, (1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((9*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*(-8 + 11*sig[S] + 16*S*sig[S])*
         V[{sig[j]/j, sig[j]/j, j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*V[{sig[j]/j, sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*(11 + 16*S - 8*sig[S])*
         V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((9*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + S), sig[j]/j}, 
          S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{sig[j]/(1 - j + S), j^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), 
           (1 - j + S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/4)*(15 + 22*S - 11*sig[S])*sig[S]*
         V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(-1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*(-1 + sig[S] + 2*S*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(15 + 22*S - 11*sig[S])*
         V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((6*I)*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j, 
           sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       (((3*I)/4)*(-11 + 15*sig[S] + 22*S*sig[S])*
         V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/j, 
           sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), (1 - j + S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
       ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1), 
           sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       (((3*I)/2)*(1 + 2*S - sig[S])*V[{sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + 
       ((6*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
       ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
           sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
        ((-1 + 2*S)*(3 + 2*S)) + V[{j^(-1)}, S]*
        ((((-3*I)/4)*(3 - 22*S - 10*S^2 - 3*sig[S] + 12*S*sig[S] + 
            12*S^2*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/4)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*V[{sig[j]/j^2}, S])/
          (S*(1 + S)*(3 + 2*S)) + (((3*I)/8)*(-9 + 44*S + 48*S^2 - 
            21*sig[S] - 30*S*sig[S] + 60*S^2*sig[S] + 72*S^3*sig[S])*
           V[{sig[j]/j}, S]^2)/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-3 - 14*S^2 - 36*S^3 + 72*S^4 + 48*S^5 - 15*sig[S] - 
            64*S*sig[S] - 150*S^2*sig[S] - 100*S^3*sig[S] + 120*S^4*sig[S] + 
            48*S^5*sig[S])*V[{j^(-1), j^(-1)}, S])/(S*(1 + S)*(-1 + 2*S)*
           (1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, 
            S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/8)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
           V[{j^(-1), (j + S)^(-1)}, S])/(S*(1 + S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-3 - 25*S - 53*S^2 - 26*S^3 + 36*S^4 + 24*S^5 - 
            3*sig[S] - 29*S*sig[S] - 85*S^2*sig[S] - 30*S^3*sig[S] + 
            76*S^4*sig[S] + 24*S^5*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(j + S)}, 
            S])/(S*(1 + S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/8)*(-3 - 76*S - 186*S^2 - 76*S^3 + 72*S^4 + 48*S^5 + 
            3*sig[S] + 14*S*sig[S] + 6*S^2*sig[S] + 20*S^3*sig[S] + 
            72*S^4*sig[S] + 48*S^5*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*(1 + 2*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/8)*(-3 - 4*S + 8*S^2 - 3*sig[S] + 
            2*S*sig[S] + 4*S^2*sig[S] + 24*S^3*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-3 - 53*S - 129*S^2 - 66*S^3 + 36*S^4 + 24*S^5 + 
            3*sig[S] + 25*S*sig[S] + 23*S^2*sig[S] - 6*S^3*sig[S] + 
            28*S^4*sig[S] + 24*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-15 - 62*S - 44*S^2 + 56*S^3 + 64*S^4 - 3*sig[S] + 
            22*S*sig[S] + 84*S^2*sig[S] + 64*S^3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/8)*(-3 + 12*S^2 - 3*sig[S] + 
            6*S*sig[S] + 8*S^2*sig[S] + 24*S^3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*sig[S])*
           V[{(j + S)^(-1), (j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(-3 + 12*S + 8*S^2 - 3*sig[S] - 14*S*sig[S] + 
            4*S^2*sig[S] + 24*S^3*sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*sig[S])*
           V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(S*(1 + S)*(3 + 2*S)) - 
         (((3*I)/2)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(3 - 29*S - 109*S^2 - 74*S^3 + 
            36*S^4 + 24*S^5 + 3*sig[S] - 5*S*sig[S] - 85*S^2*sig[S] - 
            126*S^3*sig[S] - 20*S^4*sig[S] + 24*S^5*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) + phiP1[1, 0]*((-12*I)/((-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*V[{sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*S*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/((-1 + 2*S)*
             (3 + 2*S)) + ((3*I)*S*(1 + sig[S])*V[{j^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
             V[{(1 - j + S)^(-1), j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((3*I)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
             V[{sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S))) - 
         ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*
           V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/8)*(-3 - 36*S - 40*S^2 + 32*S^3 + 16*S^4 + 3*sig[S] + 
            30*S*sig[S] + 72*S^2*sig[S] + 56*S^3*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*
           (1 + 2*S)*(3 + 2*S)) + MZV[1]*(((24*I)*phiP1[1, 0])/
            ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*(-1 + 2*S)*
             (3 + 2*S - sig[S]))/(S*(1 + S)*(3 + 2*S)) + 
           ((9*I)*(1 + 2*S)*sig[S]*V[{(j + S)^(-1)}, S])/
            (S*(1 + S)*(3 + 2*S)) + ((6*I)*(-4*S - 3*sig[S] - 4*S*sig[S] + 
              12*S^2*sig[S])*V[{sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - ((9*I)*(1 + 2*S)*V[{sig[j]/(j + S)}, S])/
            (S*(1 + S)*(3 + 2*S)) - ((12*I)*sig[S]*V[{j^(-1), j^(-1)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*V[{j^(-1), (1 - j + S)^(-1)}, 
              S])/((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*
             V[{j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - ((12*I)*sig[S]*V[{(1 - j + S)^(-1), 
               sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
           ((12*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*V[{sig[j]/j, sig[j]/j}, 
              S])/((-1 + 2*S)*(3 + 2*S)) + ((12*I)*sig[S]*
             V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((-1 + 2*S)*
             (3 + 2*S))) + V[{sig[j]/(j + S)}, S]*
          ((((-9*I)/8)*(1 + 2*S)*(2 + S - 4*S^2 + 4*S^3 + 2*sig[S] - 
              S*sig[S] - 6*S^2*sig[S]))/(S^2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           (((3*I)/4)*(3 + 4*S + 12*S^2 + 9*sig[S] + 44*S*sig[S] + 
              36*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - (((3*I)/2)*(-4*S + 3*sig[S] + 16*S*sig[S] + 
              12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) + ((6*I)*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(-4*S + 3*sig[S] + 
              16*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-3 - 28*S - 12*S^2 + 
              9*sig[S] + 52*S*sig[S] + 36*S^2*sig[S])*
             V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
             V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
            ((1 + S)*(-1 + 2*S)) - (((3*I)/2)*(-4*S + 3*sig[S] + 
              16*S*sig[S] + 12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*
             (3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
             V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
         V[{(j + S)^(-1)}, S]*((((9*I)/8)*(1 + 2*S)*(2 - S - 6*S^2 + 
              2*sig[S] + S*sig[S] - 4*S^2*sig[S] + 4*S^3*sig[S]))/
            (S^2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           (((3*I)/4)*(-3 + 12*S + 16*S^2 - 3*sig[S] + 14*S*sig[S] + 
              36*S^2*sig[S] + 24*S^3*sig[S])*V[{sig[j]/j}, S])/
            (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           (((3*I)/4)*(9 + 44*S + 36*S^2 + 3*sig[S] + 4*S*sig[S] + 
              12*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) + (((3*I)/2)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*
             V[{j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(3 + 16*S + 12*S^2 - 
              4*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-9 - 52*S - 36*S^2 + 
              3*sig[S] + 28*S*sig[S] + 12*S^2*sig[S])*
             V[{(1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) + (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
             V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
            ((1 + S)*(-1 + 2*S)) + (((3*I)/2)*(3 + 16*S + 12*S^2 - 
              4*S*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
             V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
         V[{sig[j]/j}, S]*((((3*I)/4)*(6 + 21*S - 22*S^2 - 98*S^3 - 4*S^4 + 
              48*S^5 + 6*sig[S] + 27*S*sig[S] + 24*S^2*sig[S] - 
              22*S^3*sig[S] - 8*S^4*sig[S] + 56*S^5*sig[S]))/
            (S^2*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
           (((3*I)/4)*(-3 + 14*S + 36*S^2 + 24*S^3 - 3*sig[S] + 12*S*sig[S] + 
              16*S^2*sig[S])*V[{sig[j]/(j + S)}, S])/(S*(1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - (((3*I)/4)*(15 + 68*S + 60*S^2 + 9*sig[S] + 
              28*S*sig[S] + 36*S^2*sig[S])*V[{j^(-1), j^(-1)}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(9 + 44*S + 36*S^2 + 
              3*sig[S] + 4*S*sig[S] + 12*S^2*sig[S])*V[{j^(-1), sig[j]/j}, 
              S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           ((12*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
            ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(9 + 44*S + 36*S^2 + 
              3*sig[S] + 4*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), j^
                (-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           ((3*I)*(3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{(1 - j + S)^(-1), 
               sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/
                (1 - j + S)}, S])/((1 + S)*(-1 + 2*S)) + 
           (((3*I)/4)*(9 + 44*S + 36*S^2 + 3*sig[S] + 4*S*sig[S] + 
              12*S^2*sig[S])*V[{sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - ((12*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, 
              S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(1 + 6*S)*(-1 + sig[S])*
             V[{sig[j]/(1 - j + S), sig[j]/j}, S])/((1 + S)*(-1 + 2*S))) + 
         (((3*I)/2)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/8)*(-3 - 10*S + 8*S^2 + 24*S^3 - 
            3*sig[S] + 16*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*sig[S])*
           V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/4)*(-5 + 23*S - 4*S^2 - sig[S] + 33*S*sig[S] + 2*S^2*sig[S])*
           V[{j^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/4)*(-5 + 15*S - 4*S^2 - sig[S] + 25*S*sig[S] + 2*S^2*sig[S])*
           V[{j^(-1), j^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((9*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-15 + 13*S - 12*S^2 - 3*sig[S] + 43*S*sig[S] + 
            6*S^2*sig[S])*V[{j^(-1), sig[j]/j, j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(7 + 2*S - sig[S])*
           V[{j^(-1), sig[j]/j, (1 - j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-15 + 37*S - 12*S^2 - 
            3*sig[S] + 67*S*sig[S] + 6*S^2*sig[S])*
           V[{j^(-1), sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 + 3*sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-1 - 5*sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*V[{j^(-1), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-1 + 27*S - 4*S^2 - 
            sig[S] + 33*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 - 4*S - sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-1 + 3*sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-1 + 67*S - 4*S^2 - 
            sig[S] + 73*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), 
             (1 - j + S)^(-1), sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) + (((9*I)/4)*(1 - 2*S + 5*sig[S] + 4*S*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 45*S - 4*S^2 - sig[S] - 39*S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/4)*(-1 - 13*S - 4*S^2 - sig[S] - 7*S*sig[S] + 
            2*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(1 - 2*S + sig[S] + 4*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-15 + 29*S - 12*S^2 - 
            3*sig[S] + 59*S*sig[S] + 6*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/(j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^
              (-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{(j + S)^(-1), (j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/4)*(-5 - S - 4*S^2 - sig[S] + 
            9*S*sig[S] + 2*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(11 + 2*S - sig[S])*
           V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-15 + 5*S - 12*S^2 - 
            3*sig[S] + 35*S*sig[S] + 6*S^2*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/4)*(-1 + 7*sig[S] + 2*S*sig[S])*
           V[{sig[j]/j, sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*
           V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*sig[S]*
           V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(1 - 41*S - 2*S^2 + sig[S] - 
            35*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
             sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), 
             (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(1 - 33*S - 2*S^2 + sig[S] - 
            27*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
             sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*S*(1 + sig[S])*(1 + 2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/2)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((18*I)*Zeta[3])/((-1 + 2*S)*(3 + 2*S))) + V[{sig[j]/j}, S]*
        ((((3*I)/4)*(3 - 22*S - 10*S^2 - 3*sig[S] + 12*S*sig[S] + 
            12*S^2*sig[S]))/(S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(3 + 36*S + 98*S^2 + 92*S^3 + 72*S^4 + 48*S^5 - 
            21*sig[S] - 132*S*sig[S] - 246*S^2*sig[S] - 68*S^3*sig[S] + 
            120*S^4*sig[S] + 48*S^5*sig[S])*V[{j^(-1), j^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), (1 - j + S)^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((9*I)/8)*(1 + 2*S)*(1 + sig[S] + 2*S*sig[S])*
           V[{j^(-1), (j + S)^(-1)}, S])/(S*(1 + S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(3 + 27*S + 83*S^2 + 86*S^3 + 36*S^4 + 24*S^5 - 
            9*sig[S] - 81*S*sig[S] - 157*S^2*sig[S] - 14*S^3*sig[S] + 
            76*S^4*sig[S] + 24*S^5*sig[S])*V[{j^(-1), sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*V[{j^(-1), sig[j]/(j + S)}, 
            S])/(S*(1 + S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(9 + 60*S + 126*S^2 + 100*S^3 + 72*S^4 + 48*S^5 - 
            9*sig[S] - 58*S*sig[S] - 98*S^2*sig[S] + 4*S^3*sig[S] + 
            72*S^4*sig[S] + 48*S^5*sig[S])*V[{(1 - j + S)^(-1), j^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*(1 + 2*sig[S])*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/8)*(-3 - 4*S + 8*S^2 - 3*sig[S] + 
            2*S*sig[S] + 4*S^2*sig[S] + 24*S^3*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(9 + 67*S + 143*S^2 + 94*S^3 + 36*S^4 + 24*S^5 - 
            9*sig[S] - 63*S*sig[S] - 121*S^2*sig[S] - 38*S^3*sig[S] + 
            28*S^4*sig[S] + 24*S^5*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
            S])/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-9 - 42*S - 28*S^2 + 56*S^3 + 64*S^4 - 9*sig[S] - 
            62*S*sig[S] - 108*S^2*sig[S] - 32*S^3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*V[{(1 - j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/8)*(-3 + 12*S^2 - 3*sig[S] + 
            6*S*sig[S] + 8*S^2*sig[S] + 24*S^3*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*sig[S])*
           V[{(j + S)^(-1), (j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/8)*(-3 + 12*S + 8*S^2 - 3*sig[S] - 14*S*sig[S] + 
            4*S^2*sig[S] + 24*S^3*sig[S])*V[{(j + S)^(-1), sig[j]/j}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*V[{(j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*V[{(j + S)^(-1), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*(1 + 2*sig[S])*
           V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*V[{(1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + S)}, S])/(S*(1 + S)*(3 + 2*S)) + 
         (((3*I)/2)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(9 + 39*S + 59*S^2 + 38*S^3 + 
            36*S^4 + 24*S^5 - 3*sig[S] - 41*S*sig[S] - 125*S^2*sig[S] - 
            110*S^3*sig[S] - 20*S^4*sig[S] + 24*S^5*sig[S])*
           V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*(1 + 2*S)*
           (3 + 2*S)) + ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + V[{sig[j]/(j + S)}, S]*
          ((((9*I)/8)*(1 + 2*S)*(2 + S - 4*S^2 + 4*S^3 + 2*sig[S] - 
              S*sig[S] - 6*S^2*sig[S]))/(S^2*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           (((9*I)/2)*(1 + 2*S)^2*(1 + sig[S])*V[{j^(-1), j^(-1)}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(1 + sig[S])*
             (3 + 16*S + 12*S^2 - 4*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*V[{j^(-1), sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*
             (3 + 2*S)) + (((9*I)/4)*(1 + 2*S)^2*(1 + sig[S])*
             V[{(1 - j + S)^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
             (3 + 2*S)) - (((3*I)/4)*(1 + sig[S])*(-4*S + 3*sig[S] + 
              16*S*sig[S] + 12*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, 
              S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
           (((9*I)/4)*(1 + 2*S)^2*(1 + sig[S])*V[{sig[j]/j, sig[j]/j}, S])/
            ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
           ((6*I)*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*
             (3 + 2*S))) - (((9*I)/8)*(1 + 2*S)*(1 + 2*S + sig[S])*
           V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + 2*S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/8)*(9 + 68*S + 144*S^2 + 80*S^3 + 16*S^4 - 9*sig[S] - 
            74*S*sig[S] - 160*S^2*sig[S] - 88*S^3*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/j}, S])/(S*(1 + S)*(-1 + 2*S)*
           (1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*sig[S]*
           V[{sig[j]/(1 - j + S), sig[j]/(j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/8)*(-3 - 10*S + 8*S^2 + 24*S^3 - 
            3*sig[S] + 16*S*sig[S] + 12*S^2*sig[S])*
           V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          (S*(1 + S)*(-1 + 2*S)*(3 + 2*S)) - (((3*I)/2)*(1 + 2*sig[S])*
           V[{sig[j]/(j + S), sig[j]/(j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/4)*(3 - 17*S + 4*S^2 + 3*sig[S] - 19*S*sig[S] + 
            2*S^2*sig[S])*V[{j^(-1), j^(-1), j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(9 - 43*S + 12*S^2 + 9*sig[S] - 49*S*sig[S] + 
            6*S^2*sig[S])*V[{j^(-1), j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{j^(-1), (1 - j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - sig[S] + 2*S*sig[S])*V[{j^(-1), (1 - j + S)^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/4)*(3 - 9*S + 4*S^2 + 3*sig[S] - 11*S*sig[S] + 2*S^2*sig[S])*
           V[{j^(-1), sig[j]/j, j^(-1)}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(7 + 2*S - sig[S])*V[{j^(-1), sig[j]/j, 
             (1 - j + S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(9 - 35*S + 12*S^2 + 9*sig[S] - 41*S*sig[S] + 
            6*S^2*sig[S])*V[{j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-1 + 11*sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*
           V[{j^(-1), sig[j]/(1 - j + S), (1 - j + 2*S)^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-1 + 3*sig[S] + 2*S*sig[S])*
           V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((6*I)*V[{j^(-1), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((6*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(-1 - 21*S + 4*S^2 + 
            3*sig[S] - 19*S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S])/((1 + S)*(-1 + 2*S)*
           (3 + 2*S)) - (((3*I)/4)*(-1 - 5*S + 4*S^2 + 3*sig[S] - 
            3*S*sig[S] + 2*S^2*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 - 5*sig[S] + 2*S*sig[S])*V[{(1 - j + S)^(-1), j^(-1), 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(-1 - 45*S + 4*S^2 + 
            3*sig[S] - 43*S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/4)*(3 - 3*S + 2*S^2 + 3*sig[S] - S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*V[{(1 - j + S)^(-1), (j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), (1 - j + 2*S)^(-1)}, 
            S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 + 19*S + 4*S^2 + 3*sig[S] + 21*S*sig[S] + 
            2*S^2*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/4)*(-1 + 4*S + 3*sig[S] + 2*S*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/j, sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             (1 - j + 2*S)^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(3 - 3*S + 2*S^2 - sig[S] - 5*S*sig[S] + 4*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/4)*(3 - 9*S + 4*S^2 + 3*sig[S] - 11*S*sig[S] + 2*S^2*sig[S])*
           V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(j + S), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{(1 - j + S)^(-1), 
             sig[j]/(j + S), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), (1 - j + 2*S)^
              (-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*V[{(j + S)^(-1), (j + S)^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{(j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*V[{(j + S)^(-1), sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*sig[S]*V[{(j + S)^(-1), sig[j]/(j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(9 - 11*S + 12*S^2 + 9*sig[S] - 
            17*S*sig[S] + 6*S^2*sig[S])*V[{sig[j]/j, j^(-1), sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + (((3*I)/4)*(3 + 2*S - sig[S])*
           V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(9 - 19*S + 12*S^2 + 9*sig[S] - 
            25*S*sig[S] + 6*S^2*sig[S])*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S])/
          ((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/4)*(-1 + 7*sig[S] + 2*S*sig[S])*V[{sig[j]/j, sig[j]/j, 
             sig[j]/(1 - j + S)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((9*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((6*I)*sig[S]*
           V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(3 - 27*S + 2*S^2 - sig[S] - 
            29*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(1 - j + S), j^(-1), 
             sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), (j + S)^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), 
             (1 - j + 2*S)^(-1), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((3*I)/4)*(3 - 19*S + 2*S^2 - sig[S] - 
            21*S*sig[S] + 4*S^2*sig[S])*V[{sig[j]/(1 - j + S), sig[j]/j, 
             sig[j]/j}, S])/((1 + S)*(-1 + 2*S)*(3 + 2*S)) + 
         ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S)}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         ((3*I)*V[{sig[j]/(1 - j + S), sig[j]/(j + S), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + ((3*I)*sig[S]*V[{sig[j]/(1 - j + S), 
             sig[j]/(1 - j + 2*S), sig[j]/(1 - j + 2*S)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), j^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((3*I)/2)*S*(1 + sig[S])*(1 + 2*sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), j^(-1), sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) - ((3*I)*S*sig[S]*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, j^(-1)}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S])/
          ((-1 + 2*S)*(3 + 2*S)) + (((9*I)/2)*S*(1 + sig[S])*
           V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S), 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1), 
             sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((9*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j, 
             j^(-1)}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((9*I)/2)*S*sig[S]*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/j, 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             j^(-1), sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         (((3*I)/2)*S*(1 + sig[S])^2*V[{sig[j]/(1 - j + S), (1 - j + S)^(-1), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) - 
         (((3*I)/2)*S*(1 + sig[S])*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + S), 
             sig[j]/j, sig[j]/j}, S])/((-1 + 2*S)*(3 + 2*S)) + 
         ((18*I)*Zeta[3])/((-1 + 2*S)*(3 + 2*S)))))}


==> anc/Constants/phiP121 <==
{phiP1[2, 1] -> (4*I)*V[{j^(-3)}, S] + ((16*I)*V[{j^(-2)}, S])/S + 
   ((((-2*I)/3)*(24 + Pi^2*S^2))/S^2 + (2*I)*phiP1[1, 0])*V[{j^(-1)}, S] + 
   ((16*I)*V[{(j + S)^(-1)}, S])/S^2 - (4*I)*V[{sig[j]/j^3}, S] - 
   ((16*I)*V[{sig[j]/j^2}, S])/S + ((-I/2)*MZV[1] + (I/4)*V[{j^(-1)}, S] + 
     (I/4)*V[{sig[j]/j}, S])/\[Alpha]^4 + 
   (((2*I)/3)*(24 + Pi^2*S^2)*V[{sig[j]/j}, S])/S^2 - 
   (2*I)*phiP1[1, 0]*V[{sig[j]/j}, S] - ((16*I)*V[{sig[j]/(j + S)}, S])/S^2 + 
   (7*I)*V[{j^(-2), j^(-1)}, S] + (8*I)*V[{j^(-2), (j + S)^(-1)}, S] - 
   (6*I)*V[{j^(-2), sig[j]/j}, S] + (12*I)*V[{j^(-1), j^(-2)}, S] + 
   ((3*I)*sig[S]*(S + 8*sig[S] + 8*S*sig[S])*V[{j^(-1), j^(-1)}, S])/
    (S*(1 + S)) - ((8*I)*sig[S]*(S + 2*sig[S] + 2*S*sig[S])*
     V[{j^(-1), (j + S)^(-1)}, S])/(S*(1 + S)) - 
   (12*I)*V[{j^(-1), sig[j]/j^2}, S] - 
   ((2*I)*sig[S]*(2*S + 12*sig[S] + 11*S*sig[S])*V[{j^(-1), sig[j]/j}, S])/
    (S*(1 + S)) + (I*(7 + 6*S)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S)}, S])/
    ((1 + S)*(1 + 2*S)) + ((16*I)*V[{j^(-1), sig[j]/(j + S)}, S])/S - 
   (6*I)*V[{(1 - j + S)^(-2), j^(-1)}, S] + 
   (2*I)*V[{(1 - j + S)^(-2), sig[j]/j}, S] + 
   I*sig[S]*V[{(1 - j + S)^(-2), sig[j]/(1 - j + S)}, S] + 
   ((3*I)*sig[S]*V[{(1 - j + S)^(-1), j^(-1)}, S])/(1 + S) - 
   ((8*I)*sig[S]*V[{(1 - j + S)^(-1), (j + S)^(-1)}, S])/(1 + S) - 
   ((8*I)*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S])/S + 
   (6*I)*V[{(1 - j + S)^(-1), sig[j]/j^2}, S] + 
   (I*sig[S]*(-5 + 4*sig[S])*V[{(1 - j + S)^(-1), sig[j]/j}, S])/(1 + S) + 
   (7*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
   ((2*I)*sig[S]*(8 + 7*S + S*sig[S])*
     V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/(S*(1 + S)) - 
   ((8*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S])/S + 
   ((8*I)*V[{(j + S)^(-1), sig[j]/j}, S])/S + 
   ((8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j}, S])/(1 + S) + 
   (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)^2}, S] + 
   ((8*I)*(-1 - S + S^2)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, 
      S])/(S*(1 + S)*(1 + 2*S)) + (6*I)*V[{sig[j]/j^2, sig[j]/j}, S] + 
   I*V[{sig[j]/j, sig[j]/j^2}, S] + (I*sig[S]*(5*S + 16*sig[S] + 14*S*sig[S])*
     V[{sig[j]/j, sig[j]/j}, S])/(S*(1 + S)) - 
   (I*(7 + 6*S)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/
    ((1 + S)*(1 + 2*S)) - ((8*I)*sig[S]*(S + sig[S] + 2*S*sig[S])*
     V[{sig[j]/j, sig[j]/(j + S)}, S])/(S*(1 + 2*S)) + 
   (2*I)*sig[S]*V[{sig[j]/(1 - j + S)^2, sig[j]/j}, S] - 
   ((2*I)*(-2 + sig[S])*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/
    (1 + S) + ((3*V[{j^(-2)}, S])/2 + ((1 + sig[S])*V[{j^(-1)}, S])/(1 + S) - 
     (3*V[{sig[j]/j^2}, S])/2 + MZV[1]*(2*V[{j^(-1)}, S] - 
       2*V[{sig[j]/j}, S]) - V[{j^(-1), j^(-1)}, S]/4 + 
     V[{j^(-1), (1 - j + S)^(-1)}, S]/2 + V[{j^(-1), sig[j]/j}, S]/4 - 
     V[{(1 - j + S)^(-1), j^(-1)}, S] + 
     (13*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/4 + 
     (13*V[{sig[j]/j, sig[j]/j}, S])/4 + 
     (sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S)}, S])/2 - 
     sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j}, S])/\[Alpha]^2 - 
   ((8*I)*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S])/S + 
   (9*I)*V[{j^(-1), j^(-1), j^(-1)}, S] + 
   (16*I)*V[{j^(-1), j^(-1), (j + S)^(-1)}, S] - 
   (9*I)*V[{j^(-1), j^(-1), sig[j]/j}, S] + 
   (2*I)*V[{j^(-1), (1 - j + S)^(-1), sig[j]/j}, S] - 
   I*sig[S]*V[{j^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   (8*I)*V[{j^(-1), (j + S)^(-1), j^(-1)}, S] - 
   (8*I)*V[{j^(-1), (j + S)^(-1), sig[j]/j}, S] + 
   (8*I)*sig[S]*V[{j^(-1), (1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] - 
   (16*I)*V[{j^(-1), sig[j]/j, j^(-1)}, S] - 
   (8*I)*V[{j^(-1), sig[j]/j, (j + S)^(-1)}, S] + 
   (15*I)*V[{j^(-1), sig[j]/j, sig[j]/j}, S] - 
   (2*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), j^(-1)}, S] + 
   (4*I)*sig[S]*V[{j^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] - 
   (4*I)*V[{(1 - j + S)^(-1), j^(-1), j^(-1)}, S] + 
   (6*I)*V[{(1 - j + S)^(-1), j^(-1), sig[j]/j}, S] - 
   I*sig[S]*V[{(1 - j + S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] - 
   I*sig[S]*V[{(1 - j + S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] + 
   (7*I)*V[{(1 - j + S)^(-1), sig[j]/j, j^(-1)}, S] - 
   (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, (j + S)^(-1)}, S] - 
   (8*I)*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/j}, S] + 
   (3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, S] + 
   (3*I)*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, S] + 
   (5*I)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S), sig[j]/(1 - j + S)}, S] + 
   (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), j^(-1), sig[j]/(1 - j + S)}, S] + 
   (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), (1 - j + S)^(-1), sig[j]/(1 - j + S)}, 
     S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/j, sig[j]/(1 - j + S)}, 
     S] - (8*I)*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S), sig[j]/j}, 
     S] - (2*I)*V[{sig[j]/j, j^(-1), sig[j]/j}, S] + 
   I*sig[S]*V[{sig[j]/j, j^(-1), sig[j]/(1 - j + S)}, S] - 
   (2*I)*V[{sig[j]/j, (1 - j + S)^(-1), sig[j]/j}, S] - 
   (8*I)*sig[S]*V[{sig[j]/j, (j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   (3*I)*V[{sig[j]/j, sig[j]/j, sig[j]/j}, S] - 
   (4*I)*sig[S]*V[{sig[j]/j, sig[j]/(1 - j + S), sig[j]/j}, S] + 
   (2*I)*sig[S]*V[{sig[j]/(1 - j + S), j^(-1), sig[j]/j}, S] - 
   (4*I)*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/j, sig[j]/j}, S]}


==> anc/Constants/phiP122 <==
{phiP1[2, 2] -> 2*V[{j^(-2)}, S] + 
   (((-3*I)/4)/\[Alpha]^2 - (4*(-1 + S*Log[2] + sig[S]))/S)*V[{j^(-1)}, S] + 
   (4*(-1 + sig[S])*V[{(j + S)^(-1)}, S])/S - 2*V[{sig[j]/j^2}, S] + 
   (((3*I)/4)*V[{sig[j]/j}, S])/\[Alpha]^2 + 
   (4*(-1 + S*Log[2] + sig[S])*V[{sig[j]/j}, S])/S - 
   (4*(-1 + sig[S])*V[{sig[j]/(j + S)}, S])/S + 2*V[{j^(-1), j^(-1)}, S] + 
   4*V[{j^(-1), (j + S)^(-1)}, S] - 2*V[{j^(-1), sig[j]/j}, S] + 
   4*sig[S]*V[{j^(-1), sig[j]/(j + S)}, S] + 
   4*V[{(1 - j + S)^(-1), (1 - j + 2*S)^(-1)}, S] + 
   2*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   4*V[{(1 - j + S)^(-1), sig[j]/(1 - j + 2*S)}, S] - 
   4*V[{(j + S)^(-1), sig[j]/j}, S] + 
   4*sig[S]*V[{(1 - j + 2*S)^(-1), sig[j]/(1 - j + S)}, S] + 
   2*V[{sig[j]/j, sig[j]/j}, S] - 4*sig[S]*V[{sig[j]/j, sig[j]/(j + S)}, S] - 
   4*sig[S]*V[{sig[j]/(1 - j + S), sig[j]/(1 - j + 2*S)}, S]}


==> anc/Constants/phiP123 <==
{phiP1[2, 3] -> -3/(4*\[Alpha]^2) - I*V[{j^(-1)}, S] + I*V[{sig[j]/j}, S]}


==> anc/Constants/phiP221 <==
{phiP2[2, 1] -> 5/(4*\[Alpha]^4) - 2*c[0, 1, 1] - c[3, 1, 1] + 
   2*c[1, 2, 0]*(1 + 2*S - sig[S])*sig[S] - 8*V[{j^(-2)}, S] + 
   8*V[{sig[j]/j^2}, S] - 8*V[{j^(-1), j^(-1)}, S] + 
   8*V[{j^(-1), sig[j]/j}, S] - 
   8*sig[S]*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S] - 
   8*V[{sig[j]/j, sig[j]/j}, S] + (((2*I)/3)*S*(1 + S)*c[1, 2, 0] - 
     (((2*I)/3)*S*(1 + S)*c[0, 1, 1]*sig[S])/(1 + 2*S) - 
     (((4*I)/3)*S*(1 + S)*sig[S]*V[{j^(-2)}, S])/(1 + 2*S) + 
     (((2*I)/3)*S*(1 + S)*sig[S]*V[{j^(-1)}, S]^2)/(1 + 2*S) + 
     (((4*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j^2}, S])/(1 + 2*S) - 
     (2*I)*V[{sig[j]/j}, S] + (((2*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j}, S]^2)/
      (1 + 2*S) + V[{j^(-1)}, S]*(2*I - (((4*I)/3)*S*(1 + S)*sig[S]*
         V[{sig[j]/j}, S])/(1 + 2*S)) - (((4*I)/3)*S*(1 + S)*sig[S]*
       V[{j^(-1), j^(-1)}, S])/(1 + 2*S) + 
     (((4*I)/3)*S*(1 + S)*sig[S]*V[{j^(-1), sig[j]/j}, S])/(1 + 2*S) - 
     (((4*I)/3)*S*(1 + S)*V[{(1 - j + S)^(-1), sig[j]/(1 - j + S)}, S])/
      (1 + 2*S) - (((4*I)/3)*S*(1 + S)*sig[S]*V[{sig[j]/j, sig[j]/j}, S])/
      (1 + 2*S))/\[Alpha]^2}


==> anc/DictionaryApproach.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    422001,      12246]
NotebookOptionsPosition[    411098,      11893]
NotebookOutlinePosition[    411468,      11909]
CellTagsIndexPosition[    411425,      11906]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Reduction Formulae", "Title",
 CellChangeTimes->{{3.7463266547028627`*^9, 3.746326655872984*^9}, {
  3.750476782944578*^9, 3.750476793146142*^9}, {3.766122656225771*^9, 
  3.766122664905678*^9}},
 ExpressionUUID -> "8745f354-1aac-4220-a745-4b94bb29273b"],

Cell["\<\
This notebook contains implementation of reduction formulae used to produce \
the solutions of the inhomogeneous Baxter equations.\
\>", "Text",
 CellChangeTimes->{{3.7662012406084843`*^9, 3.766201319681079*^9}}],

Cell[CellGroupData[{

Cell["General purpose tools", "Section",
 CellChangeTimes->{{3.750723599527555*^9, 3.750723606687858*^9}, {
  3.766122769177869*^9, 3.76612277507351*^9}},
 ExpressionUUID -> "2ebc76d7-f390-4b41-a52e-7eee9b3c7926"],

Cell[CellGroupData[{

Cell["Rational function manipulations", "Subsection",
 CellChangeTimes->{{3.750577213427382*^9, 3.7505772257719927`*^9}},
 ExpressionUUID -> "efd3105f-8363-49bc-b95d-57a1355c56c5"],

Cell[CellGroupData[{

Cell["FlatCollect", "Subsubsection",
 CellChangeTimes->{3.7661243445524883`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FlatCollect", "::", "usage"}], "=", 
   "\"\<FlatCollect does the same as Collect but gives a flat structure. \
Compare, e.g., Collect[(x+y+a\!\(\*SuperscriptBox[\()\), \
\(2\)]\),{x,y},Factor] and FlatCollect[(x+y+a\!\(\*SuperscriptBox[\()\), \
\(2\)]\),{x,y},Factor].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlatCollect", "[", 
   RowBox[{"ex_", ",", "pat_", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "id", "}"}], ",", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{"ex", ",", "pat", ",", "id", ",", "opts"}], "]"}], "]"}], "/.", 
     RowBox[{"id", "\[Rule]", "Identity"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlatCollect", "[", 
   RowBox[{"ex_", ",", "pat_", ",", "func_", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "id", "}"}], ",", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{"ex", ",", "pat", ",", 
        RowBox[{"id", "@*", "func"}], ",", "opts"}], "]"}], "]"}], "/.", 
     RowBox[{"id", "\[Rule]", "Identity"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.750723706640156*^9, 3.750723723161107*^9}, {
  3.7507238565886803`*^9, 3.750723883986176*^9}, {3.750724030369746*^9, 
  3.750724147177848*^9}, {3.750724228451689*^9, 3.750724248444829*^9}, {
  3.7661227520829763`*^9, 3.766122777858906*^9}},
 ExpressionUUID -> "ed997afd-4b75-4a7a-88f2-8edab1bbda3c"]
}, Closed]],

Cell[CellGroupData[{

Cell["PlusToList", "Subsubsection",
 CellChangeTimes->{3.7661243969696836`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PlusToList", "::", "usage"}], "=", 
   "\"\<PlusToList[ex_] gives a list {t1,t2,...} of additive terms of \
expanded ex, such that t1+t2+...=ex.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlusToList", "[", "ex_", "]"}], ":=", 
  RowBox[{"Replace", "[", 
   RowBox[{"ex", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a_Plus", "\[RuleDelayed]", 
       RowBox[{"List", "@@", "a"}]}], ",", 
      RowBox[{"a_", "\[RuleDelayed]", 
       RowBox[{"{", "a", "}"}]}]}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.750722170484885*^9, 3.7507222546378613`*^9}, {
  3.751788500226383*^9, 3.7517885002683563`*^9}},
 ExpressionUUID -> "fa2e3158-4a44-4e45-9738-05a8300ca26b"]
}, Closed]],

Cell[CellGroupData[{

Cell["SeparateFactor", "Subsubsection",
 CellChangeTimes->{3.766124401913372*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SeparateFactor", "::", "usage"}], "=", 
   "\"\<SeparateFactor[ex_,pat_] gives a pair {f1,f2}, such that factors of \
f1 match pat and f2 is minimal such that f1*f2=ex.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SeparateFactor", "[", 
   RowBox[{"ex_", ",", "pat_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"fl", "=", 
       RowBox[{"FactorList", "[", "ex", "]"}]}], ",", "i", ",", "f"}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{"i", "=", 
      RowBox[{"(", 
       RowBox[{"Position", "[", 
        RowBox[{"fl", ",", 
         RowBox[{"{", 
          RowBox[{"pat", ",", "_Integer"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], ")"}]}], ";", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"Power", "@@@", 
         RowBox[{"fl", "[", 
          RowBox[{"[", 
           RowBox[{"Flatten", "@", "i"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"Times", "@@", 
        RowBox[{"Power", "@@@", 
         RowBox[{"Delete", "[", 
          RowBox[{"fl", ",", "i"}], "]"}]}]}]}], "}"}]}]}], "]"}]}]}], "Code",\

 CellChangeTimes->{{3.750721975763214*^9, 3.750722073637005*^9}},
 ExpressionUUID -> "5634be66-d239-44ee-9164-e46195bfd32b"]
}, Closed]],

Cell[CellGroupData[{

Cell["DistributeCollect", "Subsubsection",
 CellChangeTimes->{{3.766124401913372*^9, 3.766124430603188*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DistributeCollect", "::", "usage"}], "=", 
   "\"\<DistributeCollect does the same as FlatCollect but then distributes \
over Plus in the coefficients. Compare, e.g., FlatCollect[(x \
a/(x+1)+b\!\(\*SuperscriptBox[\()\), \(3\)]\),a|b,Apart[#,x]&] and \
DistributeCollect[(x a/(x+1)+b\!\(\*SuperscriptBox[\()\), \
\(3\)]\),a|b,Apart[#,x]&].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeCollect", "[", 
   RowBox[{"ex_", ",", "pat_", ",", 
    RowBox[{"func_:", "Factor"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vars", ",", " ", 
      RowBox[{"pt", "=", 
       RowBox[{"Replace", "[", 
        RowBox[{"pat", ",", 
         RowBox[{
          RowBox[{"{", "a__", "}"}], "\[RuleDelayed]", 
          RowBox[{"Alternatives", "[", "a", "]"}]}]}], "]"}]}]}], "}"}], ",", 
    "\n", 
    RowBox[{
     RowBox[{"vars", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"ex", ",", "pt", ",", "All"}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"vars", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"func", "[", "ex", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ps", ",", "c"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Times", "@@", 
               RowBox[{"(", 
                RowBox[{"vars", "^", "ps"}], ")"}]}], ")"}], "*", "#"}], 
            "&"}], "/@", 
           RowBox[{"PlusToList", "[", 
            RowBox[{"func", "[", "c", "]"}], "]"}]}]}], "]"}], "@@@", 
        RowBox[{"CoefficientRules", "[", 
         RowBox[{"ex", ",", "vars"}], "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.751611087695249*^9, 3.751611144351869*^9}, {
  3.751611182527988*^9, 3.75161118267068*^9}, {3.751611234944861*^9, 
  3.751611239335972*^9}, {3.751611457445839*^9, 3.751611475877014*^9}, {
  3.75164000416601*^9, 3.751640033088335*^9}, {3.766123084691927*^9, 
  3.766123160420527*^9}},
 ExpressionUUID -> "d32bade7-32ae-4edc-837e-839c28dfa4f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FlatCollect", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]}], "+", "b"}], ")"}], "3"], ",", 
   RowBox[{"a", "|", "b"}], ",", 
   RowBox[{
    RowBox[{"Apart", "[", 
     RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DistributeCollect", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]}], "+", "b"}], ")"}], "3"], ",", 
   RowBox[{"a", "|", "b"}], ",", 
   RowBox[{
    RowBox[{"Apart", "[", 
     RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.766123175028269*^9, 3.766123175292285*^9}, 
   3.766123262604792*^9, {3.7661234341796417`*^9, 3.76612344122829*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "3"], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", "b", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     FractionBox["3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"]], "-", 
     FractionBox["6", 
      RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{"a", " ", 
   SuperscriptBox["b", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     FractionBox["3", 
      RowBox[{"1", "+", "x"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["a", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"]], "+", 
     FractionBox["3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"]], "-", 
     FractionBox["3", 
      RowBox[{"1", "+", "x"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.766123441369235*^9, 3.766124437053546*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a", "3"], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "2"], " ", "b"}], "+", 
  RowBox[{"3", " ", "a", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  SuperscriptBox["b", "3"], "-", 
  FractionBox[
   SuperscriptBox["a", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["a", "3"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["a", "2"], " ", "b"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["a", "3"]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["a", "2"], " ", "b"}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "a", " ", 
    SuperscriptBox["b", "2"]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{3.766123441369235*^9, 3.766124437060581*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["RatFuncQ", "Subsubsection",
 CellChangeTimes->{3.750577289808145*^9},
 ExpressionUUID -> "28b8edcf-cf81-4b84-8439-f3d890b6ac8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RatFuncQ", "::", "usage"}], "=", 
   "\"\<RatFuncQ[ex,x] gives True if ex is a rational function of x.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RatFuncQ", "[", 
    RowBox[{"ex_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"PolynomialQ", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", "#", "]"}], ",", "x"}], "]"}], "&&", 
      RowBox[{"PolynomialQ", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", "#", "]"}], ",", "x"}], "]"}]}], "&"}], 
    "[", 
    RowBox[{"Together", "[", "ex", "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.7505772324679003`*^9, 3.7505772659081793`*^9}},
 ExpressionUUID -> "4a35ae9b-c478-497f-88a6-fb91d192ff2d"]
}, Closed]],

Cell[CellGroupData[{

Cell["RatFactor", "Subsubsection",
 CellChangeTimes->{3.7507413812647*^9},
 ExpressionUUID -> "b1456e87-9f4e-47b3-a852-f94a21f1458b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RatFactor", "::", "usage"}], "=", 
   "\"\<RatFactor[ex,x] gives the maximal rational in x factor of ex.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RatFactor", "[", 
   RowBox[{"ex_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"Power", "@@@", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"FactorList", "[", "ex", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolynomialQ", "[", 
            RowBox[{"#", ",", "x"}], "]"}], "&"}], ")"}]}], ",", "_"}], 
       "}"}]}], "]"}]}]}]}]}], "Code",
 CellChangeTimes->{{3.7507413826498947`*^9, 3.750741437748952*^9}, 
   3.7507420481823397`*^9, {3.766124292583372*^9, 3.766124298328486*^9}},
 ExpressionUUID -> "6138cc24-16cd-44bc-bd59-390b1348b729"]
}, Closed]],

Cell[CellGroupData[{

Cell["ApartList", "Subsubsection",
 CellChangeTimes->{{3.7505772954995213`*^9, 3.750577297331987*^9}, 
   3.750578100362414*^9},
 ExpressionUUID -> "ae014c6d-6a8c-46ce-a648-b8f00bfeac08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ApartList", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ApartList", "::", "err"}], "=", 
   "\"\<Something went wrong when calculating ApartList[`1`,`2`].\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ApartList", "::", "warn"}], "=", 
   "\"\<Some coefficients happen to be dependent of `1`. Probably something \
wrong with Replace option. Neglecting Replace option.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ApartList", "::", "usage"}], "=", 
   "\"\<ApartList[ex,x] gives the list of pairs {{c1,f1(x)},{c2,f2(x)},...}, \
such that ex=c1*f1(x)+c2*f2(x)+....\\nOption Replace\[Rule]{a\[Rule]b,...} \
can be given. Note that a and b are not assumed to be equivalent (e.g. a_\
\[RuleDelayed]-a is fine).\\nThe typical usage of this option is Replace\
\[Rule]{Power[b_?Negative*S+c_,n_?Negative]\[RuleDelayed]Power[Expand[-b*S-c],\
n]}\\nOption Check\[Rule]True tells whether to check the correctness of the \
apart list.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ApartList", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Replace", "\[Rule]", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"Check", "\[Rule]", "True"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ApartList", "[", 
   RowBox[{"ex_", ",", "x_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "exe", ",", "exa", ",", "exa1", ",", "rules", ",", "a", ",", "e", ",", 
      "sx"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"exe", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"sig", "[", "x", "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"exa", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"SeparateFactor", "[", 
         RowBox[{"#", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "&"}], ")"}]}]}], "]"}], "&"}], 
       "/@", 
       RowBox[{"PlusToList", "[", 
        RowBox[{"DistributeCollect", "[", 
         RowBox[{"exe", ",", 
          RowBox[{"sig", "[", "x", "]"}], ",", 
          RowBox[{
           RowBox[{"Apart", "[", 
            RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "]"}], "]"}]}]}], ";", 
     "\n", 
     RowBox[{"rules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"OptionValue", "[", "Replace", "]"}], "}"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"rules", "=!=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"rules", "=", 
        RowBox[{"MapAt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Factor", "[", 
              RowBox[{
               FractionBox["e", "#1"], "a"}], "]"}], ",", "#1"}], "}"}], 
           "&"}], ",", 
          RowBox[{"MapAt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", 
               RowBox[{"e", ":", "#"}]}], "}"}], "&"}], ",", "rules", ",", 
            RowBox[{"{", 
             RowBox[{"All", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"All", ",", "2"}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
     RowBox[{"exa1", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Replace", "[", 
          RowBox[{"#", ",", "rules", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "&"}], ",", "exa"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{
          RowBox[{"exa1", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], "]"}],
        ",", 
       RowBox[{
        RowBox[{"Message", "[", 
         RowBox[{
          RowBox[{"ApartList", "::", "warn"}], ",", "x"}], "]"}], ";", 
        RowBox[{"exa1", "=", "exa"}]}]}], "]"}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"OptionValue", "[", "Check", "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"0", "=!=", 
          RowBox[{"Factor", "[", 
           RowBox[{"exe", "-", 
            RowBox[{"Plus", "@@", 
             RowBox[{"Times", "@@@", "exa1"}]}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"ApartList", "::", "err"}], ",", "ex", ",", "x"}], "]"}], 
          ";", 
          RowBox[{"Return", "[", "ex", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
     "exa1"}]}], 
   RowBox[{"(*", "*)"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.75057773646935*^9, 3.750577737940825*^9}, {
   3.750578106506624*^9, 3.750578447689068*^9}, {3.750578509717408*^9, 
   3.750578766498225*^9}, {3.7505793404777613`*^9, 3.750579372949049*^9}, {
   3.7505807306105843`*^9, 3.750580734642294*^9}, {3.750640547805757*^9, 
   3.7506405833887873`*^9}, {3.750640784943438*^9, 3.750640857409479*^9}, {
   3.7506408915592747`*^9, 3.7506412109304647`*^9}, {3.750664107103361*^9, 
   3.750664108942422*^9}, {3.750664225879389*^9, 3.750664248646859*^9}, 
   3.750664282383185*^9, {3.750722100274494*^9, 3.750722110241568*^9}, 
   3.750722264490672*^9, {3.750741802790964*^9, 3.750741823615307*^9}, {
   3.750742153951899*^9, 3.7507421681841507`*^9}, {3.750772998986298*^9, 
   3.750773046625889*^9}, {3.7515901011723413`*^9, 3.7515901233644247`*^9}, {
   3.751590177708417*^9, 3.751590198315325*^9}, {3.751590279517111*^9, 
   3.751590283749084*^9}, {3.7516087620250673`*^9, 3.75160876216866*^9}, {
   3.75160886404112*^9, 3.751608887177288*^9}, {3.751609051273856*^9, 
   3.751609054834903*^9}, {3.751609105566113*^9, 3.751609169350729*^9}, {
   3.751609230058529*^9, 3.7516092311300573`*^9}, {3.751609377610882*^9, 
   3.751609385978849*^9}, {3.7516095416117687`*^9, 3.751609602014461*^9}, {
   3.7516096483490257`*^9, 3.751609653334531*^9}, {3.7516097008149633`*^9, 
   3.751609751966968*^9}, 3.75160982574859*^9, {3.751869427378439*^9, 
   3.751869449285077*^9}, {3.7661232030533648`*^9, 3.766123225813362*^9}, {
   3.766123567966641*^9, 3.7661235753743973`*^9}, {3.766124033640399*^9, 
   3.7661240531203327`*^9}, {3.766124132552126*^9, 3.7661241571252403`*^9}, 
   3.76612418870434*^9},
 ExpressionUUID -> "d22fd3c1-dc52-45b6-b576-1c042ed75a55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApartList", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"5", 
      SuperscriptBox["j", "5"]}]}], 
    RowBox[{"j", 
     RowBox[{"(", 
      RowBox[{"S", "+", "1", "-", "j"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1", "-", "j"}], ")"}], "2"]}]], ",", "j", 
   ",", 
   RowBox[{"Replace", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b_", "?", "Negative"}], "*", "S"}], "+", "c_"}], ",", 
        RowBox[{"n_", "?", "Negative"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b"}], "*", "S"}], "-", "c"}], "]"}], ",", "n"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.750578844277205*^9, 3.7505788443954573`*^9}, {
  3.750641227255958*^9, 3.750641245980422*^9}},
 ExpressionUUID -> "7a47ca46-9027-48a0-b2af-fe0013b277a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", "j"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "S"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]], ",", 
     FractionBox["1", "j"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", "S"}]}], ")"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"25", " ", "S"}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["S", "3"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["S", "5"]}]}], 
      RowBox[{
       SuperscriptBox["S", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "S"}], ")"}]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"25", " ", "S"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"200", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"200", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["S", "5"]}]}], ")"}]}], 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}]}]]}], ",", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}], ")"}], "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"43", " ", "S"}], "-", 
       RowBox[{"100", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"400", " ", 
        SuperscriptBox["S", "4"]}], "+", 
       RowBox[{"640", " ", 
        SuperscriptBox["S", "5"]}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["S", "6"]}]}], 
      RowBox[{
       SuperscriptBox["S", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "j", "+", 
       RowBox[{"2", " ", "S"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7661233719625053`*^9, 3.76612340511845*^9, {3.766123450911446*^9, 
   3.766123473932432*^9}, 3.7661235774762163`*^9, 3.7661237173307*^9, 
   3.766123929950294*^9, 3.7661239957988234`*^9, {3.766124045170713*^9, 
   3.766124054698641*^9}, {3.766124162418151*^9, 3.766124190347001*^9}, 
   3.766124307886426*^9}]
}, Closed]],

Cell["Here is what happens when we make mistake in Replace option:", "Text",
 CellChangeTimes->{{3.75057880619316*^9, 3.7505788286255417`*^9}, {
  3.750579343403556*^9, 3.75057934418711*^9}, {3.7505793747555933`*^9, 
  3.750579375426837*^9}},
 ExpressionUUID -> "49d8b5eb-39af-416c-8a7f-c6beb5698337"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApartList", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"5", 
      SuperscriptBox["j", "5"]}]}], 
    RowBox[{"j", 
     RowBox[{"(", 
      RowBox[{"S", "+", "1", "-", "j"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1", "-", "j"}], ")"}], "2"]}]], ",", "j", 
   ",", 
   RowBox[{"Replace", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b_", "?", "Negative"}], "*", "S"}], "+", "c_"}], ",", 
        RowBox[{"n_", "?", "Negative"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b"}], "*", "S"}], "+", "c"}], "]"}], ",", "n"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.75057760926123*^9, 3.750577611397681*^9}, {
  3.7505776610150757`*^9, 3.750577661694296*^9}, {3.750577712119701*^9, 
  3.7505777127743807`*^9}, {3.7505778104951973`*^9, 3.7505779970947104`*^9}, {
  3.7505780547143993`*^9, 3.750578062327364*^9}, {3.7505787751170473`*^9, 
  3.750578780590073*^9}, {3.750578834156499*^9, 3.7505788480278378`*^9}, {
  3.7661235961826687`*^9, 3.7661236070542727`*^9}, {3.7661237061749573`*^9, 
  3.766123711910572*^9}, {3.76612395122295*^9, 3.7661239558725986`*^9}},
 ExpressionUUID -> "90d5ec06-caee-4a91-8ace-525d5a0936ff"],

Cell[BoxData[
 TemplateBox[{
  "ApartList","warn",
   "\"Some coefficients happen to be dependent of \
\\!\\(\\*RowBox[{\\\"j\\\"}]\\). Probably something wrong with Replace \
option. Neglecting Replace option.\"",2,66,5,21880270345914212229,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.76612419205302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", "j"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "S"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]], ",", 
     FractionBox["1", "j"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", "S"}]}], ")"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"25", " ", "S"}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["S", "5"]}]}], 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S"}], ")"}]}]]}], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "j", "-", "S"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"25", " ", "S"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"200", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"200", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["S", "5"]}]}], ")"}]}], 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}]}]]}], ",", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j", "-", 
         RowBox[{"2", " ", "S"}]}], ")"}], "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"43", " ", "S"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["S", "5"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["S", "6"]}]}], 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]]}], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "j", "-", 
       RowBox[{"2", " ", "S"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.750577611606196*^9, {3.750577657567741*^9, 3.750577662062952*^9}, 
   3.7505777132454357`*^9, 3.750577805007317*^9, {3.7505780097370358`*^9, 
   3.7505780634393*^9}, 3.750578111006836*^9, 3.750578452111547*^9, {
   3.750578776293063*^9, 3.750578780932478*^9}, {3.750578835570815*^9, 
   3.750578848362997*^9}, 3.750579345331499*^9, 3.7505793764164257`*^9, 
   3.766123539211042*^9, {3.7661235963489857`*^9, 3.7661236075896473`*^9}, {
   3.766123706729216*^9, 3.7661237124319563`*^9}, {3.766123942289036*^9, 
   3.766123956737451*^9}, 3.766123999800645*^9, {3.766124047760664*^9, 
   3.766124058765983*^9}, {3.766124163983386*^9, 3.766124192060761*^9}},
 ExpressionUUID -> "9550e1cd-1430-4f5f-97af-b68b1ef93bed"]
}, Closed]],

Cell["DiscreteD,DiscreteDList", "Text",
 CellChangeTimes->{{3.75057885990492*^9, 3.7505788674010563`*^9}, {
  3.75058185552039*^9, 3.7505818557251863`*^9}},
 ExpressionUUID -> "45bcaa92-0e3b-40b1-adfb-1a5f5e8a84ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiscreteD", "::", "usage"}], "=", 
   "\"\<DiscreteD[ex,{x,y}] gives the \\\"discrete\\\" derivative \
(ex-(ex/.x->y))/(x-y).\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DiscreteD", "[", 
    RowBox[{"ex_", ",", 
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ex", "-", 
       RowBox[{"(", 
        RowBox[{"ex", "/.", 
         RowBox[{"x", "->", "y"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.750579105166609*^9, 3.750579186910598*^9}, 
   3.750580516979066*^9},
 ExpressionUUID -> "1e58c187-20cf-411d-bdec-1653a6a8f3a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiscreteDList", "::", "usage"}], "=", 
   "\"\<DiscreteDList[ex,x] gives the generalized apart form of the\\\n \
\\\"discrete\\\" derivative (ex-(ex/.x->y))/(x-y).\\nThe expression \
Plus@@(#1*#2*(#3/.x->y)&@@@DiscreteDList[ex,x]) is supposed to coincide with \
DiscreteD[ex,{x,y}].\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DiscreteDList", "::", "wrngarg"}], "=", 
   "\"\<DiscreteDList works only for rational functions. The function `1` is \
not rational in `2`\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DiscreteDList", "::", "err"}], "=", 
   "\"\<Something went wrong when calculating DiscreteDList[`1`,`2`].\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "DiscreteDList", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Replace", "\[Rule]", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"Check", "\[Rule]", "True"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.750578870325306*^9, 3.750578963426217*^9}, {
   3.750579000306033*^9, 3.750579095720208*^9}, 3.7505794563188477`*^9, {
   3.750580332547271*^9, 3.750580459570315*^9}, {3.7505808657057543`*^9, 
   3.750580865906423*^9}, {3.7505809293765917`*^9, 3.750580939324478*^9}},
 ExpressionUUID -> "60a7ce34-7682-4235-9973-8e0ef0977709"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DiscreteDList", "[", 
     RowBox[{"ex_", ",", "x_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"RatFuncQ", "[", 
      RowBox[{"ex", ",", "x"}], "]"}]}]}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Message", "[", 
      RowBox[{
       RowBox[{"DiscreteDList", "::", "wrngarg"}], ",", "ex", ",", "x"}], 
      "]"}], ";", "$Failed"}], ")"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.750579280610733*^9, 3.7505792895002728`*^9}, {
  3.750579462707664*^9, 3.750579489923612*^9}},
 ExpressionUUID -> "a90973bc-d9fe-4faf-af01-354f5891d279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiscreteDList", "[", 
   RowBox[{"ex_", ",", "x_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "dd", ",", "y", ",", "ddl", ",", "rules", ",", "a", ",", "e", ",", "b"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dd", "=", 
      RowBox[{"DiscreteD", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ddl", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"c", ",", "f"}], "}"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"#", ",", "f"}], "]"}], "&"}], "/@", 
               RowBox[{"ApartList", "[", 
                RowBox[{"c", ",", "y", ",", 
                 RowBox[{"Replace", "\[Rule]", 
                  RowBox[{"{", "}"}]}], ",", 
                 RowBox[{"Check", "\[Rule]", "False"}]}], "]"}]}]}], "]"}], "@@@", 
            RowBox[{"ApartList", "[", 
             RowBox[{"dd", ",", "x", ",", 
              RowBox[{"Replace", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{"Check", "\[Rule]", "False"}]}], "]"}]}], ",", "1"}], 
          "]"}], "/.", 
         RowBox[{"y", "\[Rule]", "x"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "_", ",", "_"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "turn", " ", "off", " ", "check", " ", "in", " ", 
       "ApartForm", " ", "since", " ", "we", " ", "will", " ", "have", " ", 
       "chance", " ", "to", " ", "check", " ", "below"}], "*)"}], "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"rules", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", "b_", ",", 
                RowBox[{"e", ":", "#1"}]}], "}"}], "\[RuleDelayed]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Factor", "[", 
                 RowBox[{
                  FractionBox["e", "#2"], "a"}], "]"}], ",", "b", ",", "#2"}],
                "}"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a_", ",", 
                RowBox[{"e", ":", "#1"}], ",", "b_"}], "}"}], 
              "\[RuleDelayed]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Factor", "[", 
                 RowBox[{
                  FractionBox["e", "#2"], "a"}], "]"}], ",", "#2", ",", "b"}],
                "}"}]}]}], "}"}], "&"}], "@@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{"OptionValue", "[", "Replace", "]"}], "}"}], "]"}]}], 
         "]"}]}], ";"}], "*)"}], "\n", 
     RowBox[{"rules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"OptionValue", "[", "Replace", "]"}], "}"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"rules", "=!=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"rules", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"MapAt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{
                 FractionBox["e", "#2"], "a"}], "]"}], ",", "b", ",", "#2"}], 
              "}"}], "&"}], ",", 
            RowBox[{"MapAt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", 
                 RowBox[{"e", ":", "#1"}]}], "}"}], "&"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"OptionValue", "[", "Replace", "]"}], "}"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"All", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"All", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"MapAt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{
                 FractionBox["e", "#2"], "a"}], "]"}], ",", "#2", ",", "b"}], 
              "}"}], "&"}], ",", 
            RowBox[{"MapAt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", 
                 RowBox[{"e", ":", "#1"}], ",", "b_"}], "}"}], "&"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"OptionValue", "[", "Replace", "]"}], "}"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"All", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"All", ",", "2"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}], 
     ";", "\n", 
     RowBox[{"ddl", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{"ddl", ",", "rules", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"OptionValue", "[", "Check", "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"0", "=!=", 
          RowBox[{"Factor", "[", 
           RowBox[{"dd", "-", 
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "*", "#2", "*", 
                 RowBox[{"(", 
                  RowBox[{"#3", "/.", 
                   RowBox[{"x", "->", "y"}]}], ")"}]}], "&"}], "@@@", "ddl"}],
               ")"}]}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"DiscreteDList", "::", "err"}], ",", "ex", ",", "x"}], 
           "]"}], ";", 
          RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}]}], "]"}], ";", 
     "\n", "ddl"}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.750580486721449*^9, 3.75058053371367*^9}, {
   3.750580591329459*^9, 3.750580743926223*^9}, {3.750580851378223*^9, 
   3.750580911898406*^9}, {3.750580980826564*^9, 3.7505810521064777`*^9}, {
   3.7505817347550993`*^9, 3.750581736378874*^9}, {3.750639295856208*^9, 
   3.750639306278843*^9}, {3.7506413014564247`*^9, 3.750641417009658*^9}, 
   3.750641472533567*^9, {3.750641549144862*^9, 3.7506415530311003`*^9}, {
   3.750641614361858*^9, 3.7506416220315037`*^9}, {3.750741856177383*^9, 
   3.750741883164353*^9}, {3.750741916504451*^9, 3.750741962718285*^9}, {
   3.750773074965584*^9, 3.750773075646172*^9}, {3.750773116629994*^9, 
   3.7507731266889887`*^9}},
 ExpressionUUID -> "c9ae61fe-69d5-44a9-9408-35a6c94ef7bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscreteDList", "[", 
  RowBox[{
   RowBox[{"Sin", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.750579494467537*^9, 3.750579504531618*^9}},
 ExpressionUUID -> "acf53ca1-f07c-4076-8ff4-94d0cd281ced"],

Cell[BoxData[
 TemplateBox[{
  "DiscreteDList","wrngarg",
   "\"DiscreteDList works only for rational functions. The function \
\\!\\(\\*RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"x\\\", \\\"]\\\"}]\\) is not \
rational in \\!\\(\\*RowBox[{\\\"x\\\"}]\\)\"",2,75,6,21880270345914212229,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.75057950481459*^9, {3.750579671642912*^9, 3.7505796744086037`*^9}, 
   3.750580292433807*^9, {3.7505818354661617`*^9, 3.7505818434586973`*^9}, 
   3.7661242229607162`*^9},
 ExpressionUUID -> "a11a6d3d-f52c-4c06-9261-b557b9a4e45c"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.750579495778359*^9, 3.750579504816008*^9}, {
   3.7505796716561403`*^9, 3.750579674416153*^9}, 3.75058029244569*^9, {
   3.7505818355043488`*^9, 3.750581843475904*^9}, 3.7661242229873257`*^9},
 ExpressionUUID -> "4e5f4bbd-b26b-418b-ace3-38e23b4bda88"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Notations", "Subsection",
 CellChangeTimes->{{3.7661280649380913`*^9, 3.766128066538039*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sig", "::", "usage"}], "=", 
   "\"\<sig is basically (-1\!\(\*SuperscriptBox[\()\), \(#\)]\)& with some \
simplification rules attached assuming that the argument is integer.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"sig", "/:", 
   SuperscriptBox[
    RowBox[{"sig", "[", "s_", "]"}], 
    RowBox[{"_Integer", "?", "EvenQ"}]], "=", "1"}], ";", 
  RowBox[{"sig", "/:", 
   SuperscriptBox[
    RowBox[{"sig", "[", "s_", "]"}], 
    RowBox[{"_Integer", "?", "OddQ"}]], ":=", 
   RowBox[{"sig", "[", "s", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sig", "[", 
    RowBox[{"a_", "+", "n_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"sig", "[", "a", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sig", "[", "n_Integer", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"]}], ";"}]}], "Code"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.766124660530051*^9, 3.76612466213713*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalP]", "k"], "(", "u", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " , Eq.(3.67)"
}], "Subsection",
 CellChangeTimes->{{3.766124713083733*^9, 3.7661247205149393`*^9}, {
  3.766126058939993*^9, 3.7661260621255913`*^9}, {3.7661260981481857`*^9, 
  3.766126137486568*^9}, {3.766127199423677*^9, 3.766127200568042*^9}}],

Cell[CellGroupData[{

Cell["Evaluation", "Subsubsection",
 CellChangeTimes->{{3.76612765210366*^9, 3.7661276779517603`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "u", "}"}], ",", 
    RowBox[{"PPtoElementary", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"PP", "[", 
         RowBox[{
          RowBox[{"k_", "?", "Positive"}], ",", "uu_"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"k", "-", "1"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "!"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Coth", "[", 
               RowBox[{"\[Pi]", " ", "u"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"u", "\[Rule]", "uu"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"PP", "[", 
         RowBox[{
          RowBox[{"k_", "?", "Negative"}], ",", "uu_"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"-", "k"}], "-", "1"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "-", "1"}], ")"}], "!"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Pi]", "/", 
              RowBox[{"Sinh", "[", 
               RowBox[{"\[Pi]", " ", "u"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{
                RowBox[{"-", "k"}], "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
          RowBox[{"u", "\[Rule]", "uu"}]}], ")"}]}]}], "}"}]}]}], "]"}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.750486139425311*^9, 3.750486318702816*^9}, {
  3.766124754125085*^9, 3.766124754525358*^9}, {3.766124938286672*^9, 
  3.766124947320209*^9}},
 ExpressionUUID -> "523532bb-b1be-4584-bfc8-b434e6186174"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "u", "}"}], ",", 
   RowBox[{
    RowBox[{"PP", "[", 
     RowBox[{"k_Integer", ",", 
      RowBox[{"uu_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"PP", "[", 
        RowBox[{"k", ",", "u"}], "]"}], ",", "PPtoElementary"}], "]"}], "/.", 
     
     RowBox[{"u", "\[Rule]", "uu"}]}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.766124799765047*^9, 3.766124800396223*^9}, 
   3.766124882791648*^9, {3.766124955618266*^9, 3.766124975541823*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Shifts", "Subsubsection",
 CellChangeTimes->{{3.766125039229596*^9, 3.7661250412063026`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PP", "[", 
    RowBox[{"k_", ",", 
     RowBox[{"uu_Symbol", "+", 
      RowBox[{"Complex", "[", 
       RowBox[{"0", ",", 
        RowBox[{"b", ":", 
         RowBox[{"(", 
          RowBox[{"_Rational", "|", "_Integer"}], ")"}]}]}], "]"}]}]}], "]"}],
    "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", "\[GreaterEqual]", "1"}], "||", 
     RowBox[{"b", "<", "0"}]}], ")"}]}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sign", "[", "k", "]"}], 
    RowBox[{"Floor", "[", "b", "]"}]], " ", 
   RowBox[{"PP", "[", 
    RowBox[{"k", ",", 
     RowBox[{"uu", "+", 
      RowBox[{"I", " ", 
       RowBox[{"Mod", "[", 
        RowBox[{"b", ",", "1"}], "]"}]}]}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.736829265426828*^9, 3.736829353865806*^9}, {
   3.7368297427771387`*^9, 3.7368298534325657`*^9}, {3.736829898173896*^9, 
   3.736830042649023*^9}, {3.736830081879924*^9, 3.7368301002622423`*^9}, {
   3.736830272156232*^9, 3.736830283682487*^9}, {3.736830335186819*^9, 
   3.736830340249093*^9}, {3.736830395872705*^9, 3.736830423625814*^9}, {
   3.739041772397339*^9, 3.7390417764370327`*^9}, {3.739042190016477*^9, 
   3.7390421952484493`*^9}, {3.7390423649479303`*^9, 3.73904236584177*^9}, {
   3.739042678062542*^9, 3.7390426785736227`*^9}, {3.749970683940791*^9, 
   3.7499707272029676`*^9}, {3.7499709405100594`*^9, 3.749970944556026*^9}, {
   3.749971030795622*^9, 3.7499711399807577`*^9}, {3.750484464343604*^9, 
   3.750484484670327*^9}, {3.7504847761199093`*^9, 3.750484786911933*^9}, 
   3.750485586339251*^9, {3.750545797658934*^9, 3.750545803122044*^9}, {
   3.7505459255937643`*^9, 3.75054592741784*^9}},
 ExpressionUUID -> "ca564c48-a292-45d1-a221-32daf98c5b41"]
}, Closed]],

Cell[CellGroupData[{

Cell["Series", "Subsubsection",
 CellChangeTimes->{{3.766125153477846*^9, 3.7661251542707243`*^9}}],

Cell[BoxData[
 RowBox[{"PP", "/:", 
  RowBox[{"System`Private`InternalSeries", "\[InvisibleSpace]", "[", 
   RowBox[{
    RowBox[{"PP", "[", 
     RowBox[{"k_Integer", ",", "uu_"}], "]"}], ",", "spec_List"}], "]"}], ":=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"PP", "[", 
       RowBox[{"k", ",", "uu"}], "]"}], ",", "PPtoElementary"}], "]"}], ",", 
    "spec"}], "]"}]}]], "Code"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"PP", "[", 
     RowBox[{"3", ",", "u"}], "]"}], "2"], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{"I", "/", "2"}], ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766125121887681*^9, 3.7661251462666197`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Pi]", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", 
       FractionBox["\[ImaginaryI]", "2"]}], ")"}], "2"]}], "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    SuperscriptBox["\[Pi]", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", 
       FractionBox["\[ImaginaryI]", "2"]}], ")"}], "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"u", "-", 
       FractionBox["\[ImaginaryI]", "2"]}], "]"}], "6"],
    SeriesData[$CellContext`u, 
     Complex[0, 
      Rational[1, 2]], {}, 2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   Complex[0, 
    Rational[1, 2]], {Pi^8, 0, Rational[-8, 3] Pi^10}, 2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.766125137037475*^9, 3.7661251464607763`*^9}, 
   3.766127302588654*^9}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", 
    RowBox[{
     SubscriptBox["a", "1"], ",", 
     SubscriptBox["a", "2"], ",", "\[Ellipsis]"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", Eq. ()"
}], "Subsection",
 CellChangeTimes->{
  3.7661252147919273`*^9, {3.7661260675960083`*^9, 3.766126072964128*^9}, {
   3.766126141434339*^9, 3.766126163957041*^9}, 3.76612718267021*^9}],

Cell[CellGroupData[{

Cell["Special values", "Subsubsection",
 CellChangeTimes->{{3.76612524863059*^9, 3.76612525124739*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eta", "[", 
   RowBox[{"inds_List", ",", "I"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["I", 
    RowBox[{"-", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Abs", "[", "inds", "]"}]}]}]], 
   RowBox[{"Times", "@@", 
    RowBox[{"Sign", "[", "inds", "]"}]}], 
   RowBox[{"MZV", "@@", 
    RowBox[{"(", 
     RowBox[{"inds", "*", 
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"Sign", "[", 
         RowBox[{"Rest", "@", "inds"}], "]"}], ",", "1"}], "]"}]}], 
     ")"}]}]}]}]], "Code",
 CellChangeTimes->{{3.750493213634111*^9, 3.750493275294119*^9}, {
   3.750493517531418*^9, 3.750493527139618*^9}, {3.7504937231660023`*^9, 
   3.750493734076621*^9}, {3.7504939980891447`*^9, 3.750494043375497*^9}, 
   3.7506454217513037`*^9},
 ExpressionUUID -> "f19093cd-9d72-46a9-a49d-8e60b9294110"]
}, Closed]],

Cell[CellGroupData[{

Cell["Shifts", "Subsubsection",
 CellChangeTimes->{{3.766125256462816*^9, 3.766125257358994*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "A___"}], "}"}], ",", 
      RowBox[{"uu_Symbol", "+", 
       TagBox[
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", "k_"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True],
        FullForm]}]}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", ">", "1"}], "&&", 
      RowBox[{"MatchQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sign", "[", "a", "]"}], ",", 
          RowBox[{"Abs", "[", "a", "]"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "a"}], "}"}], "|", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "a"}]}], "}"}]}]}], "]"}]}], ")"}]}], ":=", 
   RowBox[{
    RowBox[{"Sign", "[", "a", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"uu", "+", 
         StyleBox[
          RowBox[{"Complex", "[", 
           RowBox[{"0", ",", 
            RowBox[{"k", "-", "1"}]}], "]"}],
          ShowSpecialCharacters->False,
          ShowStringCharacters->True,
          NumberMarks->True]}]}], "]"}], "-", 
      FractionBox[
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", "A", "}"}], ",", 
         RowBox[{"uu", "+", 
          StyleBox[
           RowBox[{"Complex", "[", 
            RowBox[{"0", ",", "k"}], "]"}],
           ShowSpecialCharacters->False,
           ShowStringCharacters->True,
           NumberMarks->True]}]}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"uu", "+", 
          StyleBox[
           RowBox[{"Complex", "[", 
            RowBox[{"0", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}],
           ShowSpecialCharacters->False,
           ShowStringCharacters->True,
           NumberMarks->True]}], ")"}], 
        RowBox[{"Abs", "[", "a", "]"}]]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "A___"}], "}"}], ",", 
      RowBox[{"uu_Symbol", "+", 
       TagBox[
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", "k_"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True],
        FullForm]}]}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"MatchQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sign", "[", "a", "]"}], ",", 
          RowBox[{"Abs", "[", "a", "]"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "a"}], "}"}], "|", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "a"}]}], "}"}]}]}], "]"}]}], ")"}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sign", "[", "a", "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "A"}], "}"}], ",", 
       RowBox[{"uu", "+", 
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", "+", "1"}]}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True]}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", "A", "}"}], ",", 
       RowBox[{"uu", "+", 
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", "+", "1"}]}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True]}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"uu", "+", 
        TagBox[
         StyleBox[
          RowBox[{"Complex", "[", 
           RowBox[{"0", ",", "k"}], "]"}],
          ShowSpecialCharacters->False,
          ShowStringCharacters->True,
          NumberMarks->True],
         FullForm]}], ")"}], 
      RowBox[{"Abs", "[", "a", "]"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "A___"}], "}"}], ",", "uu_Symbol"}], "]"}], "/;", 
    RowBox[{"MatchQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sign", "[", "a", "]"}], ",", 
        RowBox[{"Abs", "[", "a", "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "a"}], "}"}], "|", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "a"}]}], "}"}]}]}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sign", "[", "a", "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "A"}], "}"}], ",", 
       RowBox[{"uu", "+", 
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", "1"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True]}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", "A", "}"}], ",", 
       RowBox[{"uu", "+", 
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", "1"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True]}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", "uu", ")"}], 
      RowBox[{"Abs", "[", "a", "]"}]]]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.736829265426828*^9, 3.736829353865806*^9}, {
   3.7368297427771387`*^9, 3.7368298534325657`*^9}, {3.736829898173896*^9, 
   3.736830042649023*^9}, {3.736830081879924*^9, 3.7368301002622423`*^9}, {
   3.736830272156232*^9, 3.736830283682487*^9}, {3.736830335186819*^9, 
   3.736830340249093*^9}, {3.736830395872705*^9, 3.736830423625814*^9}, {
   3.739041772397339*^9, 3.7390417764370327`*^9}, {3.739042190016477*^9, 
   3.7390421952484493`*^9}, {3.7390423649479303`*^9, 3.73904236584177*^9}, {
   3.739042678062542*^9, 3.7390426785736227`*^9}, {3.749970683940791*^9, 
   3.7499707272029676`*^9}, {3.7499709405100594`*^9, 3.749970944556026*^9}, {
   3.749971030795622*^9, 3.7499711399807577`*^9}, {3.750484464343604*^9, 
   3.750484484670327*^9}, {3.7504847761199093`*^9, 3.750484786911933*^9}, 
   3.750485586339251*^9, 3.7504874882121153`*^9, {3.750487620191141*^9, 
   3.750487642405376*^9}, 3.750492924520753*^9, {3.750494656775543*^9, 
   3.750494684693874*^9}, {3.750494729605341*^9, 3.750494771723936*^9}, 
   3.750495580826439*^9, {3.7505458532995863`*^9, 3.750545908234736*^9}, {
   3.7505467987808104`*^9, 3.7505468104044*^9}, {3.751118584929346*^9, 
   3.7511186220240498`*^9}, {3.7511186536971197`*^9, 3.751118695252039*^9}, {
   3.7511187894592323`*^9, 3.751118790039887*^9}, {3.751118914565548*^9, 
   3.7511189465834923`*^9}},
 ExpressionUUID -> "0ca3ab12-8a28-4fb2-8073-c38f0b6acb97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "A___"}], "}"}], ",", 
      StyleBox[
       RowBox[{"Complex", "[", 
        RowBox[{"0", ",", "k_"}], "]"}],
       ShowSpecialCharacters->False,
       ShowStringCharacters->True,
       NumberMarks->True]}], "]"}], "/;", 
    RowBox[{"k", ">", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"Sign", "[", "a", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True]}], "]"}], "-", 
      FractionBox[
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", "A", "}"}], ",", 
         StyleBox[
          RowBox[{"Complex", "[", 
           RowBox[{"0", ",", "k"}], "]"}],
          ShowSpecialCharacters->False,
          ShowStringCharacters->True,
          NumberMarks->True]}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         StyleBox[
          RowBox[{"Complex", "[", 
           RowBox[{"0", ",", 
            RowBox[{"k", "-", "1"}]}], "]"}],
          ShowSpecialCharacters->False,
          ShowStringCharacters->True,
          NumberMarks->True], ")"}], 
        RowBox[{"Abs", "[", "a", "]"}]]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "A___"}], "}"}], ",", 
      TagBox[
       StyleBox[
        RowBox[{"Complex", "[", 
         RowBox[{"0", ",", "k_"}], "]"}],
        ShowSpecialCharacters->False,
        ShowStringCharacters->True,
        NumberMarks->True],
       FullForm]}], "]"}], "/;", 
    RowBox[{"k", "\[LessEqual]", "0"}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sign", "[", "a", "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "A"}], "}"}], ",", 
       StyleBox[
        RowBox[{"Complex", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", "+", "1"}]}], "]"}],
        ShowSpecialCharacters->False,
        ShowStringCharacters->True,
        NumberMarks->True]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", "A", "}"}], ",", 
       StyleBox[
        RowBox[{"Complex", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", "+", "1"}]}], "]"}],
        ShowSpecialCharacters->False,
        ShowStringCharacters->True,
        NumberMarks->True]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       TagBox[
        StyleBox[
         RowBox[{"Complex", "[", 
          RowBox[{"0", ",", "k"}], "]"}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True],
        FullForm], ")"}], 
      RowBox[{"Abs", "[", "a", "]"}]]]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.750546820095922*^9, 3.7505468686192503`*^9}},
 ExpressionUUID -> "7b6e4703-8f5e-42da-a13e-898977d81f34"]
}, Closed]],

Cell[CellGroupData[{

Cell["Series", "Subsubsection",
 CellChangeTimes->{{3.7661253134955053`*^9, 3.766125345320017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Derivative", "[", 
    RowBox[{
     RowBox[{"a", ":", 
      RowBox[{"{", 
       RowBox[{"0", ".."}], "}"}]}], ",", " ", 
     RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], "[", "Eta", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "a", "]"}]}], ",", "ind", ",", "arg"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Function", "@@", 
       RowBox[{"{", 
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "k"], 
             RowBox[{"k", "!"}], "*", 
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{"MapIndexed", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"ind", "[", 
                    RowBox[{"First", "@", "#2"}], "]"}], "]"}], "+", "#1", 
                    "-", "1"}], ",", "#1"}], "]"}], "&"}], ",", "#"}], "]"}], 
               ")"}]}], "*", 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Array", "[", 
                 RowBox[{"ind", ",", "l"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"Array", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Sign", "[", 
                    RowBox[{"ind", "[", "#", "]"}], "]"}], "&"}], ",", "l"}], 
                  "]"}], "#"}]}], ",", "arg"}], "]"}]}], "&"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Permutations", "[", 
                RowBox[{"PadRight", "[", 
                 RowBox[{"#", ",", "l"}], "]"}], "]"}], "&"}], "/@", 
              RowBox[{"IntegerPartitions", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}], ",", "1"}], "]"}]}], ")"}]}],
         "}"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ind", "[", "n_", "]"}], "\[RuleDelayed]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ",", 
       RowBox[{"arg", "\[RuleDelayed]", "#2"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.75048779342387*^9, 3.75048789656424*^9}, {
   3.750487981260044*^9, 3.750488017132921*^9}, {3.750488505015657*^9, 
   3.75048868471887*^9}, {3.750488755656584*^9, 3.750488757758472*^9}, {
   3.7504887891286907`*^9, 3.7504888640317383`*^9}, {3.7504889358500643`*^9, 
   3.7504889747051163`*^9}, {3.750489011864695*^9, 3.75048909218421*^9}, {
   3.750489208793563*^9, 3.750489212744035*^9}, {3.7504892536200323`*^9, 
   3.750489260224625*^9}, {3.750489380618966*^9, 3.750489382937582*^9}, {
   3.750490239270051*^9, 3.750490242083981*^9}, {3.750490286988173*^9, 
   3.7504903144687023`*^9}, 3.750495837722427*^9},
 ExpressionUUID -> "e14c3a80-2598-40d5-b3e2-4dc69d7d80d6"],

Cell[BoxData[
 RowBox[{"Eta", "/:", 
  RowBox[{
   RowBox[{"System`Private`InternalSeries", "\[InvisibleSpace]", "[", 
    RowBox[{
     RowBox[{"Eta", "[", 
      RowBox[{"inds_List", ",", "uu_"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x_", ",", "x0_", ",", "o_"}], "}"}]}], "]"}], "/;", 
   RowBox[{"MatchQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "uu"}], "/.", 
      RowBox[{"x", "\[Rule]", "x0"}]}], ",", 
     RowBox[{"_Integer", "?", "NonPositive"}]}], "]"}]}], ":=", "\n", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Sorry, \[Eta] expansion around \>\"", ",", 
      RowBox[{"uu", "/.", 
       RowBox[{"x", "\[Rule]", "x0"}]}], ",", 
      "\"\< is not implemented yet. Aborting...\>\""}], "]"}], ";", 
    RowBox[{"Abort", "[", "]"}]}], ")"}]}]], "Code",
 CellChangeTimes->{
  3.750485972525079*^9, {3.7504863682542562`*^9, 3.75048653503883*^9}, {
   3.75049501221282*^9, 3.75049509002099*^9}, {3.750495319491685*^9, 
   3.7504954392241364`*^9}, {3.750495993898727*^9, 3.750496026184456*^9}, {
   3.7504964127157927`*^9, 3.750496426558531*^9}, {3.750496803884677*^9, 
   3.750496805617978*^9}},
 ExpressionUUID -> "fb48bef9-59b7-4bfc-b956-2a08e0e98c1f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "S"], "(", "u", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " , Eq.(3.37)"
}], "Subsection",
 CellChangeTimes->{
  3.766126052124297*^9, {3.76612718776696*^9, 3.766127230942831*^9}}],

Cell[CellGroupData[{

Cell["Evaluation", "Subsubsection",
 CellChangeTimes->{{3.7661277325283957`*^9, 3.766127734400262*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qlist", "[", 
   RowBox[{"S_Integer", ",", 
    RowBox[{"uu_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"list", "=", 
       RowBox[{"{", "1", "}"}]}], ",", 
      RowBox[{"qpp", "=", "0"}], ",", 
      RowBox[{"qp", "=", "1"}], ",", "q"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "=", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", "1"}], ")"}], " ", "qpp"}], "-", 
           RowBox[{"2", "I", " ", "uu", " ", "qp"}]}], "s"]}], ";", 
        RowBox[{"list", "=", 
         RowBox[{"{", 
          RowBox[{"list", ",", "q"}], "}"}]}], ";", 
        RowBox[{"qpp", "=", "qp"}], ";", 
        RowBox[{"qp", "=", "q"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "S"}], "}"}]}], "]"}], ";", 
     RowBox[{"Flatten", "[", "list", "]"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Qlist", "[", 
   RowBox[{"S_Integer", ",", "uu_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"list", "=", 
       RowBox[{"{", "1", "}"}]}], ",", 
      RowBox[{"qpp", "=", "0"}], ",", 
      RowBox[{"qp", "=", "1"}], ",", "q", ",", "v"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}], " ", "qpp"}], "-", 
             RowBox[{"2", "I", " ", "v", " ", "qp"}]}], "s"], ",", "v"}], 
          "]"}]}], ";", 
        RowBox[{"list", "=", 
         RowBox[{"{", 
          RowBox[{"list", ",", "q"}], "}"}]}], ";", 
        RowBox[{"qpp", "=", "qp"}], ";", 
        RowBox[{"qp", "=", "q"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "S"}], "}"}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"Flatten", "[", "list", "]"}], "/.", 
      RowBox[{"v", "\[Rule]", "uu"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"S_Integer", "?", "Negative"}], ",", "uu_"}], "]"}], "=", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"S_Integer", ",", 
    RowBox[{"uu_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qpp", "=", "0"}], ",", 
      RowBox[{"qp", "=", "0"}], ",", 
      RowBox[{"q", "=", "1"}], ",", "v"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qpp", "=", "qp"}], ";", 
        RowBox[{"qp", "=", "q"}], ";", 
        RowBox[{"q", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}], " ", "qpp"}], "-", 
             RowBox[{"2", "I", " ", "uu", " ", "qp"}]}], "s"], ",", "uu"}], 
          "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "S"}], "}"}]}], "]"}], ";", "q"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"S_Integer", ",", "uu_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qpp", "=", "0"}], ",", 
      RowBox[{"qp", "=", "0"}], ",", 
      RowBox[{"q", "=", "1"}], ",", "v"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qpp", "=", "qp"}], ";", 
        RowBox[{"qp", "=", "q"}], ";", 
        RowBox[{"q", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "1"}], ")"}], " ", "qpp"}], "-", 
             RowBox[{"2", "I", " ", "v", " ", "qp"}]}], "s"], ",", "v"}], 
          "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "S"}], "}"}]}], "]"}], ";", 
     RowBox[{"q", "/.", 
      RowBox[{"v", "\[Rule]", "uu"}]}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.728088843701288*^9, 3.728089123103356*^9}, {
   3.728089209016068*^9, 3.728089220224605*^9}, {3.728089282267264*^9, 
   3.7280892933604183`*^9}, {3.7280893339409857`*^9, 3.728089354543356*^9}, {
   3.730400444480006*^9, 3.7304004628794613`*^9}, {3.7304005321047783`*^9, 
   3.730400532600122*^9}, 3.750547239930483*^9, {3.7505489050201893`*^9, 
   3.7505489378396893`*^9}, {3.750548982376253*^9, 3.750548985000108*^9}, {
   3.750549077875235*^9, 3.750549213371428*^9}, {3.750551240535803*^9, 
   3.750551256373959*^9}},
 ExpressionUUID -> "358555f2-91c3-4ead-be68-f44e80d0e3ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"s_", ",", 
     RowBox[{"I", "/", "2"}]}], "]"}], ":=", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "s"}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.752195657706253*^9, 3.752195671146348*^9}},
 ExpressionUUID -> "111bb7be-7996-4966-85ab-46d40eb01cd1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Shifts", "Subsubsection",
 CellChangeTimes->{{3.766127273006139*^9, 3.766127273918508*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s_", ",", 
      RowBox[{"uu_Symbol", "+", 
       RowBox[{"Complex", "[", 
        RowBox[{"0", ",", "k_"}], "]"}]}]}], "]"}], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s", ",", 
      RowBox[{"uu", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "s", ",", 
       RowBox[{"uu", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s_", ",", 
      RowBox[{"uu_Symbol", "+", 
       RowBox[{"Complex", "[", 
        RowBox[{"0", ",", "k_"}], "]"}]}]}], "]"}], "/;", 
    RowBox[{"k", "<", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s", ",", 
      RowBox[{"uu", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "s", ",", 
       RowBox[{"uu", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s_", ",", 
      RowBox[{"Complex", "[", 
       RowBox[{"0", ",", "k_"}], "]"}]}], "]"}], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s", ",", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "s", ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s_", ",", 
      RowBox[{"Complex", "[", 
       RowBox[{"0", ",", "k_"}], "]"}]}], "]"}], "/;", 
    RowBox[{"k", "<", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"s", ",", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "s", ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";"}]}], "Code"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "V[{w1,w2,\[Ellipsis]},S]=",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     RowBox[{
      SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", Eq. (3.41)"
}], "Subsection",
 CellChangeTimes->{{3.76612751370343*^9, 3.766127606856097*^9}, 
   3.766127813216825*^9}],

Cell[CellGroupData[{

Cell["Auxilliary function", "Subsubsection",
 CellChangeTimes->{{3.76612751370343*^9, 3.766127520007586*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VList", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "s_Integer"}], "]"}], ":=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"s", "+", "1"}], ",", "0"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VList", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"weight_", ",", "weights___"}], "}"}], ",", "s_Integer"}], 
    "]"}], ":=", 
   RowBox[{"Accumulate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"weight", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"s", "-", 
             RowBox[{"Length", "@", "#"}], "+", "1"}], ",", "s"}], "}"}]}], 
         "]"}], "*", "#"}], ")"}], "&"}], "[", 
     RowBox[{"VList", "[", 
      RowBox[{
       RowBox[{"{", "weights", "}"}], ",", 
       RowBox[{"s", "-", "1"}]}], "]"}], "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.76612735349468*^9, 3.766127361728798*^9}, {
  3.766127481328796*^9, 3.766127485176382*^9}, {3.766129725577786*^9, 
  3.766129751442176*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Evaluation", "Subsubsection",
 CellChangeTimes->{{3.766128283130477*^9, 3.766128285098386*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"weights_List", ",", "s_Integer"}], "]"}], "/;", 
    RowBox[{"s", "<", 
     RowBox[{"Length", "@", "weights"}]}]}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "s_"}], "]"}], ":=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"weights_List", ",", "s_Integer"}], "]"}], ":=", 
   RowBox[{"Last", "[", 
    RowBox[{"VList", "[", 
     RowBox[{"weights", ",", "s"}], "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.76612735349468*^9, 3.766127361728798*^9}, {
   3.766127481328796*^9, 3.766127487632283*^9}, 3.766127608986264*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"S", "-", "j", "+", "1"}]], ",", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", "S"}], "-", "j", "+", "1"}]], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S"}], "]"}], "/.", 
   RowBox[{"S", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766128302555894*^9, 3.766128334187435*^9}, {
  3.76612836812673*^9, 3.766128371393714*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.003686`", ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "912225594374964833609277275324910927554956619395120133642397092270190475\
399933882917720380166403471127609714009041810663126760681162038483758570910708\
703886623367961", "/", 
      "38354955935053163130261105450156343308672913982957088163730179915975160\
783410215442908452538627165397935958192516966504395843236624262688772033613581\
04286003200000000"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.766128263620335*^9, {3.766128313008897*^9, 3.766128334798869*^9}, {
   3.7661283687953787`*^9, 3.7661283717762737`*^9}, 3.766129915867181*^9}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "VQ[{w1,w2,\[Ellipsis]},S,u]=",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "(", "u", ")"}], "|", 
      RowBox[{
       SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], ",", 
     RowBox[{
      SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", Eq. (3.38)"
}], "Subsection",
 CellChangeTimes->{{3.76612751370343*^9, 3.766127580474441*^9}}],

Cell[CellGroupData[{

Cell["Evaluation", "Subsubsection",
 CellChangeTimes->{{3.766128283130477*^9, 3.766128285098386*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", "weights___", "}"}], ",", "s_", ",", 
     RowBox[{"I", "/", "2"}]}], "]"}], ":=", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", "weights", "}"}], ",", "s"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{"weights_List", ",", "s_Integer", ",", "uu_"}], "]"}], "/;", 
    RowBox[{"s", "<", 
     RowBox[{"Length", "@", "weights"}]}]}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "s_", ",", "uu_"}], "]"}], ":=", 
   RowBox[{"Q", "[", 
    RowBox[{"s", ",", "uu"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w_", ",", "ws___"}], "}"}], ",", "s_Integer", ",", "uu_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"Qlist", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "uu"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "#", "]"}]}]}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"s", "-", 
              RowBox[{"Length", "[", "#", "]"}], "+", "1"}], ",", "s"}], 
            "}"}]}], "]"}], "*", "#"}], ")"}]}], ")"}], "&"}], "[", 
    RowBox[{"VList", "[", 
     RowBox[{
      RowBox[{"{", "ws", "}"}], ",", 
      RowBox[{"s", "-", "1"}]}], "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.76612735349468*^9, 3.766127361728798*^9}, {
  3.766127481328796*^9, 3.766127490920483*^9}, {3.7661298122992*^9, 
  3.766129873282736*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "j"], ",", 
        FractionBox["1", 
         RowBox[{"S", "-", "j", "+", "1"}]], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", "S"}], "-", "j", "+", "1"}]], ",", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S", ",", "u"}], 
     "]"}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{"I", "/", "2"}]}]}], "/.", 
   RowBox[{"S", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766128343447116*^9, 3.766128375523613*^9}, {
  3.766129891565115*^9, 3.7661299221069527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.003587`", ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "912225594374964833609277275324910927554956619395120133642397092270190475\
399933882917720380166403471127609714009041810663126760681162038483758570910708\
703886623367961", "/", 
      "38354955935053163130261105450156343308672913982957088163730179915975160\
783410215442908452538627165397935958192516966504395843236624262688772033613581\
04286003200000000"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.766128263620335*^9, {3.766128346614909*^9, 3.7661283760024567`*^9}, {
   3.766129880666532*^9, 3.766129922298627*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shifts", "Subsubsection",
 CellChangeTimes->{{3.750485318961144*^9, 3.750485320809403*^9}, 
   3.7504854933058777`*^9},
 ExpressionUUID -> "38c7ff24-6cf3-41f8-9652-96ea5b153c52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{"weights_", ",", "s_", ",", 
      RowBox[{"uu_Symbol", "+", 
       RowBox[{"Complex", "[", 
        RowBox[{"0", ",", "k_"}], "]"}]}]}], "]"}], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{"weights", ",", "s", ",", 
      RowBox[{"uu", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{"weights", ",", "1"}], "]"}], ",", "s", ",", 
       RowBox[{"uu", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "s_", ",", 
      RowBox[{"uu_Symbol", "+", 
       RowBox[{"Complex", "[", 
        RowBox[{"0", ",", "k_"}], "]"}]}]}], "]"}], "/;", 
    RowBox[{"k", "<", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1", ",", "ws"}], "}"}], ",", "s", ",", 
      RowBox[{"uu", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], " ", "w1"}], ",", "ws"}], "}"}], 
         ",", 
         RowBox[{"sig", "[", "j", "]"}]}], "]"}], ",", "s", ",", 
       RowBox[{"uu", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{"weights_", ",", "s_", ",", 
      RowBox[{"Complex", "[", 
       RowBox[{"0", ",", "k_"}], "]"}]}], "]"}], "/;", 
    RowBox[{"k", "\[GreaterEqual]", "1"}]}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{"weights", ",", "s", ",", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{"weights", ",", "1"}], "]"}], ",", "s", ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "s_", ",", 
      RowBox[{"Complex", "[", 
       RowBox[{"0", ",", "k_"}], "]"}]}], "]"}], "/;", 
    RowBox[{"k", "<", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1", ",", "ws"}], "}"}], ",", "s", ",", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], " ", "w1"}], ",", "ws"}], "}"}], 
         ",", 
         RowBox[{"sig", "[", "j", "]"}]}], "]"}], ",", "s", ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}]}], "]"}]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.736829265426828*^9, 3.736829353865806*^9}, {
   3.7368297427771387`*^9, 3.7368298534325657`*^9}, {3.736829898173896*^9, 
   3.736830042649023*^9}, {3.736830081879924*^9, 3.7368301002622423`*^9}, {
   3.736830272156232*^9, 3.736830283682487*^9}, {3.736830335186819*^9, 
   3.736830340249093*^9}, {3.736830395872705*^9, 3.736830423625814*^9}, {
   3.739041772397339*^9, 3.7390417764370327`*^9}, {3.739042190016477*^9, 
   3.7390421952484493`*^9}, {3.7390423649479303`*^9, 3.73904236584177*^9}, {
   3.739042678062542*^9, 3.7390426785736227`*^9}, {3.749970683940791*^9, 
   3.7499707272029676`*^9}, {3.7499709405100594`*^9, 3.749970944556026*^9}, {
   3.749971030795622*^9, 3.7499711399807577`*^9}, {3.750484464343604*^9, 
   3.750484484670327*^9}, {3.7504847761199093`*^9, 3.750484786911933*^9}, 
   3.750485586339251*^9, {3.7505497941387177`*^9, 3.750549840296945*^9}, {
   3.750549888000565*^9, 3.750549944992136*^9}, {3.7505500713194838`*^9, 
   3.750550079617218*^9}, {3.750550192912157*^9, 3.75055024855231*^9}, {
   3.750550278818056*^9, 3.750550282112314*^9}, {3.750553645048131*^9, 
   3.750553690111352*^9}, {3.750553723807694*^9, 3.7505537278392277`*^9}, {
   3.750553767902495*^9, 3.75055377763236*^9}, {3.750556794421983*^9, 
   3.750556849250935*^9}, {3.750556904313963*^9, 3.750556934630599*^9}, {
   3.750556972346264*^9, 3.750556977340307*^9}, 3.750557027970553*^9, {
   3.750557313677684*^9, 3.7505574031642313`*^9}, {3.7506446741227913`*^9, 
   3.750644675680697*^9}, {3.7506512309905863`*^9, 3.750651263584381*^9}, {
   3.75065143532472*^9, 3.750651452424191*^9}, {3.766127908907384*^9, 
   3.766127911527006*^9}},
 ExpressionUUID -> "46df5770-f2f7-4ea2-b872-23c17febdc80"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"10", ",", 
    RowBox[{"u", "-", 
     RowBox[{"2", "I"}]}]}], "]"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"S", ",", 
      RowBox[{"u", "-", 
       RowBox[{"2", "I"}]}]}], "]"}], "/.", 
    RowBox[{"S", "\[Rule]", "10"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.766127935739409*^9, 3.766127936035521*^9}, {
  3.766128085298708*^9, 3.766128123442371*^9}, {3.7661283998521843`*^9, 
  3.766128400196303*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"250069", " ", 
    SuperscriptBox["u", "2"]}], "100800"], "-", 
  FractionBox[
   RowBox[{"46349", " ", 
    SuperscriptBox["u", "4"]}], "22680"], "+", 
  FractionBox[
   RowBox[{"509", " ", 
    SuperscriptBox["u", "6"]}], "1350"], "-", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["u", "8"]}], "945"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["u", "10"]}], "14175"], "-", 
  FractionBox[
   RowBox[{"250069", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "u"}], ")"}], "2"]}],
    "100800"], "+", 
  FractionBox[
   RowBox[{"46349", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "u"}], ")"}], "4"]}],
    "22680"], "-", 
  FractionBox[
   RowBox[{"509", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "u"}], ")"}], "6"]}],
    "1350"], "+", 
  RowBox[{
   FractionBox["19", "945"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "u"}], ")"}], "8"]}], 
  "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "u"}], ")"}], 
     "10"]}], "14175"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["315", "128"], "+", 
     FractionBox[
      RowBox[{"31373", " ", "\[ImaginaryI]", " ", "u"}], "4032"], "-", 
     FractionBox[
      RowBox[{"2589", " ", 
       SuperscriptBox["u", "2"]}], "280"], "-", 
     FractionBox[
      RowBox[{"95681", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "3"]}], "11340"], "+", 
     FractionBox[
      RowBox[{"641", " ", 
       SuperscriptBox["u", "4"]}], "180"], "+", 
     FractionBox[
      RowBox[{"467", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "5"]}], "270"], "-", 
     FractionBox[
      RowBox[{"14", " ", 
       SuperscriptBox["u", "6"]}], "45"], "-", 
     FractionBox[
      RowBox[{"92", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "7"]}], "945"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["u", "8"]}], "315"], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "9"]}], "2835"]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["315", "128"], "+", 
     FractionBox[
      RowBox[{"31373", " ", "\[ImaginaryI]", " ", "u"}], "4032"], "-", 
     FractionBox[
      RowBox[{"2589", " ", 
       SuperscriptBox["u", "2"]}], "280"], "-", 
     FractionBox[
      RowBox[{"95681", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "3"]}], "11340"], "+", 
     FractionBox[
      RowBox[{"641", " ", 
       SuperscriptBox["u", "4"]}], "180"], "+", 
     FractionBox[
      RowBox[{"467", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "5"]}], "270"], "-", 
     FractionBox[
      RowBox[{"14", " ", 
       SuperscriptBox["u", "6"]}], "45"], "-", 
     FractionBox[
      RowBox[{"92", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "7"]}], "945"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["u", "8"]}], "315"], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "9"]}], "2835"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1187", "128"], "+", 
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "u"}], "-", 
        FractionBox[
         RowBox[{"1247", " ", 
          SuperscriptBox["u", "2"]}], "504"], "+", 
        FractionBox[
         RowBox[{"301", " ", 
          SuperscriptBox["u", "4"]}], "180"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["u", "6"]}], "9"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["u", "8"]}], "315"], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", "\[ImaginaryI]", " ", "u"}], "3"]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["u", "3"]}], "3"]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "8"], "-", 
           FractionBox[
            RowBox[{"7", " ", 
             SuperscriptBox["u", "2"]}], "3"], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["u", "4"]}], "3"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"89", " ", "\[ImaginaryI]", " ", "u"}], "60"]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["u", "5"]}], "15"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "16"], "-", 
           FractionBox[
            RowBox[{"439", " ", 
             SuperscriptBox["u", "2"]}], "180"], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             SuperscriptBox["u", "4"]}], "9"], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["u", "6"]}], "45"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"381", " ", "\[ImaginaryI]", " ", "u"}], "280"]}], "+", 
           FractionBox[
            RowBox[{"217", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["u", "3"]}], "90"], "-", 
           FractionBox[
            RowBox[{"26", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["u", "5"]}], "45"], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["u", "7"]}], "315"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.766127931389845*^9, 3.766127936447835*^9}, 
   3.766127975621283*^9, {3.766128081480857*^9, 3.766128123696609*^9}, {
   3.766128386668642*^9, 3.766128400625396*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.766127931389845*^9, 3.766127936447835*^9}, 
   3.766127975621283*^9, {3.766128081480857*^9, 3.766128123696609*^9}, {
   3.766128386668642*^9, 3.7661284006319513`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Series and derivatives", "Subsubsection",
 CellChangeTimes->{{3.750485318961144*^9, 3.750485320809403*^9}, 
   3.7504854933058777`*^9, {3.750485579105999*^9, 3.750485580048686*^9}, {
   3.750486622374703*^9, 3.750486626142695*^9}},
 ExpressionUUID -> "51219b7c-6233-4812-b9db-b02b68b33a09"],

Cell["\<\
What is good about VQ is that they are necessarily polynomials. Threfore, \
their expansion near any point is the true series one (and not the Laurent \
series). Therefore we only need to define derivatives.\
\>", "Text",
 CellChangeTimes->{{3.750557947696211*^9, 3.750558028929666*^9}},
 ExpressionUUID -> "e81afa23-1e57-4d5d-91d2-70ee054ae25f"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.750633121095634*^9, 3.7506331217812843`*^9}},
 ExpressionUUID -> "b31dd01a-c93a-48c4-a8fd-8c5a8f9af584"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VQ", "::", "weight"}], "=", 
   "\"\<Some weights among `1` are invalid.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Derivative", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "[", "Q", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", "/", "j"}], "}"}], ",", "#1", ",", "#2"}], "]"}]}], 
      "+", 
      RowBox[{"I", " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sig", "[", "j", "]"}], "/", "j"}], "}"}], ",", "#1", ",", 
         "#2"}], "]"}]}]}], ")"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Derivative", "[", 
     RowBox[{"0", ",", 
      RowBox[{"n_Integer", "?", "Positive"}]}], "]"}], "[", "Q", "]"}], ":=", 
   
   RowBox[{"Nest", "[", 
    RowBox[{
     RowBox[{"Derivative", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "Q", ",", "n"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "..."}], "}"}], ",", "0", ",", 
       RowBox[{"n_Integer", "?", "Positive"}]}], "]"}], "[", "VQ", "]"}], "[", 
    RowBox[{"weights_", ",", "s_", ",", "uu_"}], "]"}], ":=", 
   RowBox[{"VQp", "[", 
    RowBox[{"n", ",", "weights", ",", "s", ",", "uu"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "VQp", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"0", "..."}], "}"}], ",", "0", ",", 
       RowBox[{"n_Integer", "?", "Positive"}]}], "]"}], "[", "VQp", "]"}], 
    "[", 
    RowBox[{"k_", ",", "weights_", ",", "s_", ",", "uu_"}], "]"}], ":=", 
   RowBox[{"VQp", "[", 
    RowBox[{
     RowBox[{"n", "+", "k"}], ",", "weights", ",", "s", ",", "uu"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VQp", "[", 
    RowBox[{
     RowBox[{"n_Integer", "?", "Positive"}], ",", 
     RowBox[{"{", "}"}], ",", "s_", ",", "uu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", 
      RowBox[{"0", ",", "n"}], "]"}], "[", "Q", "]"}], "[", 
    RowBox[{"s", ",", "uu"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VQp", "[", 
    RowBox[{"1", ",", "weights_List", ",", "s_", ",", "uu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"swslist", ",", "xpnd", ",", "hd", ",", "hd1"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "that", " ", "weights", " ", "are", " ", "rational", " ", 
       "or", " ", "rational", " ", "times", " ", 
       RowBox[{"sig", "[", "j", "]"}], " ", "and", " ", "dispatch"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"swslist", "=", 
       RowBox[{"List", "@@@", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Outer", "[", 
          RowBox[{"hd", ",", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Times", "@@@", 
                RowBox[{"ApartList", "[", 
                 RowBox[{"#", ",", "j"}], "]"}]}], "&"}], "/@", "weights"}], 
             ")"}]}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"swslist", "=", 
       RowBox[{"Replace", "[", 
        RowBox[{"swslist", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", "\[RuleDelayed]", 
            RowBox[{"Sequence", "[", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "*", 
             RowBox[{"f_", "?", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"RatFuncQ", "[", 
                 RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], 
            "\[RuleDelayed]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], ",", "f"}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], "\[RuleDelayed]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], ",", "1"}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"f_", "?", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"RatFuncQ", "[", 
                RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], 
            "\[RuleDelayed]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "f"}], "}"}]}], ",", 
           RowBox[{"_", "\[Rule]", "$Failed"}]}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"swslist", ",", "$Failed"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"VQ", "::", "weight"}], ",", "weights"}], "]"}], ";", 
         RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "swslist", " ", "is", " ", "a", " ", "list", " ", "of", " ", "pairs", 
         " ", "of", " ", "lists", " ", "first", " ", "element", " ", "of", 
         " ", "the", " ", "pair", " ", "is", " ", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]1", ",", "\[Sigma]2", ",", "\[Ellipsis]"}], 
          "}"}]}], ",", " ", 
        RowBox[{"second", " ", "is", " ", "rational", " ", "weights", " ", 
         RowBox[{"{", 
          RowBox[{"r1", ",", "r2", ",", "\[Ellipsis]"}], "}"}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "al", "}"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Times", "@@", 
                    RowBox[{"al", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"i", "-", "1"}]}], ",", "1"}], "]"}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], ")"}], 
                    RowBox[{"Thread", "[", 
                    RowBox[{"hd1", "@@", 
                    RowBox[{"(", 
                    RowBox[{"MapIndexed", "[", 
                    RowBox[{
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"srpair", ",", "ind"}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"ind", "\[Equal]", 
                    RowBox[{"{", "i", "}"}]}], ",", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"First", "[", "srpair", "]"}], ",", "1", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"hd", "[", 
                    RowBox[{
                    RowBox[{"-", "#1"}], ",", "#2"}], "]"}], ",", 
                    RowBox[{"hd", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "#1"}], ",", 
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "#2"}]}], "]"}]}], "}"}], 
                    "&"}], "@@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#1", "*", "#2"}], ",", "#3"}], "}"}], "&"}], "@@@", 
                    RowBox[{"DiscreteDList", "[", 
                    RowBox[{
                    RowBox[{"Last", "[", "srpair", "]"}], ",", "j"}], "]"}]}],
                     ")"}]}], "]"}], ",", "\[IndentingNewLine]", "_", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"hd", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "#1"}], ",", "#2"}], 
                    "]"}], ",", 
                    RowBox[{"hd", "[", 
                    RowBox[{
                    RowBox[{"-", "#1"}], ",", 
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "#2"}]}], "]"}]}], "}"}], 
                    "&"}], "@@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#1", "*", "#2"}], ",", "#3"}], "}"}], "&"}], "@@@", 
                    RowBox[{"DiscreteDList", "[", 
                    RowBox[{
                    RowBox[{"Last", "[", "srpair", "]"}], ",", "j"}], "]"}]}],
                     ")"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
                    RowBox[{"Times", "@@", "srpair"}]}], "]"}]}], "]"}], ",", 
                    "al"}], "]"}], ")"}]}], "]"}]}], "/.", 
                    RowBox[{"hd", "\[Rule]", "Sequence"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "al", "]"}]}], "}"}]}], "]"}], 
                 "]"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Times", "@@", 
                    RowBox[{"al", "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "/.", 
                   RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], ")"}], 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"hd1", "[", 
                    RowBox[{"##", ",", 
                    RowBox[{"1", "/", "j"}]}], "]"}], "&"}], "@@", 
                    RowBox[{"Times", "@@@", "al"}]}], ")"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"hd1", "[", 
                    RowBox[{"##", ",", 
                    RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], "/", "j"}]}], "]"}], 
                    "&"}], "@@", 
                    RowBox[{"Times", "@@@", "al"}]}], ")"}]}]}], "}"}]}]}], 
               "]"}]}], "]"}], "/@", "swslist"}], "]"}]}], "/.", 
         RowBox[{"hd1", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", "##", "}"}], ",", "s", ",", "uu"}], "]"}], "&"}], 
           ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VQp", "[", 
    RowBox[{
     RowBox[{"n_Integer", "?", "Positive"}], ",", "weights_List", ",", "s_", 
     ",", "uu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ut", "}"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"VQ", "[", 
         RowBox[{"weights", ",", "s", ",", "ut"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ut", ",", "n"}], "}"}]}], "]"}], "/.", 
      RowBox[{"ut", "\[Rule]", "uu"}]}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.750572552516799*^9, 3.750572584834834*^9}, {
   3.750572646139935*^9, 3.750572652917232*^9}, {3.750572730524066*^9, 
   3.750572736891616*^9}, {3.750572830376079*^9, 3.7505728793558407`*^9}, {
   3.750633161119475*^9, 3.7506331644488583`*^9}, {3.750633253432616*^9, 
   3.750633266617169*^9}, {3.750640049116869*^9, 3.750640049577846*^9}, {
   3.750642269259378*^9, 3.7506422754467173`*^9}, {3.750642429810252*^9, 
   3.750642435824785*^9}, {3.750642631722373*^9, 3.750642635687682*^9}, 
   3.7506427158530283`*^9, {3.7506427989052467`*^9, 3.750642851511754*^9}, {
   3.750642904168936*^9, 3.7506430246877832`*^9}, {3.750643762872486*^9, 
   3.75064376385137*^9}, {3.7506446816535997`*^9, 3.750644873591139*^9}, {
   3.766128582431447*^9, 3.766128585361796*^9}},
 ExpressionUUID -> "35890167-fd6a-459b-8bf4-5e4b20183104"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "j"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"S", "-", "j", "+", "1"}], ")"}]}]}], "}"}], ",", "S", ",",
        "u"}], "]"}], "/.", 
     RowBox[{"S", "\[Rule]", "20"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"I", "/", "2"}], ",", "4"}], "}"}]}], "]"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "j"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"S", "-", "j", "+", "1"}], ")"}]}]}], "}"}], ",", "S", 
        ",", "u"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"I", "/", "2"}], ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{"S", "\[Rule]", "20"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7661286617892723`*^9, 3.7661287058784924`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    RowBox[{"u", "-", 
     FractionBox["\[ImaginaryI]", "2"]}], "]"}], "5"],
  SeriesData[$CellContext`u, 
   Complex[0, 
    Rational[1, 2]], {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.766128664166382*^9, 3.766128711218251*^9}}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "VwQ[n,{{w0,w1},w2,\[Ellipsis]},S,u]=",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[GothicCapitalQ]", 
        RowBox[{"{", "n", "}"}]], "(", "u", ")"}], "|", 
      RowBox[{
       RowBox[{
        SubscriptBox["w", "0"], "(", 
        RowBox[{"\[FilledSmallCircle]", "-", "n"}], ")"}], 
       RowBox[{
        SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", Eq. (3.95)"
}], "Subsection",
 CellChangeTimes->{{3.7504853330412407`*^9, 3.7504853345535*^9}, {
   3.750485381873324*^9, 3.750485382033699*^9}, 3.750547074997322*^9, 
   3.750550420806922*^9, 3.7514540111325693`*^9, {3.766128812627351*^9, 
   3.766128831519648*^9}, {3.766128906698803*^9, 3.766128907871481*^9}, {
   3.766128965518147*^9, 3.766128982038694*^9}, {3.766129063020218*^9, 
   3.766129101872696*^9}},
 ExpressionUUID -> "698f17e9-7935-4220-ba77-16b6424e5e36"],

Cell[TextData[{
 "We need ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[GothicCapitalQ]", 
    RowBox[{"{", "n", "}"}]], TraditionalForm]]],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", 
    RowBox[{"\[PlusMinus]", "2"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " only. Note that it is convenient to present the first weight as a product ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["w", "0"], "(", 
     RowBox[{"\[FilledSmallCircle]", "-", "n"}], ")"}], 
    RowBox[{
     SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], 
   TraditionalForm]]],
 " where we assume that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["w", "0"], "(", "\[FilledSmallCircle]", ")"}], 
   TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}],
    FontWeight->"Plain"], TraditionalForm]], "Input"],
 " are canonical weights."
}], "Text",
 CellChangeTimes->{{3.7661289919254627`*^9, 3.76612902940622*^9}, {
  3.766129122294487*^9, 3.766129196718899*^9}}],

Cell[CellGroupData[{

Cell["Evaluation", "Subsubsection",
 CellChangeTimes->{{3.766129210526288*^9, 3.7661292125030203`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "VwQ", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{"n_Integer", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w0_", ",", "w1_"}], "}"}], ",", "ws___"}], "}"}], ",", 
    "S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"S", "-", "j", "+", "1", "+", "n"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"S", "-", "j", "+", "1"}], "]"}]], ")"}], 
           RowBox[{"Sign", "[", "n", "]"}]], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"S", "+", "n", "-", "j"}], ",", "u"}], "]"}], 
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", 
             RowBox[{"j", "-", "n"}]}]}], ")"}], "w1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"S", "-", 
           RowBox[{"Length", "[", "#", "]"}], "+", "1"}], ",", "S"}], "}"}]}],
        "]"}], ".", "#"}], ")"}], "&"}], "[", 
   RowBox[{"VList", "[", 
    RowBox[{
     RowBox[{"{", "ws", "}"}], ",", 
     RowBox[{"S", "-", "1"}]}], "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.7513530186814404`*^9, 3.7513531268780203`*^9}, 
   3.7513531773988037`*^9, {3.7513553836616373`*^9, 3.751355384757391*^9}, {
   3.7513554412714367`*^9, 3.751355446005109*^9}, {3.7513657415783243`*^9, 
   3.7513657469340143`*^9}, 3.75136702185673*^9, {3.7514292554158783`*^9, 
   3.7514292687708673`*^9}, 3.751454523777109*^9, {3.751467311544579*^9, 
   3.751467332176733*^9}, 3.7655855496227293`*^9, {3.7661290360400133`*^9, 
   3.766129038090517*^9}, 3.766129201352063*^9, {3.766129968964409*^9, 
   3.766130022907942*^9}, {3.766130110673306*^9, 3.766130111589147*^9}, {
   3.766130204612928*^9, 3.7661302627086153`*^9}, {3.7661303606805964`*^9, 
   3.766130371460994*^9}},
 ExpressionUUID -> "894db734-ef01-4c91-8093-7738cc635d54"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Transformation to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "(", "u", ")"}], "|", 
      RowBox[{
       SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], ",", 
     RowBox[{
      SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7661304794600163`*^9, 3.766130500671727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{"n_", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w0_", ",", 
        RowBox[{"w1_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RatFuncQ", "[", 
            RowBox[{
             RowBox[{"#", "*", 
              RowBox[{"sig", "[", "j", "]"}]}], ",", "j"}], "]"}], "&"}], 
          ")"}]}]}], "}"}], ",", "ws___"}], "}"}], ",", "S_", ",", "u_"}], 
   "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], 
   RowBox[{"VwQ", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w0", "*", 
          RowBox[{"sig", "[", "j", "]"}]}], ",", 
         RowBox[{"w1", "*", 
          RowBox[{"sig", "[", "j", "]"}]}]}], "}"}], ",", "ws"}], "}"}], ",", 
     "S", ",", "u"}], "]"}]}]}]], "Code",
 CellChangeTimes->{{3.751367132513153*^9, 3.751367137419179*^9}, 
   3.751454385284705*^9, {3.7514545358696938`*^9, 3.751454553438201*^9}, {
   3.751534213645499*^9, 3.751534257893292*^9}, {3.75169602185892*^9, 
   3.751696035303316*^9}, {3.751706433537414*^9, 3.751706435720909*^9}, {
   3.766130452542173*^9, 3.766130454784359*^9}},
 ExpressionUUID -> "7d375b77-515d-4d77-8534-59b683a413bf"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[GothicCapitalQ]", 
       RowBox[{"{", "1", "}"}]], "(", "u", ")"}], "|", 
     RowBox[{
      RowBox[{
       SubscriptBox["w", "0"], "(", 
       RowBox[{"\[FilledSmallCircle]", "-", "n"}], ")"}], 
      RowBox[{
       SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
    "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]]]], "Text",
 CellChangeTimes->{{3.766130516729197*^9, 3.766130518855866*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w0_", ",", 
         RowBox[{"w1_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RatFuncQ", "[", 
             RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], ",", 
       "w2_", ",", "ws___"}], "}"}], ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j0", "=", 
       RowBox[{"j", "/.", 
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"1", "/", "w0"}]}], "/.", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
          "]"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "S"}], "+", "j"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w1", "-", 
               RowBox[{"(", 
                RowBox[{"w1", "/.", 
                 RowBox[{"j", "\[Rule]", 
                  RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w0", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
           "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
       RowBox[{"I", 
        RowBox[{"(", " ", 
         RowBox[{"u", "-", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", 
          RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "/.", 
          RowBox[{"j", "\[Rule]", 
           RowBox[{"j0", "+", "1"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j"}], ")"}], "w0"}], ",", "w2", ",", 
              "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "+", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j"}], ")"}], "w0", "*", "w2"}], ",", 
              "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{"w1_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RatFuncQ", "[", 
            RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
     ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "S"}], "+", "j"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "-", 
            RowBox[{"(", 
             RowBox[{"w1", "/.", 
              RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}]}], "]"}], "}"}], ",", "S", ",", 
      "u"}], "]"}], "-", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"I", "/", "2"}]}], ")"}], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "-", 
            RowBox[{"(", 
             RowBox[{"w1", "/.", 
              RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], "]"}], "}"}], ",", "S", ",", 
       "u"}], "]"}]}], "-", 
    RowBox[{"I", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"I", "/", "2"}]}], ")"}], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "-", 
            RowBox[{"(", 
             RowBox[{"w1", "/.", 
              RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], "]"}], "}"}], ",", "S", ",", 
       RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w1", "/.", 
       RowBox[{"j", "\[Rule]", "1"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "j"}], ")"}], "/", "j"}], "}"}], ",", "S", ",", 
         "u"}], "]"}], "+", 
       RowBox[{"S", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "-", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "/", "j"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], "/", "j"}], "}"}], ",", "S", 
            ",", "u"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Log", "[", "w1", "]"}], ",", "j"}], "]"}], "/.", 
             RowBox[{"j", "\[Rule]", "1"}]}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", "j"}], ",", 
        RowBox[{"w1_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RatFuncQ", "[", 
            RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
     ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "S"}], "+", "j"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"w1", "-", 
           RowBox[{"(", 
            RowBox[{"w1", "/.", 
             RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"sig", "[", "j", "]"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"j", "-", "1"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", "S",
       ",", "u"}], "]"}], "-", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"I", "/", "2"}]}], ")"}], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "-", 
            RowBox[{"(", 
             RowBox[{"w1", "/.", 
              RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"sig", "[", "j", "]"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
       "S", ",", "u"}], "]"}]}], "-", 
    RowBox[{"I", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"I", "/", "2"}]}], ")"}], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "-", 
            RowBox[{"(", 
             RowBox[{"w1", "/.", 
              RowBox[{"j", "\[Rule]", "1"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"sig", "[", "j", "]"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
       "S", ",", 
       RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w1", "/.", 
       RowBox[{"j", "\[Rule]", "1"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "j"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "/", "j"}], ")"}]}], "}"}], ",", 
         "S", ",", "u"}], "]"}], "+", 
       RowBox[{"S", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "-", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "/", "j"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], "/", "j"}], "}"}], ",", "S", 
            ",", "u"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Log", "[", "w1", "]"}], ",", "j"}], "]"}], "/.", 
             RowBox[{"j", "\[Rule]", "1"}]}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"w0_", ",", 
       RowBox[{"w1_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RatFuncQ", "[", 
           RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
    ",", "S_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"j0", "=", 
      RowBox[{"j", "/.", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"1", "/", "w0"}]}], "/.", 
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
         "]"}], "]"}]}]}], ";", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "S"}], "+", "j"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w1", "-", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w0", "/.", 
             RowBox[{"j", "\[Rule]", 
              RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
        ",", "u"}], "]"}], "-", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "-", 
      RowBox[{"I", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "+", "1"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "-", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", 
          RowBox[{"j0", "+", "1"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j"}], ")"}], "w0"}], "}"}], ",", "S", ",", 
           "u"}], "]"}], "+", 
         RowBox[{"S", "*", 
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", "0"}]}], ")"}], 
          RowBox[{"Q", "[", 
           RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.7513531871333733`*^9, 3.751353252645862*^9}, {
   3.751353290053618*^9, 3.751353360053851*^9}, {3.751353402420887*^9, 
   3.751353417124707*^9}, {3.751353453788451*^9, 3.7513536180360126`*^9}, {
   3.751353837387586*^9, 3.75135406713175*^9}, {3.751354100051255*^9, 
   3.751354113211594*^9}, {3.751355069565065*^9, 3.751355103821617*^9}, 
   3.751355141109619*^9, {3.751355224535376*^9, 3.751355225926292*^9}, {
   3.751355255982605*^9, 3.751355307477878*^9}, {3.751355377663698*^9, 
   3.751355377799054*^9}, {3.751355450711787*^9, 3.751355456782202*^9}, {
   3.751355529224312*^9, 3.751355605656228*^9}, 3.751355654971225*^9, {
   3.751355685761595*^9, 3.751355686398844*^9}, 3.75135573086336*^9, {
   3.751364828978654*^9, 3.751364832685629*^9}, 3.751365667608605*^9, {
   3.7513658439115963`*^9, 3.7513658530753508`*^9}, {3.751366157985796*^9, 
   3.75136617362388*^9}, {3.751366236391343*^9, 3.7513662418484287`*^9}, {
   3.751366930034815*^9, 3.751367012606131*^9}, {3.751367051846167*^9, 
   3.751367056864688*^9}, 3.7514527885328074`*^9, {3.751454388813191*^9, 
   3.7514543915834427`*^9}, {3.751454555345299*^9, 3.751454562210672*^9}, {
   3.751670642269815*^9, 3.751670648261909*^9}, {3.7516706868385353`*^9, 
   3.7516707030274277`*^9}, {3.751670737598773*^9, 3.751670998286027*^9}, {
   3.751692776388363*^9, 3.7516929322164507`*^9}, {3.7516929646619787`*^9, 
   3.7516930035113487`*^9}, {3.751693094134832*^9, 3.751693112958811*^9}, {
   3.751693402911394*^9, 3.751693403519178*^9}, {3.7517054262552347`*^9, 
   3.751705573599792*^9}, 3.7517056197688847`*^9, {3.766130457591672*^9, 
   3.766130459121523*^9}},
 ExpressionUUID -> "bea93688-8cf1-4dcc-b1b0-3a792ec4b6db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"vwq", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
            FractionBox["1", "j"]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"S", "\[Rule]", "15"}]}], "/.", 
     RowBox[{"vwq", "\[Rule]", "VwQ"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VwQ", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
           FractionBox["1", "j"]}], "}"}], ",", 
         FractionBox["1", 
          RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
      "]"}], "/.", 
     RowBox[{"S", "\[Rule]", "15"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766130551247196*^9, 3.766130592934352*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.766130542816886*^9, 3.766130554294001*^9}, {
  3.766130585757305*^9, 3.766130593361618*^9}}]
}, Closed]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[GothicCapitalQ]", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]], "(", "u", ")"}], "|", 
     RowBox[{
      RowBox[{
       SubscriptBox["w", "0"], "(", 
       RowBox[{"\[FilledSmallCircle]", "-", "n"}], ")"}], 
      RowBox[{
       SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
    "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]]]], "Text",
 CellChangeTimes->{{3.766130516729197*^9, 3.766130518855866*^9}, {
  3.766130625230681*^9, 3.766130625230775*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w0_", ",", 
         RowBox[{"w1_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RatFuncQ", "[", 
             RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], ",", 
       "w2_", ",", "ws___"}], "}"}], ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j0", "=", 
       RowBox[{"j", "/.", 
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"1", "/", "w0"}]}], "/.", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
          "]"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "S"}], "+", "j"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w1", "-", 
               RowBox[{"(", 
                RowBox[{"w1", "/.", 
                 RowBox[{"j", "\[Rule]", 
                  RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w0", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
           "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "+", 
       RowBox[{"I", 
        RowBox[{"(", " ", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", 
          RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "/.", 
          RowBox[{"j", "\[Rule]", 
           RowBox[{"j0", "-", "1"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j", "+", "1"}], ")"}], "w0"}], ",", "w2", 
              ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
          RowBox[{"VwQ", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w0", ",", "w2"}], "}"}], ",", "ws"}], "}"}], ",", "S",
             ",", "u"}], "]"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"w0_", ",", 
       RowBox[{"w1_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RatFuncQ", "[", 
           RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
    ",", "S_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"j0", "=", 
      RowBox[{"j", "/.", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"1", "/", "w0"}]}], "/.", 
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
         "]"}], "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "S"}], "+", "j"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w1", "-", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w0", "/.", 
             RowBox[{"j", "\[Rule]", 
              RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
        ",", "u"}], "]"}], "\n", "+", 
      RowBox[{"I", 
       RowBox[{"(", " ", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "\n", "-", 
      RowBox[{"I", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "-", "1"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "+", "1"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "\n", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", 
          RowBox[{"j0", "-", "1"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "+", "1"}], ")"}], "w0"}], "}"}], ",", 
           "S", ",", "u"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", "1"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "S"}], "+", 
               RowBox[{"I", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  RowBox[{"I", "/", "2"}]}], ")"}]}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "-", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}]}], 
        RowBox[{"(*", 
         RowBox[{"S", " ", 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"S", "-", "1"}], ",", "u"}], "]"}]}], "*)"}], 
        ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.7513531871333733`*^9, 3.751353252645862*^9}, {
   3.751353290053618*^9, 3.751353360053851*^9}, {3.751353402420887*^9, 
   3.751353417124707*^9}, {3.751353453788451*^9, 3.7513536180360126`*^9}, {
   3.751353837387586*^9, 3.75135406713175*^9}, {3.751354100051255*^9, 
   3.751354113211594*^9}, {3.751355069565065*^9, 3.751355103821617*^9}, 
   3.751355141109619*^9, {3.751355224535376*^9, 3.751355225926292*^9}, {
   3.751355255982605*^9, 3.751355307477878*^9}, {3.751355377663698*^9, 
   3.751355377799054*^9}, {3.751355450711787*^9, 3.751355456782202*^9}, {
   3.751355529224312*^9, 3.751355605656228*^9}, 3.751355654971225*^9, {
   3.751355685761595*^9, 3.751355686398844*^9}, 3.75135573086336*^9, {
   3.751364828978654*^9, 3.751364832685629*^9}, 3.751365667608605*^9, {
   3.7513658439115963`*^9, 3.7513658530753508`*^9}, 3.75136611592096*^9, {
   3.751366496985402*^9, 3.7513664999351263`*^9}, {3.751366549197091*^9, 
   3.751366560510899*^9}, 3.75136663366014*^9, {3.75136670057371*^9, 
   3.7513667517549477`*^9}, {3.751366796340397*^9, 3.7513668509034967`*^9}, 
   3.751366911147195*^9, 3.7514527805338287`*^9, {3.751454397402079*^9, 
   3.7514544005213118`*^9}, {3.7514545658595*^9, 3.7514545732223883`*^9}, {
   3.7514687871096487`*^9, 3.7514687916892*^9}, {3.7515343075673037`*^9, 
   3.751534371111382*^9}, {3.751534485703635*^9, 3.751534495152861*^9}, {
   3.751534567796941*^9, 3.751534572098309*^9}, 3.751534629156766*^9, {
   3.751671879916985*^9, 3.7516718913489943`*^9}, {3.766130613848811*^9, 
   3.766130615985024*^9}},
 ExpressionUUID -> "8542d734-1107-4487-9421-cc61c5366257"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"vwq", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
             FractionBox["1", "j"]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}],
         "]"}], "/.", 
       RowBox[{"S", "\[Rule]", "15"}]}], "/.", 
      RowBox[{"vwq", "\[Rule]", "VwQ"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VwQ", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
            FractionBox["1", "j"]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"S", "\[Rule]", "15"}]}], ")"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.751366876988825*^9, {3.751367178701055*^9, 3.751367200558692*^9}, {
   3.751367822675556*^9, 3.751367824345578*^9}, {3.75138073389991*^9, 
   3.751380735665503*^9}, {3.751439848256359*^9, 3.75143985419165*^9}, {
   3.751439920993726*^9, 3.751439921080366*^9}, {3.7661306365151377`*^9, 
   3.766130641134844*^9}},
 ExpressionUUID -> "4fdd1d4c-c2ea-4f35-9e76-b81f507273b8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7513668776479683`*^9, {3.751367176381176*^9, 3.7513672014776077`*^9}, 
   3.75138073691462*^9, 3.751429281046316*^9, {3.751439841231948*^9, 
   3.7514398557915297`*^9}, {3.751439917552432*^9, 3.751439921461007*^9}, 
   3.751449954167097*^9, 3.7515344010915813`*^9, 3.766122491414053*^9, 
   3.766130641751157*^9},
 ExpressionUUID -> "3667dfb9-3891-4daa-8bf5-1976bdf19a71"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w0_", ",", 
         RowBox[{"w1_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RatFuncQ", "[", 
             RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], ",", 
       "w2_", ",", "ws___"}], "}"}], ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j0", "=", 
       RowBox[{"j", "/.", 
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"1", "/", "w0"}]}], "/.", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
          "]"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{"w1", "-", 
               RowBox[{"(", 
                RowBox[{"w1", "/.", 
                 RowBox[{"j", "\[Rule]", 
                  RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w0", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
           "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "\n", "+", 
       RowBox[{"I", " ", "u", " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "S"}], "-", 
                RowBox[{"2", "j"}], "+", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "\n", "-", 
       RowBox[{"2", 
        SuperscriptBox["u", "2"], 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "\n", "-", 
       RowBox[{"2", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", 
          RowBox[{"u", "+", "I"}]}], "]"}]}], "\n", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "/.", 
          RowBox[{"j", "\[Rule]", 
           RowBox[{"j0", "+", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"S", "-", "j", "-", "1"}], ")"}], "w0"}], ",", "w2", 
              ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "+", 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"S", "-", "j", "-", "1"}], ")"}], "w0", "*", "w2"}], 
              ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "\n", "+", 
          RowBox[{"VwQ", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"(", "w0", ")"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"S", "-", "j"}], ")"}], "w2"}]}], "}"}], ",", 
              "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{"w1_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RatFuncQ", "[", 
            RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
     ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "-", "2"}], ")"}]}]}], "]"}], "}"}], ",", "S", ",", 
        "u"}], "]"}], "\n", "+", 
      RowBox[{"I", " ", "u", " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "S"}], "-", 
              RowBox[{"2", "j"}], "+", "1"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w1", "-", 
               RowBox[{"(", 
                RowBox[{"w1", "/.", 
                 RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"j", "-", "2"}], ")"}]}]}], "]"}], "}"}], ",", "S", ",",
          "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", 
       SuperscriptBox["u", "2"], 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "-", "2"}], ")"}]}], "]"}], "}"}], ",", "S", ",", 
         "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "-", "2"}], ")"}]}], "]"}], "}"}], ",", "S", ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "\n", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j"}], ")"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"S", "-", "j", "-", "1"}], ")"}], "/", "j"}]}], "}"}], 
           ",", "S", ",", "u"}], "]"}], "-", 
         RowBox[{"S", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"S", "+", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", 
                   RowBox[{"I", "/", "2"}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "\n", "-", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "+", "1"}], ",", "u"}], "]"}]}], "*)"}], "\n", "+", 
         
         RowBox[{"S", 
          RowBox[{"(", 
           RowBox[{"S", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}]}]}], "]"}]}], "-", 
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", "/", "j"}], "}"}], ",", "S", ",", "u"}], "]"}], 
            "\n", "-", 
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"sig", "[", "j", "]"}], "/", "j"}], "}"}], ",", "S", 
              ",", "u"}], "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Log", "[", "w1", "]"}], ",", "j"}], "]"}], "/.", 
               RowBox[{"j", "\[Rule]", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    "\n", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", "j"}], ",", 
        RowBox[{"w1_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RatFuncQ", "[", 
            RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
     ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{"w1", "-", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", 
               RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"j", "-", "2"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
        "S", ",", "u"}], "]"}], "\n", "+", 
      RowBox[{"I", " ", "u", " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "S"}], "-", 
              RowBox[{"2", "j"}], "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"j", "-", "2"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
         "S", ",", "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", 
       SuperscriptBox["u", "2"], 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"j", "-", "2"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
         "S", ",", "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", "2"}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sig", "[", "j", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"j", "-", "2"}], ")"}]}], ")"}]}], "]"}], "}"}], ",", 
         "S", ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "\n", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sig", "[", "j", "]"}], "/", "j"}], ")"}]}], "}"}], 
           ",", "S", ",", "u"}], "]"}], "+", 
         RowBox[{"S", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"S", "+", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", 
                   RowBox[{"I", "/", "2"}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "-", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "+", "1"}], ",", "u"}], "]"}]}], "*)"}], "\n", "+", 
         
         RowBox[{"S", 
          RowBox[{"(", 
           RowBox[{"S", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}]}]}], "]"}]}], "-", 
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", "/", "j"}], "}"}], ",", "S", ",", "u"}], "]"}], 
            "-", 
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"sig", "[", "j", "]"}], "/", "j"}], "}"}], ",", "S", 
              ",", "u"}], "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Log", "[", "w1", "]"}], ",", "j"}], "]"}], "/.", 
               RowBox[{"j", "\[Rule]", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    "\n", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"w0_", ",", 
       RowBox[{"w1_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RatFuncQ", "[", 
           RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
    ",", "S_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"j0", "=", 
      RowBox[{"j", "/.", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"1", "/", "w0"}]}], "/.", 
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
         "]"}], "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{"w1", "-", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w0", "/.", 
             RowBox[{"j", "\[Rule]", 
              RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
        ",", "u"}], "]"}], "\n", "+", 
      RowBox[{"I", " ", "u", " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "S"}], "-", 
              RowBox[{"2", "j"}], "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", 
       SuperscriptBox["u", "2"], 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "\n", "-", 
      RowBox[{"2", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "+", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "-", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "\n", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", 
          RowBox[{"j0", "+", "2"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "-", "1"}], ")"}], "w0"}], "}"}], ",", 
           "S", ",", "u"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], ")"}], "S", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"S", "+", 
                RowBox[{"I", " ", 
                 RowBox[{"(", 
                  RowBox[{"u", "-", 
                   RowBox[{"I", "/", "2"}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "-", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "+", "1"}], ",", "u"}], "]"}]}], "*)"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", "0"}]}], ")"}], "S", 
          RowBox[{"(", 
           RowBox[{"S", "-", "1"}], ")"}], 
          RowBox[{"Q", "[", 
           RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.7513531871333733`*^9, 3.751353252645862*^9}, {
   3.751353290053618*^9, 3.751353360053851*^9}, {3.751353402420887*^9, 
   3.751353417124707*^9}, {3.751353453788451*^9, 3.7513536180360126`*^9}, {
   3.751353837387586*^9, 3.75135406713175*^9}, {3.751354100051255*^9, 
   3.751354113211594*^9}, {3.751355069565065*^9, 3.751355103821617*^9}, 
   3.751355141109619*^9, {3.751355224535376*^9, 3.751355225926292*^9}, {
   3.751355255982605*^9, 3.751355307477878*^9}, {3.751355377663698*^9, 
   3.751355377799054*^9}, {3.751355450711787*^9, 3.751355456782202*^9}, {
   3.751355529224312*^9, 3.751355605656228*^9}, 3.751355654971225*^9, {
   3.751355685761595*^9, 3.751355686398844*^9}, 3.75135573086336*^9, {
   3.751364828978654*^9, 3.751364832685629*^9}, 3.751365667608605*^9, {
   3.7513658439115963`*^9, 3.7513658530753508`*^9}, {3.751366157985796*^9, 
   3.75136617362388*^9}, {3.751366236391343*^9, 3.7513662418484287`*^9}, {
   3.751366930034815*^9, 3.751367012606131*^9}, {3.751367051846167*^9, 
   3.751367056864688*^9}, {3.751429437881158*^9, 3.751429462642497*^9}, {
   3.751429514578229*^9, 3.751429522912118*^9}, {3.751429554092759*^9, 
   3.751429636866889*^9}, {3.751429678109527*^9, 3.751429683533905*^9}, {
   3.7514297776789303`*^9, 3.751429806955694*^9}, {3.751438060527606*^9, 
   3.7514380644353733`*^9}, {3.751438189372718*^9, 3.751438287864916*^9}, {
   3.7514383266466084`*^9, 3.751438334875394*^9}, {3.751438383278695*^9, 
   3.751438404474998*^9}, 3.7514527601022863`*^9, {3.751454408547151*^9, 
   3.7514544110809193`*^9}, {3.751454578144347*^9, 3.7514545859454737`*^9}, {
   3.751534686466837*^9, 3.751534737014522*^9}, {3.75167197567686*^9, 
   3.7516719909247313`*^9}, {3.7516934467672167`*^9, 
   3.7516936425281963`*^9}, {3.751706633467577*^9, 3.75170680308495*^9}, {
   3.765586596963088*^9, 3.7655866122295723`*^9}, {3.7661306475223618`*^9, 
   3.766130648965114*^9}, {3.766188034807144*^9, 3.76618807573558*^9}, {
   3.766188106583385*^9, 3.7661882303104553`*^9}},
 ExpressionUUID -> "a0edfe0c-fb12-43ce-b917-ae15f7169b32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"vwq", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
            FractionBox["1", "j"]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"S", "\[Rule]", "15"}]}], "/.", 
     RowBox[{"vwq", "\[Rule]", "VwQ"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VwQ", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
           FractionBox["1", "j"]}], "}"}], ",", 
         FractionBox["1", 
          RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
      "]"}], "/.", 
     RowBox[{"S", "\[Rule]", "15"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.751438312467005*^9, {3.751452388296748*^9, 3.751452404493286*^9}, {
   3.766130656995241*^9, 3.766130666600358*^9}},
 ExpressionUUID -> "1077226a-67bc-4f85-b3bb-89de1fa1f04a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.766130668530731*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VwQ", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w0_", ",", 
         RowBox[{"w1_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RatFuncQ", "[", 
             RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], ",", 
       "w2_", ",", "ws___"}], "}"}], ",", "S_", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j0", "=", 
       RowBox[{"j", "/.", 
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"1", "/", "w0"}]}], "/.", 
            RowBox[{
             RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
          "]"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"S", "-", "j"}], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{"w1", "-", 
               RowBox[{"(", 
                RowBox[{"w1", "/.", 
                 RowBox[{"j", "\[Rule]", 
                  RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w0", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
           "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
       RowBox[{"I", " ", "u", " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "S"}], "-", 
                RowBox[{"2", "j"}], "+", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
       RowBox[{"2", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
       RowBox[{"2", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}], ")"}], " ", 
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", 
                RowBox[{"(", 
                 RowBox[{"w1", "/.", 
                  RowBox[{"j", "\[Rule]", 
                   RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"w0", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], ",", "w2", ",", 
            "ws"}], "}"}], ",", "S", ",", 
          RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "/.", 
          RowBox[{"j", "\[Rule]", 
           RowBox[{"j0", "-", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"S", "-", "j", "+", "2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"S", "-", "j", "+", "1"}], ")"}], "w0"}], ",", "w2", 
              ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
          RowBox[{"VwQ", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w0", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"S", "-", "j", "+", "1"}], ")"}], "w2"}]}], "}"}], 
              ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
          RowBox[{"VwQ", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w0", ",", "w2"}], "}"}], ",", "ws"}], "}"}], ",", "S",
             ",", "u"}], "]"}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VwQ", "[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"w0_", ",", 
       RowBox[{"w1_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RatFuncQ", "[", 
           RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "}"}], "}"}], 
    ",", "S_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"j0", "=", 
      RowBox[{"j", "/.", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"1", "/", "w0"}]}], "/.", 
           RowBox[{
            RowBox[{"sig", "[", "j", "]"}], "\[Rule]", "1"}]}], ",", "j"}], 
         "]"}], "]"}]}]}], ";", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Factor", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "-", "j"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{"w1", "-", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w0", "/.", 
             RowBox[{"j", "\[Rule]", 
              RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
        ",", "u"}], "]"}], "-", 
      RowBox[{"I", " ", "u", " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "S"}], "-", 
              RowBox[{"2", "j"}], "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", "u"}], "]"}]}], "+", 
      RowBox[{"2", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}], ")"}], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w1", "-", 
              RowBox[{"(", 
               RowBox[{"w1", "/.", 
                RowBox[{"j", "\[Rule]", 
                 RowBox[{"j0", "-", "2"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w0", "/.", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j", "+", "2"}]}]}], ")"}]}], "]"}], "}"}], ",", "S", 
         ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", 
         RowBox[{"j", "\[Rule]", 
          RowBox[{"j0", "-", "2"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"VQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "+", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "+", "1"}], ")"}], "w0"}], "}"}], ",", 
           "S", ",", "u"}], "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", "1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "S"}], "+", 
               RowBox[{"I", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  RowBox[{"I", "/", "2"}]}], ")"}]}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "-", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w0", "/.", 
            RowBox[{"j", "\[Rule]", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["S", "2"], "-", 
               RowBox[{"I", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "S"}], "+", "1"}], ")"}]}], "-", 
               RowBox[{"2", 
                SuperscriptBox["u", "2"]}]}], " ", ")"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", "u"}], "]"}]}], "+", 
            RowBox[{"2", "u", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], " ", 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}]}], 
        RowBox[{"(*", 
         RowBox[{"S", " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", "1"}], ")"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}], "*)"}], 
        ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.7513531871333733`*^9, 3.751353252645862*^9}, {
   3.751353290053618*^9, 3.751353360053851*^9}, {3.751353402420887*^9, 
   3.751353417124707*^9}, {3.751353453788451*^9, 3.7513536180360126`*^9}, {
   3.751353837387586*^9, 3.75135406713175*^9}, {3.751354100051255*^9, 
   3.751354113211594*^9}, {3.751355069565065*^9, 3.751355103821617*^9}, 
   3.751355141109619*^9, {3.751355224535376*^9, 3.751355225926292*^9}, {
   3.751355255982605*^9, 3.751355307477878*^9}, {3.751355377663698*^9, 
   3.751355377799054*^9}, {3.751355450711787*^9, 3.751355456782202*^9}, {
   3.751355529224312*^9, 3.751355605656228*^9}, 3.751355654971225*^9, {
   3.751355685761595*^9, 3.751355686398844*^9}, 3.75135573086336*^9, {
   3.751364828978654*^9, 3.751364832685629*^9}, 3.751365667608605*^9, {
   3.7513658439115963`*^9, 3.7513658530753508`*^9}, 3.75136611592096*^9, {
   3.751366496985402*^9, 3.7513664999351263`*^9}, {3.751366549197091*^9, 
   3.751366560510899*^9}, 3.75136663366014*^9, {3.75136670057371*^9, 
   3.7513667517549477`*^9}, {3.751366796340397*^9, 3.7513668509034967`*^9}, 
   3.751366911147195*^9, 3.7514293472380943`*^9, {3.751429401662182*^9, 
   3.751429424589572*^9}, 3.7514391142678633`*^9, {3.751439224252502*^9, 
   3.7514392661357813`*^9}, {3.751439306081027*^9, 3.751439432025078*^9}, {
   3.7514525727257347`*^9, 3.751452659203319*^9}, {3.7514544149873533`*^9, 
   3.751454417742532*^9}, {3.7514545918334084`*^9, 3.751454600065648*^9}, {
   3.751534858823935*^9, 3.751534861231185*^9}, {3.7515349074345303`*^9, 
   3.751534970934746*^9}, {3.766130695592752*^9, 3.766130697428308*^9}},
 ExpressionUUID -> "cf65fb25-f73a-4129-b059-f8b623ee01bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"vwq", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
            FractionBox["1", "j"]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"S", "\[Rule]", "15"}]}], "/.", 
     RowBox[{"vwq", "\[Rule]", "VwQ"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"VwQ", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", 
           FractionBox["1", "j"]}], "}"}], ",", 
         FractionBox["1", 
          RowBox[{"S", "+", "1", "-", "j"}]]}], "}"}], ",", "S", ",", "u"}], 
      "]"}], "/.", 
     RowBox[{"S", "\[Rule]", "15"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.751439443591498*^9, 3.751439479785563*^9}, {
  3.751452663796055*^9, 3.751452668813891*^9}, {3.751452718040773*^9, 
  3.751452727253607*^9}, {3.766130702667461*^9, 3.76613070945645*^9}},
 ExpressionUUID -> "29615f22-d6b4-406a-8d40-1ca939c23cd6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.751439443888236*^9, 3.7514394800783367`*^9}, {
   3.751452660586575*^9, 3.7514526693227167`*^9}, {3.75145271837969*^9, 
   3.751452728783572*^9}, 3.7661225047994967`*^9, {3.766130705443145*^9, 
   3.7661307096947002`*^9}},
 ExpressionUUID -> "be7c4e9c-9880-432e-8a19-fb20a6f891ff"]
}, Closed]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.766188008151843*^9}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tools for VQ functions", "Section",
 CellChangeTimes->{{3.766128193417857*^9, 3.7661282030980864`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsCW", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a_.", " ", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b_", "?", "Negative"}], "*", "S"}], "+", "c_"}], ",", 
        RowBox[{"n_", "?", "Negative"}]}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"a", " ", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b"}], "*", "S"}], "-", "c"}], "]"}], ",", "n"}], 
       "]"}]}]}], "}"}]}], ";"}]], "Code"],

Cell[CellGroupData[{

Cell["Expanding weights", "Subsection",
 CellChangeTimes->{{3.750485318961144*^9, 3.750485320809403*^9}, 
   3.7504854933058777`*^9, {3.750576805042611*^9, 3.750576809794983*^9}, 
   3.750648534707326*^9},
 ExpressionUUID -> "ab0f2d0a-0798-44da-95b2-a193e5d26c31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExpandVQWeights", "::", "usage"}], "=", 
   "\"\<ExpandWeights[ex] expands weights in VQ and V. It also eliminates \
polynomial weights where possible.\\nOption Replace can be given. See \
?ApartList for the description of this option.\>\""}], ";"}]], "Code",
 CellChangeTimes->{{3.750648538897073*^9, 3.750648571063167*^9}, {
  3.7506486189583406`*^9, 3.750648694959137*^9}, {3.75064896156044*^9, 
  3.7506489870619173`*^9}, {3.7506499172050953`*^9, 3.750649917336567*^9}, {
  3.750671118277508*^9, 3.75067114947509*^9}, {3.750672133723711*^9, 
  3.750672137197294*^9}},
 ExpressionUUID -> "0ee8318d-4b76-4364-8175-a99db4cefbac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ExpandVQWeights", "::", "failed"}], "=", 
   "\"\<Check failed. Check function is `1`\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpandVQWeights", "::", "passed"}], "=", 
   "\"\<Check passed.\>\""}], ";"}]}], "Code",
 CellChangeTimes->{{3.7507442037999887`*^9, 3.750744220435779*^9}, {
  3.750744262027342*^9, 3.750744269115568*^9}, {3.750744483818708*^9, 
  3.7507445020187683`*^9}},
 ExpressionUUID -> "88c7def7-b20d-4162-802a-7157b91a26be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ExpandVQWeights", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Replace", "\[Rule]", "subsCW"}], ",", 
     RowBox[{"Check", "\[Rule]", "False"}]}], 
    RowBox[{"(*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0", "===", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"#1", "-", "#2"}], "/.", 
          RowBox[{"Global`S", "\[Rule]", 
           RowBox[{"RandomInteger", "[", "20", "]"}]}]}], "]"}]}], "&"}], 
      ")"}], "*)"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandVQWeights", "[", 
   RowBox[{"ex_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rules1", ",", "rules2", ",", 
      RowBox[{"subs", "=", 
       RowBox[{"{", "}"}]}], ",", "vqs", ",", "vqsr", ",", "hd", ",", "sum", 
      ",", "i", ",", "pat", ",", "res", ",", 
      RowBox[{"check", "=", 
       RowBox[{"OptionValue", "[", "Check", "]"}]}], ",", "alreplace"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pat", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sig", "[", "j", "]"}], "|", 
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "*", 
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolynomialQ", "[", 
             RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], "|", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolynomialQ", "[", 
            RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sum", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "/.", 
             RowBox[{"i", "\[Rule]", "j"}]}], ",", 
            RowBox[{"#", "/.", 
             RowBox[{"i", "\[Rule]", 
              RowBox[{"j", "-", "1"}]}]}]}], "}"}], "&"}], "@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "/.", 
               RowBox[{"j", "\[Rule]", "i"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"sig", "[", "i", "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "i"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "i"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"a_.", " ", "i"}], "+", "b_."}]], "\[RuleDelayed]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "b"], 
              RowBox[{
               RowBox[{"sig", "[", "i", "]"}], "^", "a"}]}]}], "}"}]}], 
          ")"}]}], ")"}], "&"}]}], ";", "\n", 
     RowBox[{"alreplace", "=", 
      RowBox[{"Replace", "/.", 
       RowBox[{"Options", "[", "ApartList", "]"}]}]}], ";", "\n", 
     RowBox[{"SetOptions", "[", 
      RowBox[{"ApartList", ",", 
       RowBox[{"Replace", "\[Rule]", 
        RowBox[{"OptionValue", "[", "Replace", "]"}]}]}], "]"}], ";", "\n", 
     RowBox[{"rules1", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h", ":", 
            RowBox[{"V", "|", "VQ"}]}], ")"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a1___", ",", "a2_", ",", 
             RowBox[{"b", ":", "pat"}], ",", "c1_", ",", "c2___"}], "}"}], 
           ",", "args__"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{"h", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"a1", ",", 
                   RowBox[{"a2", "*", "#2"}], ",", "c1", ",", "c2"}], "}"}], 
                 ",", "args"}], "]"}], "*)"}], 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#1", "*", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a1", ",", "#2", ",", "c1", ",", "c2"}], "}"}], 
                    ",", "args"}], "]"}]}], ")"}], "&"}], "@@@", 
                 RowBox[{"ApartList", "[", 
                  RowBox[{
                   RowBox[{"a2", "*", "#2"}], ",", "j"}], "]"}]}], ")"}]}], 
              ")"}], "-", 
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{"h", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"a1", ",", "a2", ",", 
                   RowBox[{"#1", "*", "c1"}], ",", "c2"}], "}"}], ",", 
                 "args"}], "]"}], "*)"}], 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#1", "*", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a1", ",", "a2", ",", "#2", ",", "c2"}], "}"}], 
                    ",", "args"}], "]"}]}], ")"}], "&"}], "@@@", 
                 RowBox[{"ApartList", "[", 
                  RowBox[{
                   RowBox[{"#1", "*", "c1"}], ",", "j"}], "]"}]}], ")"}]}], 
              ")"}]}], "&"}], "@@", 
           RowBox[{"sum", "[", "b", "]"}]}], ")"}]}], ",", " ", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"h", ":", 
            RowBox[{"V", "|", "VQ"}]}], ")"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a1___", ",", "a2_", ",", 
             RowBox[{"b", ":", "pat"}]}], "}"}], ",", "args__"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{"h", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"a1", ",", 
                   RowBox[{"a2", "*", "#2"}]}], "}"}], ",", "args"}], "]"}], 
               "*)"}], 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#1", "*", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a1", ",", "#2"}], "}"}], ",", "args"}], "]"}]}], 
                   ")"}], "&"}], "@@@", 
                 RowBox[{"ApartList", "[", 
                  RowBox[{
                   RowBox[{"a2", "*", "#2"}], ",", "j"}], "]"}]}], ")"}]}], 
              ")"}], "-", 
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"#1", "/.", 
                RowBox[{"j", "\[Rule]", "0"}]}], "]"}], 
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a1", ",", "a2"}], "}"}], ",", "args"}], "]"}]}]}], 
            "&"}], "@@", 
           RowBox[{"sum", "[", "b", "]"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"b", ":", "pat"}], ",", "c1_", ",", "c2___"}], "}"}], 
           ",", "s_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"#1", "/.", 
                RowBox[{"{", 
                 RowBox[{"j", "\[Rule]", "s"}], "}"}]}], "]"}], 
              RowBox[{"V", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"c1", ",", "c2"}], "}"}], ",", "s"}], "]"}]}], "-", 
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{"V", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"#1", "*", "c1"}], ",", "c2"}], "}"}], ",", "s"}], 
                "]"}], "*)"}], 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"#1", "*", 
                    RowBox[{"V", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#2", ",", "c2"}], "}"}], ",", "s"}], "]"}]}], 
                   ")"}], "&"}], "@@@", 
                 RowBox[{"ApartList", "[", 
                  RowBox[{
                   RowBox[{"#1", "*", "c1"}], ",", "j"}], "]"}]}], ")"}]}], 
              ")"}]}], "&"}], "@@", 
           RowBox[{"sum", "[", "b", "]"}]}], ")"}]}], ",", "\n", 
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b", ":", "pat"}], "}"}], ",", "s_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{"#1", "/.", 
              RowBox[{"{", 
               RowBox[{"j", "\[Rule]", "s"}], "}"}]}], "]"}], "&"}], "@@", 
           RowBox[{"sum", "[", "b", "]"}]}], ")"}]}]}], "}"}]}], ";", "\n", 
     RowBox[{"rules2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h", ":", 
          RowBox[{"V", "|", "VQ"}]}], ")"}], "[", 
        RowBox[{"weights_", ",", "args__"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Times", "@@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Times", "@@", "#1"}], ",", 
                  RowBox[{"h", "[", 
                   RowBox[{"#2", ",", "args"}], "]"}]}], "}"}], "&"}], "@@", 
               RowBox[{"Transpose", "[", 
                RowBox[{"#", "/.", 
                 RowBox[{"hd", "\[Rule]", "List"}]}], "]"}]}], ")"}], "&"}], "/@", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Outer", "[", 
              RowBox[{"hd", ",", "\n", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"hd", "@@@", 
                    RowBox[{"ApartList", "[", 
                    RowBox[{"#", ",", "j"}], "]"}]}], ")"}], "&"}], "/@", 
                  "weights"}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ";", "\n", 
     RowBox[{"vqs", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"ex", ",", 
         RowBox[{"_V", "|", "_VQ"}], ",", "All"}], "]"}], "]"}]}], ";", "\n", 
     
     RowBox[{"vqsr", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{"vqs", ",", "rules2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"subs", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"vqs", "\[Rule]", "vqsr"}], "]"}], ",", 
        RowBox[{"HoldPattern", "[", 
         RowBox[{"a_", "\[Rule]", "a_"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"vqs", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"vqsr", ",", 
          RowBox[{
           RowBox[{"V", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"___", ",", "pat", ",", "___"}], "}"}], ",", "_"}], 
            "]"}], "|", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"__", ",", "pat", ",", "___"}], "}"}], ",", "__"}], 
            "]"}]}], ",", "All"}], "]"}], ",", 
        RowBox[{"First", "/@", "subs"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"!", " ", 
       RowBox[{
       "here", " ", "I", " ", "assume", " ", "that", " ", "Complement", " ", 
        "removes", " ", "duplicates"}]}], "*)"}], "\n", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"vqs", "\[NotEqual]", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vqsr", "=", 
         RowBox[{"Replace", "[", 
          RowBox[{"vqs", ",", "rules1", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\n", 
        RowBox[{"subs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"subs", ",", 
           RowBox[{"Thread", "[", 
            RowBox[{"vqs", "\[Rule]", "vqsr"}], "]"}]}], "]"}]}], ";", "\n", 
        RowBox[{"vqs", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{"vqsr", ",", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"___", ",", "pat", ",", "___"}], "}"}], ",", "_"}], 
               "]"}], "|", 
              RowBox[{"VQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"__", ",", "pat", ",", "___"}], "}"}], ",", "__"}], 
               "]"}]}], ",", "All"}], "]"}], ",", 
           RowBox[{"First", "/@", "subs"}]}], "]"}]}]}]}], 
      RowBox[{"(*", 
       RowBox[{"!", " ", 
        RowBox[{
        "here", " ", "I", " ", "assume", " ", "that", " ", "Complement", " ", 
         "removes", " ", "duplicates"}]}], "*)"}], "\n", "]"}], ";", "\n", 
     RowBox[{"SetOptions", "[", 
      RowBox[{"ApartList", ",", 
       RowBox[{"Replace", "\[Rule]", "alreplace"}]}], "]"}], ";", "\n", 
     RowBox[{"res", "=", 
      RowBox[{"ex", "//.", 
       RowBox[{"Dispatch", "[", "subs", "]"}]}]}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"MatchQ", "[", 
         RowBox[{"check", ",", 
          RowBox[{"(", 
           RowBox[{"False", "|", "None"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"check", "[", 
           RowBox[{"ex", ",", "res"}], "]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"ExpandVQWeights", "::", "failed"}], ",", "check"}], 
           "]"}], ";", 
          RowBox[{"Return", "[", "$Failed", "]"}]}], ",", "\n", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<   ExpandVQWeights: \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"Darker", "@", "Green"}], "}"}]}], "]"}], ",", 
           RowBox[{"ExpandVQWeights", "::", "passed"}]}], "]"}]}], "]"}]}], 
      "\n", "]"}], ";", "\n", "res"}]}], "\n", "]"}]}]}], "Code",
 CellChangeTimes->{
  3.750648713361772*^9, {3.7506489947853394`*^9, 3.750649026756674*^9}, {
   3.7506490575140944`*^9, 3.750649135530332*^9}, {3.750649232795862*^9, 
   3.7506492335792913`*^9}, {3.750649632803534*^9, 3.750649674623536*^9}, {
   3.7506497249043207`*^9, 3.750649760179549*^9}, {3.750649854494125*^9, 
   3.750649903049726*^9}, {3.7506692128602247`*^9, 3.750669215615511*^9}, {
   3.750670697856298*^9, 3.750670752522339*^9}, {3.750670791355033*^9, 
   3.7506709248479853`*^9}, {3.750670956574246*^9, 3.750670981034491*^9}, {
   3.750671024898768*^9, 3.7506710860504913`*^9}, {3.750671167028543*^9, 
   3.750671190961912*^9}, 3.7506713284080687`*^9, {3.750671795839409*^9, 
   3.750671843560008*^9}, {3.750672359125139*^9, 3.750672375589291*^9}, {
   3.7506724189810543`*^9, 3.750672506169571*^9}, 3.750686111741905*^9, {
   3.750742701739834*^9, 3.750742786235619*^9}, {3.750742837085877*^9, 
   3.750742861467951*^9}, {3.7507439517188387`*^9, 3.750744196928475*^9}, {
   3.750744229639995*^9, 3.750744254688815*^9}, {3.750744440536702*^9, 
   3.750744480209832*^9}, 3.7507446983246927`*^9, 3.75074475473284*^9, {
   3.750744939406288*^9, 3.750744959259364*^9}, 3.750745025018085*^9, {
   3.7507452897393637`*^9, 3.7507453036112967`*^9}, {3.750745349197115*^9, 
   3.7507454023486633`*^9}, {3.751585069812542*^9, 3.7515850852185802`*^9}, {
   3.75158587310711*^9, 3.751585934886204*^9}, {3.7515859694345016`*^9, 
   3.7515860441479263`*^9}, {3.751586102419622*^9, 3.751586307035781*^9}, {
   3.7515863390525723`*^9, 3.75158657477499*^9}, {3.751586632551691*^9, 
   3.751586667968349*^9}, {3.751586738314043*^9, 3.751586738450115*^9}, {
   3.751587006138309*^9, 3.751587006518112*^9}, {3.751587125149576*^9, 
   3.751587133315222*^9}, 3.7515872283079243`*^9, {3.751587457828497*^9, 
   3.751587480652611*^9}, {3.751587686327335*^9, 3.7515878743683977`*^9}, {
   3.751587907542262*^9, 3.7515879426700077`*^9}, {3.7515879776961412`*^9, 
   3.751587977843144*^9}, {3.751588021567342*^9, 3.751588103877993*^9}, {
   3.751588142215806*^9, 3.751588143411467*^9}, {3.75158817480825*^9, 
   3.751588175203641*^9}, {3.751588248006744*^9, 3.751588308508479*^9}, {
   3.751588442689789*^9, 3.751588456409958*^9}, {3.75158854434692*^9, 
   3.751588571075892*^9}, 3.751605850033338*^9, {3.751626414141891*^9, 
   3.7516264248804398`*^9}, {3.766128214878604*^9, 3.766128216787837*^9}, {
   3.766201656626813*^9, 3.766201657361252*^9}, 3.766202145868021*^9, {
   3.766202186507277*^9, 3.766202188821045*^9}},
 ExpressionUUID -> "76345696-aa47-4037-9de4-8026b3acdf16"],

Cell[BoxData[
 RowBox[{"ExpandVQWeights", "[", 
  RowBox[{"V", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S"}], "]"}], 
  "]"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Multiplying by fractions", "Subsection",
 CellChangeTimes->{{3.750739678880274*^9, 3.750739685120783*^9}},
 ExpressionUUID -> "40680fc0-17ab-4c33-95f8-8995b0b1d5d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ReduceVQFractions", "::", "usage"}], "=", 
   "\"\<ReduceVQFractions[ex] eliminates u-fractions in front of Q and VQ.\\n\
\!\(\*
StyleBox[\"NB\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"Remember\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"apply\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"ExpandVQWeight\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"result\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\"afterwards\",
FontWeight->\"Bold\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Bold\"]\)\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ReduceVQFractions", "::", "failed"}], "=", 
   "\"\<Check failed. Check function is `1`\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ReduceVQFractions", "::", "passed"}], "=", 
   "\"\<Check passed.\>\""}], ";"}]}], "Code",
 CellChangeTimes->{{3.750723265191886*^9, 3.7507233570476627`*^9}, {
   3.750723397457766*^9, 3.750723459249004*^9}, {3.750723517138771*^9, 
   3.7507235484247017`*^9}, 3.750724272119101*^9, {3.750726571388556*^9, 
   3.750726571483533*^9}, {3.750727042340788*^9, 3.750727042564402*^9}, {
   3.750727450471739*^9, 3.7507274939218607`*^9}, {3.750727537338045*^9, 
   3.750727716325735*^9}, {3.750727848859449*^9, 3.750727887525894*^9}, {
   3.7507279687265253`*^9, 3.750728094495659*^9}, {3.750728152372777*^9, 
   3.750728173709744*^9}, {3.750730218896728*^9, 3.7507302765645323`*^9}, {
   3.7507303466775703`*^9, 3.750730347047936*^9}, {3.750730410785048*^9, 
   3.7507304496493053`*^9}, 3.7507304801580153`*^9, {3.750730547465869*^9, 
   3.750730609373885*^9}, 3.7507307365900793`*^9, {3.7507308839956293`*^9, 
   3.7507308973950233`*^9}, 3.750737682210663*^9, {3.75073774807454*^9, 
   3.7507377952445087`*^9}, {3.750737832790423*^9, 3.750737832957547*^9}, {
   3.750737970217846*^9, 3.750737972315843*^9}, {3.7507380358827763`*^9, 
   3.750738079524993*^9}, {3.750738114123308*^9, 3.750738132412828*^9}, {
   3.75073824217198*^9, 3.750738278371369*^9}, {3.750738322427328*^9, 
   3.75073836381157*^9}, {3.750738402020027*^9, 3.750738406028174*^9}, {
   3.750738690925756*^9, 3.750738720567247*^9}, 3.750738781253419*^9, {
   3.75073881934128*^9, 3.750738834765389*^9}, {3.75073892134167*^9, 
   3.7507392764730043`*^9}, {3.750739365422433*^9, 3.75073937423783*^9}, 
   3.750739424356689*^9, {3.750739560263105*^9, 3.750739597670775*^9}, {
   3.750739959832868*^9, 3.75073996016514*^9}, {3.7507423638723373`*^9, 
   3.750742430044437*^9}, {3.750742967373129*^9, 3.750742988565283*^9}, {
   3.750744294208931*^9, 3.750744391659116*^9}, {3.750744507940278*^9, 
   3.7507445142689543`*^9}},
 ExpressionUUID -> "fe521a36-88dd-492d-b85b-605a06721397"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ReduceVQFractions", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Check", "\[Rule]", "False"}], 
    RowBox[{"(*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"0", "===", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"#1", "-", "#2"}], "/.", 
          RowBox[{"S", "\[Rule]", 
           RowBox[{"RandomInteger", "[", "20", "]"}]}]}], "]"}]}], "&"}], 
      ")"}], "*)"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReduceVQFractions", "[", 
   RowBox[{"ex_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "multrules", ",", "shiftrules", ",", "polyrules", ",", "id", ",", "res", 
      ",", 
      RowBox[{"check", "=", 
       RowBox[{"OptionValue", "[", "Check", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"multrules", "=", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"id", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", ":", 
              RowBox[{"\[ImaginaryI]", "+", 
               RowBox[{"2", " ", "u"}]}]}], ")"}], 
            RowBox[{"n_Integer", "?", "Negative"}]], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{"s_", ",", "u"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"sig", "[", "s", "]"}], 
           SuperscriptBox["p", "n"]}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"s", "-", "j", "+", "1"}]]}], "}"}], ",", "s", ",", 
             "u"}], "]"}]}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox[
               RowBox[{"sig", "[", "j", "]"}], 
               RowBox[{"s", "-", "j", "+", "1"}]], "}"}], ",", "s", ",", 
             "u"}], "]"}]}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"id", "[", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"p", ":", 
               RowBox[{"\[ImaginaryI]", "+", 
                RowBox[{"2", " ", "u"}]}]}], ")"}], 
             RowBox[{"n_Integer", "?", "Negative"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "s_", ",", "u"}], 
            "]"}]}], "/;", 
          RowBox[{"Negative", "[", "n", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "n"], 
           RowBox[{"sig", "[", "s", "]"}], 
           RowBox[{"V", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"sig", "[", "j", "]"}], "w1"}], ",", "ws"}], "}"}], 
             ",", "s"}], "]"}]}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"s", "-", "j", "+", "1"}]], ",", 
               RowBox[{
                RowBox[{"sig", "[", "j", "]"}], "w1"}], ",", "ws"}], "}"}], 
             ",", "s", ",", "u"}], "]"}]}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"s", "-", "j", "+", "1"}]], ",", 
               RowBox[{
                RowBox[{"sig", "[", "j", "]"}], "w1"}], ",", "ws"}], "}"}], 
             ",", "s", ",", "u"}], "]"}]}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"id", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", ":", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               RowBox[{"2", " ", "u"}]}]}], ")"}], 
            RowBox[{"n_Integer", "?", "Negative"}]], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{"s_", ",", "u"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          SuperscriptBox["p", "n"], "-", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sig", "[", "j", "]"}], ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"s", "-", "j", "+", "1"}]]}], "}"}], ",", "s", ",", 
             "u"}], "]"}]}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", 
               RowBox[{"s", "-", "j", "+", "1"}]], "}"}], ",", "s", ",", 
             "u"}], "]"}]}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"id", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", ":", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               RowBox[{"2", " ", "u"}]}]}], ")"}], 
            RowBox[{"n_Integer", "?", "Negative"}]], "]"}], 
          RowBox[{"VQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "s_", ",", "u"}], 
           "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "n"], 
           RowBox[{"V", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w1", ",", "ws"}], "}"}], ",", "s"}], "]"}]}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sig", "[", "j", "]"}], ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"s", "-", "j", "+", "1"}]], ",", "w1", ",", "ws"}], 
              "}"}], ",", "s", ",", "u"}], "]"}]}], "-", 
          RowBox[{"I", " ", 
           RowBox[{"id", "[", 
            SuperscriptBox["p", 
             RowBox[{"n", "+", "1"}]], "]"}], 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"s", "-", "j", "+", "1"}]], ",", "w1", ",", "ws"}], 
              "}"}], ",", "s", ",", "u"}], "]"}]}]}]}]}], 
       "\[IndentingNewLine]", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"shiftrules", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ":", 
         RowBox[{
          RowBox[{"id", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "u"}], "+", 
              RowBox[{"Complex", "[", 
               RowBox[{"0", ",", 
                RowBox[{"l_", "?", "OddQ"}]}], "]"}]}], ")"}], 
            RowBox[{"n_Integer", "?", "Negative"}]], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"_", ",", "u"}], "]"}], "|", 
            RowBox[{"VQ", "[", 
             RowBox[{"_List", ",", "_", ",", "u"}], "]"}]}], ")"}]}]}], 
        "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"FlatCollect", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"p", "/.", 
                RowBox[{"u", "\[Rule]", 
                 RowBox[{"u", "-", 
                  RowBox[{"I", " ", 
                   RowBox[{"IntegerPart", "[", 
                    RowBox[{"l", "/", "2"}], "]"}]}]}]}]}], "/.", 
               RowBox[{"id", "\[Rule]", 
                RowBox[{"id", "@*", "Factor"}]}]}], ",", 
              RowBox[{"_id", "|", "_Q", "|", "_VQ"}], ",", "Factor"}], "]"}], 
            "//.", "multrules"}], "/.", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"u", "+", 
             RowBox[{"I", " ", 
              RowBox[{"IntegerPart", "[", 
               RowBox[{"l", "/", "2"}], "]"}]}]}]}]}], "/.", 
          RowBox[{"id", "\[Rule]", 
           RowBox[{"id", "@*", "Factor"}]}]}], ")"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"FlatCollect", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"_Q", "|", "_VQ"}], ",", 
            RowBox[{
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"id", "[", "#2", "]"}], "*", "#1"}], "&"}], "@@@", 
                RowBox[{"ApartList", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"GaussianIntegers", "\[Rule]", "True"}]}], "]"}], 
                  ",", "u", ",", "\n", 
                  RowBox[{"Replace", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Power", "[", 
                    RowBox[{
                    RowBox[{"a_.", " ", "u"}], "+", "b_."}], "]"}], "^", 
                    "n_"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"b", "/", "a"}]}]}], ")"}], "^", "n"}]}], ",", 
                    RowBox[{"e_", "\[RuleDelayed]", 
                    RowBox[{"RatFactor", "[", 
                    RowBox[{"e", ",", "u"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
               ")"}]}], "&"}]}], "]"}], ",", 
          RowBox[{"_Q", "|", "_VQ", "|", "_id"}], ",", "Factor"}], "]"}], 
        "*)"}], "\n", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"DistributeCollect", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"_Q", "|", "_VQ", "|", "_Eta", "|", "_PP"}], ",", 
            RowBox[{
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"id", "[", "#2", "]"}], "*", "#1"}], "&"}], "@@@", 
                RowBox[{"ApartList", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"GaussianIntegers", "\[Rule]", "True"}]}], "]"}], 
                  ",", "u", ",", "\n", 
                  RowBox[{"Replace", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a_.", "*", 
                    SuperscriptBox["u", "n_"]}], "\[RuleDelayed]", 
                    SuperscriptBox["u", "n"]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Power", "[", 
                    RowBox[{
                    RowBox[{"a_.", " ", "u"}], "+", "b_."}], "]"}], "^", 
                    "n_"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "u"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"b", "/", "a"}]}]}], ")"}], "^", "n"}]}], ",", 
                    RowBox[{"e_", "\[RuleDelayed]", 
                    RowBox[{"RatFactor", "[", 
                    RowBox[{"e", ",", "u"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
               ")"}]}], "&"}]}], "]"}], "/.", "shiftrules"}], "/.", 
         RowBox[{"id", "\[Rule]", "Identity"}]}], ",", 
        RowBox[{"ApartList", "::", "warn"}]}], "]"}]}], ";", "\n", 
     RowBox[{"polyrules", "=", 
      RowBox[{"{", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "k_."], " ", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
            "]"}]}], "/;", 
          RowBox[{"Positive", "[", "k", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["u", "k"], " ", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "S", " ", 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"Q", "[", 
                 RowBox[{"S", ",", "u"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", 
                  "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "k_."], " ", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sig", "[", "j", "]"}], ",", "w_", ",", "ws___"}], 
              "}"}], ",", "S", ",", "u"}], "]"}]}], "/;", 
          RowBox[{"Positive", "[", "k", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["u", "k"], " ", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"w", " ", 
                  RowBox[{"sig", "[", "j", "]"}]}], ",", "ws"}], "}"}], ",", 
               "S", ",", "u"}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "S", " ", 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"w", " ", 
                    RowBox[{"sig", "[", "j", "]"}]}], ",", "ws"}], "}"}], ",",
                   "S", ",", "u"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"j", " ", "w", " ", 
                    RowBox[{"sig", "[", "j", "]"}]}], ",", "ws"}], "}"}], ",",
                   "S", ",", "u"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"w", " ", 
                    RowBox[{"sig", "[", "j", "]"}]}], ",", "ws"}], "}"}], ",",
                   "S", ",", "u"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"sig", "[", "j", "]"}], ",", "w", ",", "ws"}], 
                   "}"}], ",", "S", ",", "u"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "k_."], " ", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", 
                RowBox[{"1", "-", "j", "+", "S"}]], ",", "ws___"}], "}"}], 
             ",", "S", ",", "u"}], "]"}]}], "/;", 
          RowBox[{"Positive", "[", "k", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["u", "k"], " ", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"1", "-", "j", "+", "S"}]], ",", "ws"}], "}"}], ",",
                "S", ",", "u"}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"V", "[", 
                  RowBox[{
                   RowBox[{"{", "ws", "}"}], ",", "S"}], "]"}]}], 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]]}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", "ws", "}"}], ",", "S", ",", "u"}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], 
                 "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"1", "-", "j", "+", "S"}]], ",", "ws"}], "}"}], 
                  ",", "S", ",", "u"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    FractionBox["1", 
                    RowBox[{"1", "-", "j", "+", "S"}]], ",", "ws"}], "}"}], 
                  ",", "S", ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
        "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "k_."], " ", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", 
             "u"}], "]"}]}], "/;", 
          RowBox[{"Positive", "[", "k", "]"}]}], "\[RuleDelayed]", " ", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["u", "k"], " ", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                FractionBox[
                 RowBox[{"sig", "[", "j", "]"}], 
                 RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", 
               "u"}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"sig", "[", "S", "]"}], 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"Q", "[", 
                 RowBox[{"S", ",", "u"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   FractionBox[
                    RowBox[{"sig", "[", "j", "]"}], 
                    RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", 
                  "u"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    FractionBox[
                    RowBox[{"sig", "[", "j", "]"}], 
                    RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", 
                  ",", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "k_."], " ", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"sig", "[", "j", "]"}], 
                RowBox[{"1", "-", "j", "+", "S"}]], ",", "w_", ",", "ws___"}],
               "}"}], ",", "S", ",", "u"}], "]"}]}], "/;", 
          RowBox[{"Positive", "[", "k", "]"}]}], "\[RuleDelayed]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["u", "k"], " ", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox[
                  RowBox[{"sig", "[", "j", "]"}], 
                  RowBox[{"1", "-", "j", "+", "S"}]], ",", "w", ",", "ws"}], 
                "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"sig", "[", "S", "]"}], " ", 
                RowBox[{"V", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"w", ",", "ws"}], "}"}], ",", "S"}], "]"}], 
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"w", " ", 
                    RowBox[{"sig", "[", "j", "]"}]}], ",", "ws"}], "}"}], ",",
                   "S", ",", "u"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"sig", "[", "j", "]"}], 
                    RowBox[{"1", "-", "j", "+", "S"}]], ",", "w", ",", "ws"}],
                    "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"k", "-", "1"}]], 
                RowBox[{"VQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    FractionBox[
                    RowBox[{"sig", "[", "j", "]"}], 
                    RowBox[{"1", "-", "j", "+", "S"}]], ",", "w", ",", "ws"}],
                    "}"}], ",", "S", ",", "u"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}]}], "}"}]}], ";", "\n", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//.", "polyrules"}]}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"MatchQ", "[", 
         RowBox[{"check", ",", 
          RowBox[{"(", 
           RowBox[{"False", "|", "None"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"check", "[", 
           RowBox[{"ex", ",", "res"}], "]"}]}], ",", "\n", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"ReduceVQFractions", "::", "failed"}], ",", "check"}], 
           "]"}], ";", 
          RowBox[{"Return", "[", "$Failed", "]"}]}], ",", "\n", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<   ReduceVQFractions: \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"Darker", "@", "Green"}], "}"}]}], "]"}], ",", 
           RowBox[{"ReduceVQFractions", "::", "passed"}]}], "]"}]}], "]"}]}], 
      "\n", "]"}], ";", "\n", "res"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.750723265191886*^9, 3.7507233570476627`*^9}, {
   3.750723397457766*^9, 3.750723459249004*^9}, {3.750723517138771*^9, 
   3.7507235484247017`*^9}, 3.750724272119101*^9, {3.750726571388556*^9, 
   3.750726571483533*^9}, {3.750727042340788*^9, 3.750727042564402*^9}, {
   3.750727450471739*^9, 3.7507274939218607`*^9}, {3.750727537338045*^9, 
   3.750727716325735*^9}, {3.750727848859449*^9, 3.750727887525894*^9}, {
   3.7507279687265253`*^9, 3.750728094495659*^9}, {3.750728152372777*^9, 
   3.750728173709744*^9}, {3.750730218896728*^9, 3.7507302765645323`*^9}, {
   3.7507303466775703`*^9, 3.750730347047936*^9}, {3.750730410785048*^9, 
   3.7507304496493053`*^9}, 3.7507304801580153`*^9, {3.750730547465869*^9, 
   3.750730609373885*^9}, 3.7507307365900793`*^9, {3.7507308839956293`*^9, 
   3.7507308973950233`*^9}, 3.750737682210663*^9, {3.75073774807454*^9, 
   3.7507377952445087`*^9}, {3.750737832790423*^9, 3.750737832957547*^9}, {
   3.750737970217846*^9, 3.750737972315843*^9}, {3.7507380358827763`*^9, 
   3.750738079524993*^9}, {3.750738114123308*^9, 3.750738132412828*^9}, {
   3.75073824217198*^9, 3.750738278371369*^9}, {3.750738322427328*^9, 
   3.75073836381157*^9}, {3.750738402020027*^9, 3.750738406028174*^9}, {
   3.750738690925756*^9, 3.750738720567247*^9}, 3.750738781253419*^9, {
   3.75073881934128*^9, 3.750738834765389*^9}, {3.75073892134167*^9, 
   3.7507392764730043`*^9}, {3.750739365422433*^9, 3.75073937423783*^9}, 
   3.750739424356689*^9, {3.750739560263105*^9, 3.750739597670775*^9}, {
   3.750739959832868*^9, 3.75073996016514*^9}, {3.7507423638723373`*^9, 
   3.750742430044437*^9}, {3.750742967373129*^9, 3.750742988565283*^9}, {
   3.750744294208931*^9, 3.750744401832356*^9}, {3.750744519049705*^9, 
   3.750744527652876*^9}, {3.750744692490247*^9, 3.750744693333866*^9}, {
   3.750744724034144*^9, 3.750744762658703*^9}, {3.750744988958603*^9, 
   3.750745018371175*^9}, {3.750745097139632*^9, 3.750745097389441*^9}, {
   3.7507454069641047`*^9, 3.750745415982801*^9}, {3.751078912157578*^9, 
   3.751078935880013*^9}, 3.751626525762382*^9, 3.751637380747862*^9, {
   3.751638409063065*^9, 3.751638411688428*^9}, {3.751638458820225*^9, 
   3.751638489089843*^9}, {3.751868204028681*^9, 3.751868251892223*^9}, {
   3.751868285382703*^9, 3.751868485274077*^9}, {3.751868599727868*^9, 
   3.751868667710446*^9}, {3.751868711163006*^9, 3.7518687212624397`*^9}, {
   3.751870162939197*^9, 3.751870216914836*^9}, {3.751871425648622*^9, 
   3.75187144719831*^9}, {3.751872011291741*^9, 3.7518720459568253`*^9}, {
   3.751872247794119*^9, 3.751872249200521*^9}, {3.751872471556347*^9, 
   3.7518724739150867`*^9}, {3.751872518930335*^9, 3.751872530469199*^9}, {
   3.766128435064723*^9, 3.766128452372594*^9}, {3.766201647837049*^9, 
   3.766201649117975*^9}, {3.766202206709931*^9, 3.7662022073610277`*^9}},
 ExpressionUUID -> "719172b9-6a6d-46f0-b11e-412a66eac4b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["V product expand", "Subsection",
 CellChangeTimes->{{3.751755567289835*^9, 3.751755570913711*^9}},
 ExpressionUUID -> "842e3e67-6f0a-4887-a357-29d908d6e04d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NameQ", "[", "\"\<ShuffleProduct\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.751755608046434*^9, 3.7517556225446863`*^9}, {
  3.751755675731143*^9, 3.7517556914513483`*^9}},
 ExpressionUUID -> "9a990fb1-18c6-49e9-be81-5d3998137b15"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.751755679718583*^9, 3.75175569200495*^9}},
 ExpressionUUID -> "22924ce3-6e75-4b98-90be-446107b4652a"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ShuffleProduct", "[", 
    RowBox[{"a_List", ",", "b_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"chrs", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], ",", "nums"}], "}"}], ",", 
     RowBox[{
      RowBox[{"nums", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "chrs", "]"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"Permute", "[", 
           RowBox[{"chrs", ",", "#1"}], "]"}], "]"}], "&"}], ")"}], "/@", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"#1", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{"nums", ",", "#1"}], "]"}]}], "]"}], "&"}], ")"}], "/@", 
        
        RowBox[{"Subsets", "[", 
         RowBox[{"nums", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "a", "]"}], "}"}]}], "]"}]}]}]}]}], "]"}]}],
   ";", 
  RowBox[{
   RowBox[{"Options", "[", "StuffleProduct", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Function", "\[Rule]", "Times"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"StuffleProduct", "[", 
    RowBox[{"alist_List", ",", "blist_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", ",", 
       RowBox[{"ar", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "alist", "]"}], "]"}]}], ",", 
       RowBox[{"br", "=", 
        RowBox[{"-", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "blist", "]"}], "]"}], "]"}]}]}], ",", "p", 
       ",", "s", ",", "l"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"ShuffleProduct", "[", 
        RowBox[{"ar", ",", "br"}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Outer", "[", 
               RowBox[{"l", ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"List", "/@", "#1"}], "//.", "\[VeryThinSpace]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"pre___", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ":", 
                    RowBox[{"Alternatives", "@@", "ar"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ":", 
                    RowBox[{"Alternatives", "@@", "br"}]}], "}"}], ",", 
                    "post___"}], "}"}], "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{"pre", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"s", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", "post"}], 
                    "}"}]}]}], ")"}]}]}], "]"}], "&"}], ")"}], "/@", "res"}], 
           "]"}], "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "\[Rule]", "Sequence"}], ",", 
            RowBox[{"l", "\[Rule]", "List"}]}], "}"}]}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"ar", ",", "br"}], "]"}], "\[Rule]", 
           RowBox[{"Join", "[", 
            RowBox[{"alist", ",", "blist"}], "]"}]}], "]"}]}], "/.", 
        "\[VeryThinSpace]", 
        RowBox[{"p", "\[Rule]", 
         RowBox[{"OptionValue", "[", "Function", "]"}]}]}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.749798487275564*^9, 3.749798515916214*^9}, {
  3.751755600645994*^9, 3.751755601521964*^9}, {3.751755696981642*^9, 
  3.75175574374279*^9}, {3.7661285188616962`*^9, 3.766128521237062*^9}},
 ExpressionUUID -> "c57cf145-9405-48ec-af3c-ef2419512c7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vproduct", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"weights1_List", ",", "S"}], "]"}], 
       RowBox[{"V", "[", 
        RowBox[{"weights2_List", ",", "S"}], "]"}]}], ":>", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"#", ",", "S"}], "]"}], "&"}], "/@", 
         RowBox[{"StuffleProduct", "[", 
          RowBox[{"weights1", ",", "weights2", ",", 
           RowBox[{"Function", "\[Rule]", "Times"}]}], "]"}]}], ")"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"weights1_List", ",", "S"}], "]"}], "^", 
       RowBox[{"n_Integer", "?", "Positive"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"#", ",", "S"}], "]"}], "&"}], "/@", 
           RowBox[{"StuffleProduct", "[", 
            RowBox[{"weights1", ",", "weights1", ",", 
             RowBox[{"Function", "\[Rule]", "Times"}]}], "]"}]}], ")"}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"weights1", ",", "S"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpandVProducts", "[", "ex_", "]"}], ":=", 
   RowBox[{"FixedPoint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FlatCollect", "[", 
       RowBox[{
        RowBox[{"#", "/.", "Vproduct"}], ",", "_V"}], "]"}], "&"}], ",", 
     "ex"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.749798226928431*^9, 3.749798269027609*^9}, {
   3.749798301440168*^9, 3.749798372004644*^9}, {3.749798539540348*^9, 
   3.749798539708494*^9}, {3.749798888348221*^9, 3.749798888963732*^9}, {
   3.7497989434597073`*^9, 3.749799228140223*^9}, {3.749799274540819*^9, 
   3.7497992747292633`*^9}, {3.7517557666137447`*^9, 3.751755795084601*^9}, {
   3.751755888703952*^9, 3.75175589011727*^9}, {3.751763803227076*^9, 
   3.751763836058939*^9}, {3.751763906075589*^9, 3.751763919899414*^9}, 
   3.751763981067792*^9, {3.7517640787562037`*^9, 3.75176407892811*^9}, 
   3.7517643591738853`*^9, {3.766128528893742*^9, 3.766128530640676*^9}},
 ExpressionUUID -> "57a1a9fe-8d1c-47de-b7cb-c3980cb76ba0"]
}, Closed]],

Cell[CellGroupData[{

Cell["VQCollect,VQExpand,VQReduce", "Subsection",
 CellChangeTimes->{{3.7661308135523663`*^9, 3.766130825528412*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VQCollect", "[", 
    RowBox[{"ex_", ",", 
     RowBox[{"func_:", "Factor"}]}], "]"}], ":=", 
   RowBox[{"FlatCollect", "[", 
    RowBox[{"ex", ",", 
     RowBox[{"_Q", "|", "_VQ", "|", "_V", "|", "_Eta", "|", "_PP"}], ",", 
     "func"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VQExpand", "[", 
    RowBox[{"ex_", ",", 
     RowBox[{"func_:", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Apart", "[", 
         RowBox[{
          RowBox[{"Factor", "@", "#"}], ",", "u"}], "]"}], "&"}], ")"}]}]}], 
    "]"}], ":=", 
   RowBox[{"DistributeCollect", "[", 
    RowBox[{"ex", ",", 
     RowBox[{"_Q", "|", "_VQ", "|", "_V", "|", "_Eta", "|", "_PP"}], ",", 
     "func"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VQReduce", "[", "ex_", "]"}], ":=", 
   RowBox[{"VQExpand", "[", 
    RowBox[{
     RowBox[{"ExpandVQWeights", "@", 
      RowBox[{"ReduceVQFractions", "[", "ex", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Apart", "[", 
       RowBox[{
        RowBox[{"Factor", "@", "#"}], ",", "u"}], "]"}], "&"}]}], "]"}]}], 
  ";"}]}], "Code"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Inverse Baxter operators F1[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", "1"], "[", "\[Ellipsis]", "]"}], 
   TraditionalForm]]],
 ", F2[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", "2"], "[", "\[Ellipsis]", "]"}], 
   TraditionalForm]]],
 ", Eq. (3.71)"
}], "Section",
 CellChangeTimes->{{3.751535637458086*^9, 3.7515356413233213`*^9}, {
  3.751535790372015*^9, 3.751535797060367*^9}, {3.766184846012595*^9, 
  3.76618486309931*^9}, {3.7661848930997257`*^9, 3.7661848941473846`*^9}, {
  3.766200919106208*^9, 3.76620094868255*^9}},
 ExpressionUUID -> "128f942b-39f0-4ea6-b08b-7512e1d8c777"],

Cell[TextData[{
 "F1[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", "1"], "[", "\[Ellipsis]", "]"}], 
   TraditionalForm]]],
 ", \nF2[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"-", "1"}]], "[", "\[Ellipsis]", "]"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.766184901939077*^9, 3.766184963715626*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Baxter operators B1[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalB]", "1"], TraditionalForm]]],
 ", B2[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalB]", 
    RowBox[{"-", "1"}]], TraditionalForm]]],
 ",, Eqs. (3.59), (3.60)"
}], "Subsubsection",
 CellChangeTimes->{{3.766185715878625*^9, 3.766185735487033*^9}, {
  3.7661859622482653`*^9, 3.766185973928643*^9}, {3.766200961418849*^9, 
  3.766200979803371*^9}}],

Cell[TextData[{
 "B1[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalB]", "1"], "[", "\[Ellipsis]", "]"}], 
   TraditionalForm]]],
 ", \nB2[\[Ellipsis]]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalB]", 
     RowBox[{"-", "1"}]], "[", "\[Ellipsis]", "]"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.766184901939077*^9, 3.766184963715626*^9}, {
  3.766185991431528*^9, 3.766186000155075*^9}, {3.766200956145709*^9, 
  3.7662009562414083`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B1", "[", "ex_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"ex", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "+", "I"}]}]}], ")"}]}], "-", 
   RowBox[{"I", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "S"}], "+", "1"}], ")"}], "ex"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "-", 
      RowBox[{"I", "/", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"ex", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "-", "I"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", "ex_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"ex", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "+", "I"}]}]}], ")"}]}], "+", 
   RowBox[{"I", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "S"}], "+", "1"}], ")"}], "ex"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "-", 
      RowBox[{"I", "/", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"ex", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "-", "I"}]}]}], ")"}]}]}]}]}], "Code",
 CellChangeTimes->{{3.766185583421608*^9, 3.766185685631791*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Elementary properties", "Subsubsection",
 CellChangeTimes->{{3.7661311725924187`*^9, 3.766131177080464*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"F1", "/@", "ex"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"F2", "/@", "ex"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"f_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", "u"}], "]"}], "&"}], ")"}]}], "*", "g_"}], "]"}], ":=", 
   RowBox[{"f", " ", 
    RowBox[{"F1", "[", "g", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"f_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", "u"}], "]"}], "&"}], ")"}]}], "*", "g_"}], "]"}], ":=", 
   RowBox[{"f", " ", 
    RowBox[{"F2", "[", "g", "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.751148458245817*^9, 3.751148497158922*^9}, {
   3.751178931408585*^9, 3.75117896708672*^9}, {3.751180268781383*^9, 
   3.751180308996647*^9}, {3.751238927227858*^9, 3.7512389442503843`*^9}, {
   3.75153601637043*^9, 3.751536098439704*^9}, {3.7517650617098837`*^9, 
   3.751765160766776*^9}, {3.7661310888518887`*^9, 3.766131091461429*^9}, 
   3.7661311658180923`*^9},
 ExpressionUUID -> "5adf5700-49b5-4bad-86eb-1266d9abf62f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"f_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", "u"}], "]"}], "&"}], ")"}]}], "]"}], "/;", 
    RowBox[{"f", "=!=", "1"}]}], ":=", 
   RowBox[{"f", " ", 
    RowBox[{"F1", "[", "1", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"f_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"#", ",", "u"}], "]"}], "&"}], ")"}]}], "]"}], "/;", 
    RowBox[{"f", "=!=", "1"}]}], ":=", 
   RowBox[{"f", " ", 
    RowBox[{"F2", "[", "1", "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.751148458245817*^9, 3.751148497158922*^9}, {
  3.751178931408585*^9, 3.75117896708672*^9}, {3.751180268781383*^9, 
  3.751180308996647*^9}, {3.751238927227858*^9, 3.751238948409294*^9}, {
  3.751536083298779*^9, 3.751536103171977*^9}, {3.7661849769491997`*^9, 
  3.766184979340664*^9}},
 ExpressionUUID -> "81a1e549-c044-49d3-963c-31f69c695307"],

Cell["Pulling out (anti-)periodic functions", "Text",
 CellChangeTimes->{{3.7661311725924187`*^9, 3.7661312122730503`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"PP", "[", 
      RowBox[{
       RowBox[{"n_", "?", "Positive"}], ",", 
       RowBox[{"u", "+", "a_."}]}], "]"}], "*", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"PP", "[", 
     RowBox[{"n", ",", 
      RowBox[{"u", "+", "a"}]}], "]"}], " ", 
    RowBox[{"F1", "[", "g", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"PP", "[", 
      RowBox[{
       RowBox[{"n_", "?", "Positive"}], ",", 
       RowBox[{"u", "+", "a_."}]}], "]"}], "*", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"PP", "[", 
     RowBox[{"n", ",", 
      RowBox[{"u", "+", "a"}]}], "]"}], " ", 
    RowBox[{"F2", "[", "g", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"PP", "[", 
      RowBox[{
       RowBox[{"n_", "?", "Negative"}], ",", 
       RowBox[{"u", "+", "a_."}]}], "]"}], "*", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"PP", "[", 
      RowBox[{"n", ",", 
       RowBox[{"u", "+", "a"}]}], "]"}]}], " ", 
    RowBox[{"F2", "[", "g", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"PP", "[", 
      RowBox[{
       RowBox[{"n_", "?", "Negative"}], ",", 
       RowBox[{"u", "+", "a_."}]}], "]"}], "*", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"PP", "[", 
      RowBox[{"n", ",", 
       RowBox[{"u", "+", "a"}]}], "]"}]}], " ", 
    RowBox[{"F1", "[", "g", "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.751148458245817*^9, 3.751148497158922*^9}, {
   3.751178931408585*^9, 3.75117896708672*^9}, {3.751180268781383*^9, 
   3.751180308996647*^9}, {3.751238927227858*^9, 3.7512389442503843`*^9}, {
   3.75153601637043*^9, 3.751536098439704*^9}, {3.7517650617098837`*^9, 
   3.751765160766776*^9}, {3.7661310888518887`*^9, 3.766131091461429*^9}, 
   3.7661311658180923`*^9},
 ExpressionUUID -> "5adf5700-49b5-4bad-86eb-1266d9abf62f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dictionary", "Subsection",
 CellChangeTimes->{{3.766131287466475*^9, 3.766131297793148*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"S", "-", "k"}]], "(", "u", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7661313141691093`*^9, 3.766131322403082*^9}, {
  3.7661533799924498`*^9, 3.766153379992611*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"Q", "[", 
     RowBox[{"S", ",", "u"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F1", "[", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "]"}], "+", 
          RowBox[{"F1", "[", 
           RowBox[{"VQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
            "]"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"S", "+", "mk_Integer"}], ",", "u"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", 
       RowBox[{"2", "mk"}]]}], 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"S", "+", 
       RowBox[{"mk_Integer:", "0"}]}], ",", "u"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "S"}], "+", "1", "+", "mk"}], ")"}]}]]}], 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}]}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"S", "-", "k"}]], "(", "u", ")"}], "\[CenterDot]", 
    SubscriptBox["\[Eta]", 
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"], "\[Ellipsis]"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7661313141691093`*^9, 3.766131322403082*^9}, {
  3.7661313547215014`*^9, 3.766131371225727*^9}, {3.7661533553638163`*^9, 
  3.766153371469819*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "S"}], "+", "1"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}]}], ")"}], 
              RowBox[{
               RowBox[{"-", "a"}], "-", "1"}]]]}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.7662061417353897`*^9, 3.7662061663987207`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk_"}], ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"-", "mk"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"a", "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"a", "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", 
        RowBox[{"mk_:", "0"}]}], ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "S"}], "+", "1", "+", "mk"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"Q", "[", 
              RowBox[{
               RowBox[{"S", "+", "mk"}], ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}]}], ")"}], 
              RowBox[{
               RowBox[{"-", "a"}], "-", "1"}]]]}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk_"}], ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"-", "mk"}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"Q", "[", 
              RowBox[{
               RowBox[{"S", "+", "mk"}], ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}]}], ")"}], 
              RowBox[{
               RowBox[{"-", "a"}], "-", "1"}]]]}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"S", "+", "mk_"}], ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "S"}], "+", "1", "+", "mk"}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"S", "+", "mk"}], ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"a", "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "mk"}], ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"a", "-", "1"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "S"}], "+", "1"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"{", "A", "}"}], ",", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{
             RowBox[{"-", "a"}], "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "S"}], "+", "1"}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], "a"]], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "+", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"-", "a"}]]], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "+", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, 3.766153509327489*^9},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "(", "u", ")"}], "|", 
      RowBox[{
       SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], ",", 
     RowBox[{
      SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
     "\[Ellipsis]"}], "\[RightAngleBracket]"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.7661313141691093`*^9, 3.766131322403082*^9}, {
  3.7661313547215014`*^9, 3.766131371225727*^9}, {3.766153276049914*^9, 
  3.766153316860826*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "]"}], 
    "=", 
    RowBox[{
     FractionBox["I", "2"], 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["w1", "j"], ",", "ws"}], "}"}], ",", "S", ",", "u"}], 
      "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}], "]"}], 
    "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", "2"]}], 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["w1", 
          RowBox[{
           RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "ws"}], "}"}], ",",
        "S", ",", "u"}], "]"}]}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, 
   3.7661532412807913`*^9},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "(", "u", ")"}], "|", 
       RowBox[{
        SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], ",", 
      RowBox[{
       SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
      "\[Ellipsis]"}], "\[RightAngleBracket]"}], "\[CenterDot]", 
    SubscriptBox["\[Eta]", 
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"], "\[Ellipsis]"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7661313141691093`*^9, 3.766131322403082*^9}, {
  3.7661313547215014`*^9, 3.766131371225727*^9}, {3.766153276049914*^9, 
  3.766153344099444*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w_", ",", "W___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "W"}], "}"}], ",", "S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", "u"}], 
         "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w_", ",", "W___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "W"}], "}"}], ",", "S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     FractionBox["I", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["w", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], "}"}], 
          ",", "S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["w", 
                  RowBox[{
                   RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], 
                "}"}], ",", "S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"{", "A", "}"}], ",", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", 
                 RowBox[{
                  RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], 
               "}"}], ",", "S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{
             RowBox[{"-", "a"}], "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w_", ",", "W___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Negative"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "W"}], "}"}], ",", "S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", "u"}], 
         "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"{", "A", "}"}], ",", 
               RowBox[{"u", "+", 
                RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "a"}], "-", "1"}]]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", "j"], ",", "W"}], "}"}], ",", "S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{
             RowBox[{"-", "a"}], "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w_", ",", "W___"}], "}"}], ",", "S", ",", "u"}], "]"}], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a_", "?", "Positive"}], ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "W"}], "}"}], ",", "S", ",", "u"}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"VQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["w", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], "}"}], 
          ",", "S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", 
                 RowBox[{
                  RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], 
               "}"}], ",", "S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"VQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["w", 
                 RowBox[{
                  RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "W"}], 
               "}"}], ",", "S", ",", 
              RowBox[{"u", "-", "I"}]}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"{", "A", "}"}], ",", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"a", "-", "1"}]]]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, 3.7661534772094917`*^9},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox["\[Eta]", 
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"], "\[Ellipsis]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "\[PlusMinus]", 
       FractionBox["i", "2"]}], ")"}], "a"]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766185089275515*^9, 3.766185132109873*^9}, {
  3.7661854811307592`*^9, 3.766185500046886*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "I"}], ")"}], 
      RowBox[{"ma_", "?", "Negative"}]], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b_", ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "u"}], "+", "I"}], ")"}], "ma"], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sign", "[", "b", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "ma", ",", "b", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{
             RowBox[{"-", "ma"}], "+", 
             RowBox[{"Abs", "[", "b", "]"}]}]]], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]], 
           RowBox[{"Sign", "[", "b", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"b", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Sign", "[", "b", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ma", ",", "b", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "u"}], "+", "I"}], ")"}], 
     RowBox[{"ma_", "?", "Negative"}]], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "I"}], ")"}], "ma"], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "ma"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]]}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "ma", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "I"}], ")"}], 
      RowBox[{"ma_", "?", "Negative"}]], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b_", ",", "A___"}], "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "u"}], "+", "I"}], ")"}], "ma"], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", ",", "A"}], "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sign", "[", "b", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "ma"}], ",", "b", ",", "A"}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", 
              RowBox[{"u", "+", "I"}]}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "ma"}], "+", 
              RowBox[{"Abs", "[", "b", "]"}]}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}], "+", "I"}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"b", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Sign", "[", "b", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "ma"}], ",", "b", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "u"}], "+", "I"}], ")"}], 
     RowBox[{"ma_", "?", "Negative"}]], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "I"}], ")"}], "ma"], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "ma"}]}], "}"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "+", "I"}]}], "]"}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]]}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}]}], ")"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"-", "ma"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "-", "I"}], ")"}], 
      RowBox[{"ma_", "?", "Negative"}]], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", "A__", "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "u"}], "-", "I"}], ")"}], "ma"], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", "A", "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"sig", "[", "S", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "ma", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "ma"}], ",", "A"}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"sig", "[", "S", "]"}], 
               RowBox[{"Q", "[", 
                RowBox[{"S", ",", 
                 RowBox[{"u", "-", "I"}]}], "]"}]}], "-", "1"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"u", "-", 
                RowBox[{"I", "/", "2"}]}], ")"}], 
              RowBox[{"-", "ma"}]]]}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"sig", "[", "S", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}], 
           
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ma", ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "u"}], "-", "I"}], ")"}], 
     RowBox[{"ma_", "?", "Negative"}]], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "-", "I"}], ")"}], "ma"], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"sig", "[", "S", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "ma"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "-", "ma"}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"sig", "[", "S", "]"}], 
              RowBox[{"Q", "[", 
               RowBox[{"S", ",", 
                RowBox[{"u", "-", "I"}]}], "]"}]}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]]}], "+", 
          RowBox[{"2", 
           RowBox[{"sig", "[", "S", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}], 
           
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "ma", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "-", "I"}], ")"}], 
      RowBox[{"ma_", "?", "Negative"}]], 
     RowBox[{"Eta", "[", 
      RowBox[{
       RowBox[{"{", "A__", "}"}], ",", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "u"}], "-", "I"}], ")"}], "ma"], 
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", "A", "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"sig", "[", "S", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "ma"}], ",", "A"}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}], "+", 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ma", "-", "1"}], ",", "A"}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"sig", "[", "S", "]"}], 
              RowBox[{"Q", "[", 
               RowBox[{"S", ",", 
                RowBox[{"u", "-", "I"}]}], "]"}]}], "-", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}], ")"}], 
             RowBox[{"-", "ma"}]]], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", "A", "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"sig", "[", "S", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}], 
           
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "ma"}], ",", "A"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "u"}], "-", "I"}], ")"}], 
     RowBox[{"ma_", "?", "Negative"}]], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "u"}], "-", "I"}], ")"}], "ma"], "]"}], "=", 
    RowBox[{
     SuperscriptBox["2", "ma"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"sig", "[", "S", "]"}]}], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "ma"}]}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}], "+", 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ma", "-", "1"}], "}"}], ",", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"sig", "[", "S", "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"S", ",", 
               RowBox[{"u", "-", "I"}]}], "]"}]}], "-", "1"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"I", "/", "2"}]}], ")"}], 
            RowBox[{"-", "ma"}]]], "+", 
          RowBox[{"2", 
           RowBox[{"sig", "[", "S", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"sig", "[", "j", "]"}], "}"}], ",", "S", ",", "u"}], 
              "]"}], "-", 
             RowBox[{"VQ", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "S", ",", "u"}], "]"}]}], ")"}], 
           
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"-", "ma"}], "}"}], ",", 
             RowBox[{"u", "+", 
              RowBox[{"I", "/", "2"}]}]}], "]"}]}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, {3.7661534772094917`*^9, 
   3.766153490264336*^9}, 3.766153545434918*^9, 3.766185514906868*^9},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Summation-by-part\[CloseCurlyDoubleQuote]", \
"Subsubsection",
 CellChangeTimes->{{3.766185033771624*^9, 3.7661850445399923`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", ":", 
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"_", "?", "Positive"}], ",", "___"}], "}"}], ",", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}], "*", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"f", "*", "h"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Fh", "=", 
        RowBox[{"F1", "@", 
         RowBox[{"VQReduce", "[", "h", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "*", "Fh"}], "-", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "+", "I"}]}]}], ")"}], "-", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "+", "I"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "-", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "-", "I"}]}]}], ")"}], "-", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "-", "I"}]}]}], ")"}]}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", ":", 
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"_", "?", "Positive"}], ",", "___"}], "}"}], ",", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}], "*", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"f", "*", "h"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Fh", "=", 
        RowBox[{"F2", "@", 
         RowBox[{"VQReduce", "[", "h", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"f", "*", "Fh"}], "-", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "+", "I"}]}]}], ")"}], "-", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "+", "I"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "-", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "-", "I"}]}]}], ")"}], "-", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "-", "I"}]}]}], ")"}]}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", ":", 
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"_", "?", "Negative"}], ",", "___"}], "}"}], ",", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}], "*", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"f", "*", "h"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Fh", "=", 
        RowBox[{"F2", "@", 
         RowBox[{"VQReduce", "[", "h", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "f"}], "*", "Fh"}], "+", 
       RowBox[{"F1", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "+", "I"}]}]}], ")"}], "+", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "+", "I"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "-", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "-", "I"}]}]}], ")"}], "+", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "-", "I"}]}]}], ")"}]}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", ":", 
       RowBox[{"Eta", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"_", "?", "Negative"}], ",", "___"}], "}"}], ",", 
         RowBox[{"u", "+", 
          RowBox[{"I", "/", "2"}]}]}], "]"}]}], ")"}], "*", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"f", "*", "h"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Fh", "=", 
        RowBox[{"F1", "@", 
         RowBox[{"VQReduce", "[", "h", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "f"}], "*", "Fh"}], "+", 
       RowBox[{"F2", "@", 
        RowBox[{"VQReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "+", "I"}]}]}], ")"}], "+", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "+", "I"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "-", 
             RowBox[{"I", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{"u", "-", "I"}]}]}], ")"}], "+", "f"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"Fh", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "-", "I"}]}]}], ")"}]}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, {3.7661534772094917`*^9, 
   3.766153490264336*^9}, 3.766153545434918*^9, 3.766185003377112*^9, {
   3.766205102399743*^9, 3.7662051188908253`*^9}},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["u", "k"], "\[CenterDot]", 
    SubscriptBox["Q", "S"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766185089275515*^9, 3.766185132109873*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"u", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", "S"}]}], ")"}], 
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", "u"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "I", " ", "u"}]}], ")"}], 
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", 
         RowBox[{"I", " ", "+", " ", "u"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{
      RowBox[{"u", "^", "2"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"S", ",", "u"}], "]"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["I", "16"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "S"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "I", " ", "u"}]}], ")"}], 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], "-", 
        RowBox[{"2", "u", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "u"}], "+", "I"}], ")"}], 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", 
           RowBox[{"I", " ", "+", " ", "u"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"2", "S"}], "+", "1"}], ")"}], 
      RowBox[{"F1", "[", 
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", "u"}], "]"}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"u", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "S"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "I", " ", "u"}]}], ")"}], 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", "u"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "S", 
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"I", "+", 
           RowBox[{"2", "u"}]}], ")"}], 
         RowBox[{"Q", "[", 
          RowBox[{"S", ",", 
           RowBox[{"I", " ", "+", " ", "u"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "S", 
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["I", "8"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "S"}]}], ")"}], "2"], "u", 
             RowBox[{"(", 
              RowBox[{"I", "+", "u"}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "S"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "S"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "S"}]}], ")"}]}]]}], 
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", "u"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"I", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "S"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "S"}]}], ")"}]}]], 
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", 
         RowBox[{"u", "+", "I"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, {3.7661534772094917`*^9, 
   3.766153490264336*^9}, 3.766153545434918*^9, 3.766185003377112*^9, {
   3.7661850752695627`*^9, 3.766185084438911*^9}, {3.766185158728839*^9, 
   3.766185164582884*^9}, 3.7661852798111687`*^9, {3.766185344559161*^9, 
   3.7661853477754917`*^9}},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Acting on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["u", "k"], "\[CenterDot]", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "(", "u", ")"}], "|", 
       RowBox[{
        SubscriptBox["w", "1"], "(", "\[FilledSmallCircle]", ")"}]}], ",", 
      RowBox[{
       SubscriptBox["w", "2"], "(", "\[FilledSmallCircle]", ")"}], ",", 
      "\[Ellipsis]"}], "\[RightAngleBracket]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766185089275515*^9, 3.766185132109873*^9}, {
  3.766185227198166*^9, 3.766185265478437*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"u", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"F1", "[", 
     RowBox[{"u", " ", 
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
     "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      RowBox[{"VwQ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "j"], ",", "w1"}], "}"}], ",", "ws"}], "}"}], 
        ",", "S", ",", "u"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"VwQ", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "j"], ",", "w1"}], "}"}], ",", "ws"}], "}"}], 
        ",", "S", ",", "u"}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
    "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"F1", "[", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"VQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
      "]"}], "="}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["I", "8"]}], 
     RowBox[{"VwQ", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "j"], ",", "w1"}], "}"}], ",", "ws"}], "}"}], ",",
        "S", ",", "u"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["I", "8"], 
     RowBox[{"VwQ", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "j"], ",", "w1"}], "}"}], ",", "ws"}], "}"}], ",",
        "S", ",", "u"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["I", "8"], 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"S", "-", "j"}], ")"}], "2"]}], "j"], "w1"}], ",", 
         "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"u", " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"u", " ", 
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
     "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"VwQ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "w1"}], "}"}], 
          ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"VwQ", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "w1"}], "}"}], 
          ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"VQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1_", ",", "ws___"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1", ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
     "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["I", "8"], 
      RowBox[{"VwQ", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "w1"}], "}"}], 
          ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["I", "8"], 
      RowBox[{"VwQ", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "S"}], "+", "1", "-", "j"}]], ",", "w1"}], "}"}], 
          ",", "ws"}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["I", "8"], 
      RowBox[{"VQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"S", "-", "j", "+", "1"}], ")"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"S", "-", "j"}], ")"}], "2"]}], 
            RowBox[{
             RowBox[{"2", "S"}], "+", "1", "-", "j"}]], "w1"}], ",", "ws"}], 
         "}"}], ",", "S", ",", "u"}], "]"}]}]}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.75153611048281*^9, 3.751536186231676*^9}, {
   3.751536232423222*^9, 3.751536257439376*^9}, {3.751536324100399*^9, 
   3.7515363956832447`*^9}, {3.7515364452257566`*^9, 3.751536451862454*^9}, {
   3.7515364892655363`*^9, 3.751536490450391*^9}, {3.7515366416803007`*^9, 
   3.751536816881321*^9}, {3.751536889272358*^9, 3.751537007340849*^9}, {
   3.751537192337132*^9, 3.751537356580948*^9}, {3.751537436641274*^9, 
   3.75153743790271*^9}, {3.7515395060683317`*^9, 3.751539506449416*^9}, {
   3.751549042809622*^9, 3.7515490434555902`*^9}, {3.7515502615942163`*^9, 
   3.7515502624560137`*^9}, {3.751550297201786*^9, 3.751550305986643*^9}, {
   3.7515503666861277`*^9, 3.7515504165157433`*^9}, {3.751550465134674*^9, 
   3.751550535967422*^9}, {3.751550603876893*^9, 3.7515506711808987`*^9}, {
   3.751552448584799*^9, 3.751552965532441*^9}, {3.751553022319906*^9, 
   3.7515530382358932`*^9}, {3.751553166488554*^9, 3.751553180247869*^9}, {
   3.751581101529111*^9, 3.7515811162099953`*^9}, {3.751581225183983*^9, 
   3.751581234296907*^9}, 3.7515812847056513`*^9, 3.751581414145465*^9, 
   3.751581592046775*^9, 3.751582521167066*^9, {3.751582991589345*^9, 
   3.7515830220920563`*^9}, {3.751583417410441*^9, 3.751583507240921*^9}, {
   3.7516078765179853`*^9, 3.751607876949139*^9}, {3.751671038155744*^9, 
   3.751671048051791*^9}, {3.7516715405566673`*^9, 3.7516715585293207`*^9}, {
   3.751671607585656*^9, 3.75167164235371*^9}, {3.751671936790782*^9, 
   3.7516719425829277`*^9}, {3.751672051028726*^9, 3.751672052629703*^9}, {
   3.751672117895588*^9, 3.751672142046924*^9}, {3.751673053895623*^9, 
   3.7516730821397448`*^9}, {3.7516733510848007`*^9, 
   3.7516733959203997`*^9}, {3.751673454046646*^9, 3.751673456764338*^9}, {
   3.75168563980866*^9, 3.751685720434311*^9}, {3.751685890523588*^9, 
   3.751685893287903*^9}, {3.7516937005516787`*^9, 3.751693838512907*^9}, {
   3.751694521169127*^9, 3.751694568911017*^9}, {3.7516951022052*^9, 
   3.751695182618816*^9}, {3.7516957804829884`*^9, 3.751695797119331*^9}, {
   3.751696216845026*^9, 3.751696224588771*^9}, {3.75169629968705*^9, 
   3.751696338780992*^9}, {3.752204754921835*^9, 3.752204974316367*^9}, {
   3.752205034152079*^9, 3.752205347410516*^9}, {3.7661312573206873`*^9, 
   3.766131260975292*^9}, {3.7661313309805403`*^9, 3.766131332954255*^9}, {
   3.7661532412807913`*^9, 3.766153248975535*^9}, {3.7661534772094917`*^9, 
   3.766153490264336*^9}, 3.766153545434918*^9, 3.766185003377112*^9, {
   3.7661850752695627`*^9, 3.766185084438911*^9}, {3.766185158728839*^9, 
   3.766185164582884*^9}, 3.766185270109694*^9, 3.7661862685564203`*^9, {
   3.766186334636496*^9, 3.766186379149454*^9}, {3.766186452781958*^9, 
   3.766186478719165*^9}, {3.766186517174325*^9, 3.766186523678302*^9}, {
   3.7661865663895817`*^9, 3.76618658322541*^9}},
 ExpressionUUID -> "6023c456-abe2-4661-8574-9a12427dcec6"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.766201348504817*^9, 3.7662013519694643`*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.766203911285568*^9, 3.7662039118103437`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalB]", 
    RowBox[{"\[PlusMinus]", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", 
    RowBox[{"\[PlusMinus]", "1"}]], TraditionalForm]]],
 "=1"
}], "Subsubsection",
 CellChangeTimes->{{3.766207528970293*^9, 3.766207562618767*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"F1", "[", 
        RowBox[{"VQReduce", "[", "#", "]"}], "]"}], "]"}], "-", " ", "#"}], "/.", 
     RowBox[{"S", "\[Rule]", "12"}]}], "]"}], "&"}], "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1", "-", "j"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "S"}], "+", "1", "-", "j"}], ")"}]}]}], "}"}], ",", 
      "S", ",", "u"}], "]"}]}], 
   RowBox[{"u", "+", 
    RowBox[{"I", "/", "2"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.766186024104815*^9, 3.766186027137241*^9}, {
   3.766186082283086*^9, 3.7661861351449757`*^9}, {3.7661861690372477`*^9, 
   3.766186239618134*^9}, 3.766186355044879*^9, {3.766186396509521*^9, 
   3.766186430843067*^9}, {3.766186463893013*^9, 3.766186511923458*^9}, {
   3.766186609014647*^9, 3.7661867012681932`*^9}, {3.766186841878417*^9, 
   3.766186847214336*^9}, 3.766186906749956*^9, 3.766187212104281*^9, {
   3.766187507649517*^9, 3.766187507800043*^9}, {3.766187548153139*^9, 
   3.766187687664418*^9}, {3.766187775728817*^9, 3.7661878014806423`*^9}, {
   3.7661883011875668`*^9, 3.76618831464192*^9}, {3.766201003658999*^9, 
   3.7662010812766943`*^9}, {3.766205423964099*^9, 3.766205425714715*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7661860276911507`*^9, {3.76618610353095*^9, 3.766186135756957*^9}, {
   3.766186169548843*^9, 3.766186272345442*^9}, {3.766186392496038*^9, 
   3.766186433030087*^9}, {3.7661864721132803`*^9, 3.766186527013208*^9}, {
   3.7661865690724077`*^9, 3.766186701707757*^9}, {3.766186841981752*^9, 
   3.766186847876564*^9}, 3.766186906899189*^9, 3.7661872127329807`*^9, 
   3.766187508793716*^9, {3.76618754881635*^9, 3.7661876881360073`*^9}, {
   3.766187780383583*^9, 3.7661878018654413`*^9}, {3.766188295414731*^9, 
   3.766188315079104*^9}, {3.766201009554593*^9, 3.76620108176394*^9}, {
   3.766201376548625*^9, 3.766201379900988*^9}, 3.7662016823743067`*^9, 
   3.766203795945107*^9, 3.766203915367626*^9, 3.766205225629174*^9, 
   3.7662052665959578`*^9, 3.766205426355624*^9, 3.766205533705236*^9, 
   3.766206210277713*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"F2", "[", 
        RowBox[{"VQReduce", "[", "#", "]"}], "]"}], "]"}], "-", " ", "#"}], "/.", 
     RowBox[{"S", "\[Rule]", "13"}]}], "]"}], "&"}], "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1", "-", "j"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "S"}], "+", "1", "-", "j"}], ")"}]}]}], "}"}], ",", 
      "S", ",", "u"}], "]"}]}], 
   RowBox[{"u", "+", 
    RowBox[{"I", "/", "2"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.766186024104815*^9, 3.766186027137241*^9}, {
   3.766186082283086*^9, 3.7661861351449757`*^9}, {3.7661861690372477`*^9, 
   3.766186239618134*^9}, 3.766186355044879*^9, {3.766186396509521*^9, 
   3.766186430843067*^9}, {3.766186463893013*^9, 3.766186511923458*^9}, {
   3.766186609014647*^9, 3.7661867012681932`*^9}, {3.766186841878417*^9, 
   3.766186847214336*^9}, 3.766186906749956*^9, 3.766187212104281*^9, {
   3.766187507649517*^9, 3.766187507800043*^9}, {3.766187548153139*^9, 
   3.766187687664418*^9}, {3.766187775728817*^9, 3.7661878014806423`*^9}, {
   3.7661883011875668`*^9, 3.76618831464192*^9}, {3.766201003658999*^9, 
   3.7662010812766943`*^9}, {3.766201387292046*^9, 3.76620138814823*^9}, 
   3.7662014319649973`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.766201388630095*^9, 3.766201393869431*^9}, 
   3.7662014327204742`*^9, 3.7662016845168123`*^9, 3.766203796279501*^9, 
   3.766203915797727*^9, 3.7662052261626453`*^9, 3.766205267080846*^9, 
   3.766205534252389*^9, 3.766206210832198*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"F1", "[", 
        RowBox[{"VQReduce", "[", "#", "]"}], "]"}], "]"}], "-", " ", "#"}], "/.", 
     RowBox[{"S", "\[Rule]", "13"}]}], "]"}], "&"}], "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "S"}], "+", "1", "-", "j"}], ")"}]}]}], "}"}], ",", 
      "S", ",", "u"}], "]"}]}], 
   RowBox[{"u", "-", 
    RowBox[{"I", "/", "2"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.766186024104815*^9, 3.766186027137241*^9}, {
   3.766186082283086*^9, 3.7661861351449757`*^9}, {3.7661861690372477`*^9, 
   3.766186239618134*^9}, 3.766186355044879*^9, {3.766186396509521*^9, 
   3.766186430843067*^9}, {3.766186463893013*^9, 3.766186511923458*^9}, {
   3.766186609014647*^9, 3.7661867012681932`*^9}, {3.766186841878417*^9, 
   3.766186847214336*^9}, 3.766186906749956*^9, 3.766187212104281*^9, {
   3.766187507649517*^9, 3.766187507800043*^9}, {3.766187548153139*^9, 
   3.766187687664418*^9}, {3.766187775728817*^9, 3.7661878014806423`*^9}, {
   3.7661883011875668`*^9, 3.76618831464192*^9}, {3.766201003658999*^9, 
   3.7662010812766943`*^9}, {3.766201406014501*^9, 3.766201428596321*^9}, {
   3.766205429756*^9, 3.766205429846345*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7662014100104523`*^9, 3.7662014292353497`*^9}, 
   3.766201685750207*^9, 3.766203797617753*^9, 3.7662039182477283`*^9, 
   3.76620522648845*^9, 3.766205267372181*^9, 3.766205430693021*^9, 
   3.766205536459434*^9, 3.7662062111902647`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"F1", "[", 
        RowBox[{"VQReduce", "[", "#", "]"}], "]"}], "]"}], "-", " ", "#"}], "/.", 
     RowBox[{"S", "\[Rule]", "13"}]}], "]"}], "&"}], "[", 
  RowBox[{"u", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", "/", "j"}], "}"}], ",", "S", ",", "u"}], "]"}], " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766203197108658*^9, 3.7662032290608273`*^9}, {
  3.766204417736578*^9, 3.7662045051102037`*^9}, {3.766204588976389*^9, 
  3.7662046355512447`*^9}, {3.766204672136607*^9, 3.76620469556085*^9}, {
  3.7662052424992723`*^9, 3.766205243090012*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.766203210623391*^9, 3.766203810273436*^9, 3.7662040187526827`*^9, 
   3.766204185459589*^9, {3.7662044362611227`*^9, 3.7662045057247562`*^9}, {
   3.766204591114811*^9, 3.766204636307128*^9}, {3.766204676863213*^9, 
   3.766204696118121*^9}, {3.766205229830432*^9, 3.7662052857650833`*^9}, 
   3.766205439873486*^9, 3.7662055378580627`*^9, 3.766206211526773*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"F1", "[", 
        RowBox[{"VQReduce", "[", "#", "]"}], "]"}], "]"}], "-", " ", "#"}], "/.", 
     RowBox[{"S", "\[Rule]", "13"}]}], "]"}], "&"}], "[", 
  RowBox[{
   FractionBox[
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "j"}], ",", 
        RowBox[{
         RowBox[{"sig", "[", "j", "]"}], "/", "j"}]}], "}"}], ",", "S", ",", 
      "u"}], "]"}], 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]], " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.766205291329916*^9, 3.766205331371333*^9}, {
  3.76620557187649*^9, 3.7662055719803123`*^9}, {3.766206300721354*^9, 
  3.766206330334749*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7662052975589933`*^9, 3.766205352118165*^9}, 
   3.766205448638053*^9, 3.76620554941779*^9, 3.7662057158121967`*^9, {
   3.766206297579442*^9, 3.7662063326100817`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Some images ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", 
    RowBox[{"\[PlusMinus]", "1"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.766207528970293*^9, 3.7662075953463917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VQReduce", "[", 
  RowBox[{"F1", "[", 
   RowBox[{"VQReduce", "[", 
    FractionBox[
     RowBox[{"1", " "}], 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}]], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"VQReduce", "[", 
  RowBox[{"B1", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.766204038004053*^9, 3.766204147036398*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", "j"], "}"}], ",", "S", ",", "u"}], "]"}], 
   RowBox[{"1", "+", "S"}]], "-", 
  FractionBox[
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], "]"}], 
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{"VQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "j"], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
   "]"}], "+", 
  RowBox[{"VQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "j"], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
  RowBox[{"VQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "j"], ",", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}], "+", 
  RowBox[{"VQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}], "-", 
  RowBox[{"VQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.766204038588839*^9, 3.766204147427498*^9}, 
   3.766205231235332*^9, 3.766205273498479*^9, 3.7662053556664133`*^9, 
   3.7662055674767447`*^9, 3.7662063349632063`*^9, 3.766207602970326*^9}],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{"\[ImaginaryI]", "+", 
   RowBox[{"2", " ", "u"}]}]]], "Output",
 CellChangeTimes->{{3.766204038588839*^9, 3.766204147427498*^9}, 
   3.766205231235332*^9, 3.766205273498479*^9, 3.7662053556664133`*^9, 
   3.7662055674767447`*^9, 3.7662063349632063`*^9, 3.766207603052472*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VQReduce", "[", 
  RowBox[{"F1", "[", 
   RowBox[{"VQReduce", "[", 
    FractionBox[
     RowBox[{"1", " "}], 
     RowBox[{"u", "-", 
      RowBox[{"I", "/", "2"}]}]], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"VQReduce", "[", 
  RowBox[{"B1", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7662041552924633`*^9, 3.766204167878439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.766204155395584*^9, 3.766204168398539*^9}, 
   3.7662052340311317`*^9, 3.766205275941132*^9, 3.7662063363289623`*^9, 
   3.7662076084884663`*^9}],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], "+", 
   RowBox[{"2", " ", "u"}]}]]], "Output",
 CellChangeTimes->{{3.766204155395584*^9, 3.766204168398539*^9}, 
   3.7662052340311317`*^9, 3.766205275941132*^9, 3.7662063363289623`*^9, 
   3.766207608607912*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VQReduce", "[", 
  RowBox[{"F1", "[", 
   RowBox[{"VQReduce", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"Eta", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"u", "+", 
         RowBox[{"I", "/", "2"}]}]}], "]"}], " "}], 
     RowBox[{"u", "-", 
      RowBox[{"I", "/", "2"}]}]], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"VQReduce", "[", 
  RowBox[{"B1", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7662076172273006`*^9, 3.766207630822956*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"S", ",", "u"}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", "j"], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   RowBox[{"1", "+", "S"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", "j"], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"V", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        SuperscriptBox["j", "2"]], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "S"}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "S"}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", "S"}]], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["j", "2"]], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["j", "2"]], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "j"], ",", 
        FractionBox["1", 
         RowBox[{"1", "-", "j", "+", 
          RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   
   RowBox[{"1", "+", "S"}]], "-", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "j"], ",", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "j"], ",", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], 
         RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "j"], ",", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], 
         RowBox[{"1", "-", "j", "+", 
          RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "-", "j", "+", "S"}]], ",", 
        FractionBox["1", 
         RowBox[{"1", "-", "j", "+", 
          RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "-", "j", "+", "S"}]], ",", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], 
         RowBox[{"1", "-", "j", "+", 
          RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        SuperscriptBox["j", "2"]], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        SuperscriptBox["j", "2"]], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        SuperscriptBox["j", "2"]], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
        FractionBox["1", "j"]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"sig", "[", "S", "]"}], " ", 
    RowBox[{"VQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
        FractionBox["1", 
         RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
     "]"}]}], 
   RowBox[{"1", "+", "S"}]], "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"sig", "[", "j", "]"}], 
       RowBox[{"1", "-", "j", "+", 
        RowBox[{"2", " ", "S"}]}]], "}"}], ",", "S"}], "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", "S"}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"sig", "[", "S", "]"}], " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], 
        RowBox[{"1", "-", "j", "+", 
         RowBox[{"2", " ", "S"}]}]]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.766207623059353*^9, 3.766207631440507*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], "+", 
   RowBox[{"2", " ", "u"}]}]]], "Output",
 CellChangeTimes->{{3.766207623059353*^9, 3.7662076319371557`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differentiation", "Subsubsection",
 CellChangeTimes->{{3.766207640659463*^9, 3.766207643779016*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"u", "+", 
      RowBox[{"I", "/", "2"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.766205405963324*^9, {3.766206379720521*^9, 3.766206387696151*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Eta", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], "-", 
  RowBox[{"Eta", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.76620540631516*^9, 3.766206340064803*^9, {3.766206382041572*^9, 
   3.766206388861497*^9}, 3.766207646494668*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "j"}], ",", 
       RowBox[{
        RowBox[{"sig", "[", "j", "]"}], "/", "j"}]}], "}"}], ",", "S", ",", 
     "u"}], "]"}], ",", "u"}], "]"}]], "Input",
 CellChangeTimes->{{3.7662053816103573`*^9, 3.766205397739253*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"]}], ",", 
       FractionBox["1", "j"]}], "}"}], ",", "S", ",", "u"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox["1", "j"]}], "}"}], ",", "S", ",", "u"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"VQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"sig", "[", "j", "]"}], "j"]}], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"], ",", 
       FractionBox[
        RowBox[{"sig", "[", "j", "]"}], "j"]}], "}"}], ",", "S", ",", "u"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.766205384251807*^9, 3.7662063410378447`*^9, 
  3.766207647442327*^9}]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{3789, 2105},
WindowMargins->{{-51, Automatic}, {Automatic, 1}},
Magnification:>2. Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 260, 4, 186, "Title"],
Cell[843, 28, 222, 4, 64, "Text"],
Cell[CellGroupData[{
Cell[1090, 36, 213, 3, 129, "Section"],
Cell[CellGroupData[{
Cell[1328, 43, 180, 2, 88, "Subsection"],
Cell[CellGroupData[{
Cell[1533, 49, 80, 1, 140, "Subsubsection"],
Cell[1616, 52, 1661, 40, 364, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[3314, 97, 79, 1, 108, "Subsubsection"],
Cell[3396, 100, 741, 18, 286, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[4174, 123, 81, 1, 108, "Subsubsection"],
Cell[4258, 126, 1344, 38, 286, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[5639, 169, 108, 1, 108, "Subsubsection"],
Cell[5750, 172, 2398, 61, 598, "Code"],
Cell[CellGroupData[{
Cell[8173, 237, 928, 28, 238, "Input"],
Cell[9104, 267, 979, 33, 196, "Output"],
Cell[10086, 302, 1089, 37, 208, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[11224, 345, 134, 2, 108, "Subsubsection"],
Cell[11361, 349, 768, 22, 286, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[12166, 376, 133, 2, 108, "Subsubsection"],
Cell[12302, 380, 883, 24, 286, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[13222, 409, 187, 3, 108, "Subsubsection"],
Cell[13412, 414, 6469, 158, 5384, "Code"],
Cell[CellGroupData[{
Cell[19906, 576, 1074, 33, 888, "Input"],
Cell[20983, 611, 3056, 96, 1824, "Output"]
}, Closed]],
Cell[24054, 710, 301, 4, 512, "Text"],
Cell[CellGroupData[{
Cell[24380, 718, 1475, 38, 888, "Input"],
Cell[25858, 758, 333, 7, 344, "Message"],
Cell[26194, 767, 3604, 106, 1824, "Output"]
}, Closed]],
Cell[29813, 876, 215, 3, 512, "Text"],
Cell[30031, 881, 778, 23, 1144, "Code"],
Cell[30812, 906, 1310, 30, 2080, "Code"],
Cell[32125, 938, 609, 17, 824, "Code"],
Cell[32737, 957, 7080, 183, 4264, "Code"],
Cell[CellGroupData[{
Cell[39842, 1144, 245, 5, 520, "Input"],
Cell[40090, 1151, 588, 12, 344, "Message"],
Cell[40681, 1165, 308, 4, 728, "Output"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[41050, 1176, 99, 1, 68, "Subsection"],
Cell[41152, 1179, 984, 31, 444, "Code"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[42185, 1216, 93, 1, 97, "Section"],
Cell[CellGroupData[{
Cell[42303, 1221, 417, 10, 88, "Subsection"],
Cell[CellGroupData[{
Cell[42745, 1235, 102, 1, 560, "Subsubsection"],
Cell[42850, 1238, 2205, 65, 1424, "Code"],
Cell[45058, 1305, 574, 16, 1048, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[45669, 1326, 99, 1, 432, "Subsubsection"],
Cell[45771, 1329, 1769, 40, 1016, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[47577, 1374, 99, 1, 432, "Subsubsection"],
Cell[47679, 1377, 439, 12, 1048, "Code"],
Cell[CellGroupData[{
Cell[48143, 1393, 317, 9, 784, "Input"],
Cell[48463, 1404, 933, 30, 944, "Output"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[49457, 1441, 417, 12, 75, "Subsection"],
Cell[CellGroupData[{
Cell[49899, 1457, 103, 1, 70, "Subsubsection"],
Cell[50005, 1460, 839, 23, 1072, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[50881, 1488, 97, 1, 54, "Subsubsection"],
Cell[50981, 1491, 7360, 217, 4024, "Input",
 InitializationCell->True],
Cell[58344, 1710, 3181, 104, 2136, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[61562, 1819, 99, 1, 54, "Subsubsection"],
Cell[61664, 1822, 3221, 81, 1840, "Code"],
Cell[64888, 1905, 1243, 30, 1368, "Code"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[66180, 1941, 275, 9, 88, "Subsection"],
Cell[CellGroupData[{
Cell[66480, 1954, 103, 1, 560, "Subsubsection"],
Cell[66586, 1957, 4764, 141, 3456, "Code"],
Cell[71353, 2100, 348, 10, 1048, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[71738, 2115, 97, 1, 560, "Subsubsection"],
Cell[71838, 2118, 2869, 95, 1992, "Code"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[74756, 2219, 517, 15, 68, "Subsection"],
Cell[CellGroupData[{
Cell[75298, 2238, 109, 1, 560, "Subsubsection"],
Cell[75410, 2241, 1170, 36, 1368, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[76617, 2282, 101, 1, 560, "Subsubsection"],
Cell[76721, 2285, 719, 21, 1680, "Code"],
Cell[CellGroupData[{
Cell[77465, 2310, 599, 17, 1056, "Input"],
Cell[78067, 2329, 668, 14, 2088, "Output"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[78796, 2350, 554, 16, 74, "Subsection"],
Cell[CellGroupData[{
Cell[79375, 2370, 101, 1, 70, "Subsubsection"],
Cell[79479, 2373, 1855, 58, 1992, "Code"],
Cell[CellGroupData[{
Cell[81359, 2435, 713, 21, 1056, "Input"],
Cell[82075, 2458, 644, 14, 2088, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[82768, 2478, 184, 3, 54, "Subsubsection"],
Cell[82955, 2483, 5424, 142, 226, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[88404, 2629, 562, 16, 107, "Input"],
Cell[88969, 2647, 6693, 201, 2952, "Output"],
Cell[95665, 2850, 218, 3, 728, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[95932, 2859, 296, 4, 54, "Subsubsection"],
Cell[96231, 2865, 356, 6, 848, "Text"],
Cell[96590, 2873, 157, 2, 504, "Input"],
Cell[96750, 2877, 13129, 338, 6984, "Code"],
Cell[CellGroupData[{
Cell[109904, 3219, 1101, 35, 744, "Input"],
Cell[111008, 3256, 328, 10, 936, "Output"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[111397, 3273, 1147, 28, 97, "Subsection"],
Cell[112547, 3303, 1167, 40, 268, "Text"],
Cell[CellGroupData[{
Cell[113739, 3347, 103, 1, 280, "Subsubsection"],
Cell[113845, 3350, 2159, 53, 748, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[116041, 3408, 533, 15, 304, "Subsubsection"],
Cell[116577, 3425, 1307, 37, 412, "Code"],
Cell[117887, 3464, 652, 17, 288, "Text"],
Cell[118542, 3483, 16746, 486, 1508, "Code"],
Cell[CellGroupData[{
Cell[135313, 3973, 1203, 37, 1032, "Input"],
Cell[136519, 4012, 143, 2, 728, "Output"]
}, Closed]],
Cell[136677, 4017, 725, 19, 576, "Text"],
Cell[137405, 4038, 10034, 273, 3640, "Code"],
Cell[CellGroupData[{
Cell[147464, 4315, 1656, 47, 1408, "Input"],
Cell[149123, 4364, 425, 7, 728, "Output"]
}, Closed]],
Cell[149563, 4374, 24577, 686, 11736, "Code"],
Cell[CellGroupData[{
Cell[174165, 5064, 1337, 40, 1032, "Input"],
Cell[175505, 5106, 70, 1, 728, "Output"]
}, Closed]],
Cell[175590, 5110, 13162, 356, 2672, "Code"],
Cell[CellGroupData[{
Cell[188777, 5470, 1452, 42, 1032, "Input"],
Cell[190232, 5514, 332, 5, 728, "Output"]
}, Closed]],
Cell[190579, 5522, 69, 1, 504, "Input"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[190709, 5530, 109, 1, 97, "Section"],
Cell[190821, 5533, 586, 19, 103, "Code"],
Cell[CellGroupData[{
Cell[191432, 5556, 264, 4, 88, "Subsection"],
Cell[191699, 5562, 677, 12, 103, "Code"],
Cell[192379, 5576, 504, 12, 143, "Code"],
Cell[192886, 5590, 17700, 447, 1259, "Code"],
Cell[210589, 6039, 332, 11, 104, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[210958, 6055, 171, 2, 176, "Subsection"],
Cell[211132, 6059, 3226, 77, 364, "Code"],
Cell[214361, 6138, 28968, 727, 3392, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[243366, 6870, 163, 2, 176, "Subsection"],
Cell[CellGroupData[{
Cell[243554, 6876, 257, 4, 126, "Input"],
Cell[243814, 6882, 155, 2, 504, "Output"]
}, Closed]],
Cell[243984, 6887, 4209, 113, 648, "Input",
 InitializationCell->True],
Cell[248196, 7002, 2467, 63, 420, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[250700, 7070, 117, 1, 176, "Subsection"],
Cell[250820, 7073, 1130, 36, 430, "Code"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[251999, 7115, 703, 19, 99, "Section"],
Cell[252705, 7136, 427, 15, 212, "Text"],
Cell[CellGroupData[{
Cell[253157, 7155, 487, 14, 144, "Subsubsection"],
Cell[253647, 7171, 527, 17, 212, "Text"],
Cell[254177, 7190, 1336, 47, 286, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[255550, 7242, 114, 1, 108, "Subsubsection"],
Cell[255667, 7245, 1363, 37, 442, "Code"],
Cell[257033, 7284, 1055, 30, 286, "Code"],
Cell[258091, 7316, 123, 1, 128, "Text"],
Cell[258217, 7319, 2000, 61, 442, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[260254, 7385, 98, 1, 136, "Subsection"],
Cell[CellGroupData[{
Cell[260377, 7390, 331, 10, 144, "Subsubsection"],
Cell[260711, 7402, 4590, 108, 1288, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[265338, 7515, 537, 16, 122, "Subsubsection"],
Cell[265878, 7533, 2488, 79, 348, "Code"],
Cell[268369, 7614, 22082, 662, 2080, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[290488, 8281, 592, 16, 152, "Subsubsection"],
Cell[291083, 8299, 3762, 83, 502, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[294882, 8387, 786, 22, 122, "Subsubsection"],
Cell[295671, 8411, 14118, 398, 1568, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[309826, 8814, 505, 16, 202, "Subsubsection"],
Cell[310334, 8832, 23413, 688, 1544, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[333784, 9525, 159, 2, 140, "Subsubsection"],
Cell[333946, 9529, 9827, 262, 498, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[343810, 9796, 284, 9, 144, "Subsubsection"],
Cell[344097, 9807, 7475, 200, 776, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[351609, 10012, 642, 18, 120, "Subsubsection"],
Cell[352254, 10032, 8850, 246, 864, "Code"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[361165, 10285, 95, 1, 97, "Section"],
Cell[361263, 10288, 98, 1, 63, "Input"],
Cell[CellGroupData[{
Cell[361386, 10293, 400, 13, 72, "Subsubsection"],
Cell[CellGroupData[{
Cell[361811, 10310, 1587, 38, 107, "Input"],
Cell[363401, 10350, 878, 13, 182, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[364316, 10368, 1614, 39, 91, "Input"],
Cell[365933, 10409, 288, 4, 182, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[366258, 10418, 1563, 37, 91, "Input"],
Cell[367824, 10457, 289, 4, 182, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[368150, 10466, 878, 24, 49, "Input"],
Cell[369031, 10492, 415, 6, 182, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[369483, 10503, 924, 29, 87, "Input"],
Cell[370410, 10534, 219, 3, 182, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[370678, 10543, 240, 7, 72, "Subsubsection"],
Cell[CellGroupData[{
Cell[370943, 10554, 385, 11, 174, "Input"],
Cell[371331, 10567, 3099, 100, 230, "Output"],
Cell[374433, 10669, 319, 6, 117, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[374789, 10680, 387, 11, 174, "Input"],
Cell[375179, 10693, 4014, 134, 230, "Output"],
Cell[379196, 10829, 292, 7, 117, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[379525, 10841, 537, 16, 175, "Input"],
Cell[380065, 10859, 27283, 895, 1299, "Output"],
Cell[407351, 11756, 362, 11, 132, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[407762, 11773, 106, 1, 70, "Subsubsection"],
Cell[CellGroupData[{
Cell[407893, 11778, 402, 13, 93, "Input"],
Cell[408298, 11793, 589, 19, 117, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[408924, 11817, 361, 11, 93, "Input"],
Cell[409288, 11830, 1758, 57, 125, "Output"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/gammas-upto-NNLO.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    216027,       6070]
NotebookOptionsPosition[    213788,       6005]
NotebookOutlinePosition[    214125,       6020]
CellTagsIndexPosition[    214082,       6017]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Harmonic sums", "Chapter",
 CellChangeTimes->{{3.753785490569417*^9, 
  3.7537855040426397`*^9}},ExpressionUUID->"bb4b532c-06c7-4e89-88b5-\
9d692c17272a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "Hlist", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Hlist", "[", 
    RowBox[{
     RowBox[{"{", "weight_", "}"}], ",", "T_Integer"}], "]"}], ":=", 
   RowBox[{"Accumulate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Sign", "[", "weight", "]"}], ")"}], "^", "j"}], "]"}], 
       RowBox[{"j", "^", 
        RowBox[{"(", 
         RowBox[{"Abs", "[", "weight", "]"}], ")"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "T"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Hlist", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"weight_", ",", "weights__"}], "}"}], ",", "T_Integer"}], "]"}],
    ":=", 
   RowBox[{"Accumulate", "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Sign", "[", "weight", "]"}], ")"}], "^", "j"}], "]"}], 
         RowBox[{"j", "^", 
          RowBox[{"(", 
           RowBox[{"Abs", "[", "weight", "]"}], ")"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "T"}], "}"}]}], "]"}], "*", 
      RowBox[{"PadLeft", "[", 
       RowBox[{
        RowBox[{"Hlist", "[", 
         RowBox[{
          RowBox[{"{", "weights", "}"}], ",", "T"}], "]"}], ",", "T"}], 
       "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"{", "ls__", "}"}], ",", "Sup_Integer"}], "]"}], "/;", 
    RowBox[{"Sup", "\[GreaterEqual]", "1"}]}], ":=", 
   RowBox[{"Last", "[", 
    RowBox[{"Hlist", "[", 
     RowBox[{
      RowBox[{"{", "ls", "}"}], ",", "Sup"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"{", "ls__", "}"}], ",", "Sup_Integer"}], "]"}], "/;", 
    RowBox[{"Sup", "<", "1"}]}], ":=", "0"}], ";"}]}], "Code",
 CellChangeTimes->{{3.749797686015613*^9, 3.74979775610697*^9}, {
  3.749797810073267*^9, 3.749797828198687*^9}, {3.749798038303989*^9, 
  3.749798041405138*^9}, {3.749798080069045*^9, 3.749798086884842*^9}, {
  3.7502548871727133`*^9, 3.7502548887482777`*^9}, {3.750261055158853*^9, 
  3.7502611062061243`*^9}, {3.753361788218296*^9, 3.753361813172244*^9}, {
  3.753361879764265*^9, 3.753361946996111*^9}, {3.753361987111824*^9, 
  3.7533620129409246`*^9}, {3.7533620689252243`*^9, 3.753362105013856*^9}, {
  3.753362137551309*^9, 3.753362149318046*^9}, {3.753362621107441*^9, 
  3.75336265108215*^9}, {3.753362693714546*^9, 3.753362695131219*^9}, {
  3.7534597637236967`*^9, 
  3.753459764291861*^9}},ExpressionUUID->"e59f653b-61a8-4f09-a79a-\
3fb5a34769e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Anomalous dimensions ", "Chapter",
 CellChangeTimes->{{3.753785153878687*^9, 3.753785183656114*^9}, 
   3.765880649502857*^9},ExpressionUUID->"e403933d-1834-47a1-8969-\
2240113610e8"],

Cell[CellGroupData[{

Cell["LO", "Subchapter",
 CellChangeTimes->{{3.753785187324979*^9, 
  3.753785203127829*^9}},ExpressionUUID->"4b9b9555-5f4b-4271-bbaf-\
8d784619160b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gammaLO", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "term"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", " ", "=", " ", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.753785248155175*^9, 3.7537853039567013`*^9}, {
  3.765880674660501*^9, 
  3.765880675167592*^9}},ExpressionUUID->"adf31cfd-2f82-4390-8dc8-\
9cf18fb51c72"]
}, Closed]],

Cell[CellGroupData[{

Cell["NLO", "Subchapter",
 CellChangeTimes->{{3.753785189275468*^9, 
  3.7537852077919083`*^9}},ExpressionUUID->"0013ed26-c61b-4952-8229-\
41ccc6b40683"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gammaNLO", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "term"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"term", "[", "1", "]"}], "=", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["8", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "[", "2", "]"}], "=", 
      RowBox[{
       RowBox[{"48", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"term", "[", "1", "]"}], "+", 
       RowBox[{"term", "[", "2", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.753785248155175*^9, 3.7537853039567013`*^9}, {
   3.753785600616807*^9, 3.7537856613333282`*^9}, 3.753785692892735*^9, {
   3.7658806787762117`*^9, 
   3.765880679680361*^9}},ExpressionUUID->"6724c013-5248-4acc-aebd-\
801ca9f5c26f"]
}, Closed]],

Cell[CellGroupData[{

Cell["NNLO", "Subchapter",
 CellChangeTimes->{{3.7537851917580214`*^9, 
  3.7537852124605923`*^9}},ExpressionUUID->"108c063b-1bc6-4f3f-a1bf-\
711e09947dfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gammaNNLO", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "term"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"term", "[", "1", "]"}], "=", 
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["7", "5"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["14", "5"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["7", "5"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "[", "2", "]"}], "=", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "288"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "2"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"576", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", " ", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"288", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"288", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"288", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"576", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"288", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"288", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "[", "3", "]"}], "=", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "2"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", " ", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "[", "4", "]"}], "=", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["320", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "3"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["640", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", " ", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["320", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["256", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"256", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["128", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "2"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"320", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "2"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"640", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"320", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "2"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["512", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"512", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
             "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["256", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "2"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["256", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"256", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["128", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["224", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["704", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
              "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], 
            ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], 
            ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["416", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1088", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"448", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["2944", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
             "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["832", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1"}], "}"}],
             ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["832", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]"}], "}"}],
             ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["160", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[ImaginaryI]", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["224", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "\[ImaginaryI]", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["704", "3"], " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}],
             ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "[", "5", "]"}], "=", 
      RowBox[{
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "4"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2560", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1408", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2432", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2816", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2944", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "3"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2176", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5376", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4736", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"6144", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "3"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2816", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"13824", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"11008", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"8192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2688", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"9472", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"6784", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "3", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "3", ",", "\[ImaginaryI]"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "3", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2816", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4608", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", "2"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "1", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "3"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "3"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2176", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"3", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1920", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1408", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2432", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2816", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2944", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3328", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "1", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", "2"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"6016", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"6656", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"12032", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"10240", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7296", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7680", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4864", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"10752", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5888", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"18432", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"11264", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"13568", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"15360", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"8320", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"9728", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1408", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"9728", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2560", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5888", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"15872", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"9984", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4608", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"21504", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"16896", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"19456", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"18432", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", "2"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"13824", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"15360", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "2", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "2", ",", "1"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"12288", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"14336", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"25088", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"23552", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2176", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", "2"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3328", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "1", ",", "2"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3200", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "2", ",", "\[ImaginaryI]"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "2", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7040", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"8704", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1664", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"14080", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"14336", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "2", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "2", ",", "\[ImaginaryI]", ",", "1"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1664", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "2", ",", "1", ",", "\[ImaginaryI]"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "2", ",", "1", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4608", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5632", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7680", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"6144", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"10240", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"8192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "2"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3584", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "2"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "2", ",", "\[ImaginaryI]"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "2", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1152", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", "2"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "\[ImaginaryI]"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "\[ImaginaryI]", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "\[ImaginaryI]"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"3328", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "2", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "\[ImaginaryI]", ",", "1", ",", "1"}], "}"}], 
          ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "2", ",", "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}],
           ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", "1", ",",
             "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", "1", ",",
             "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", "1", ",",
             "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "\[ImaginaryI]", ",",
             "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"6144", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"9216", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"11520", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"13312", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1792", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"12288", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"23040", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"24576", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5376", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"12288", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"16384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"24576", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"23552", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"17920", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"20480", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2560", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"38912", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"36864", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2560", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"8192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"7168", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"5376", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"5120", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"4096", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"8704", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"8192", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\[ImaginaryI]", ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", 
            ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2304", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1280", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]"}], "}"}], ",", 
          
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
            "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\[ImaginaryI]", ",", "1", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "\[ImaginaryI]"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "\[ImaginaryI]", ",", "1", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "\[ImaginaryI]", ",", "1", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]"}], "}"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"term", "[", "1", "]"}], "+", 
       RowBox[{"term", "[", "2", "]"}], "+", 
       RowBox[{"term", "[", "3", "]"}], "+", 
       RowBox[{"term", "[", "4", "]"}], "+", 
       RowBox[{"term", "[", "5", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.753785248155175*^9, 3.7537853039567013`*^9}, {
   3.753785600616807*^9, 3.7537856613333282`*^9}, 3.753785692892735*^9, {
   3.7537857356142473`*^9, 3.75378588994114*^9}, {3.753785920220666*^9, 
   3.753785932253964*^9}, {3.7537859769622383`*^9, 3.753786014388332*^9}, {
   3.765880684645514*^9, 
   3.7658806864811993`*^9}},ExpressionUUID->"c470d706-1f0f-4f6c-9be6-\
49c1b7382e50"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed spins", "Chapter",
 CellChangeTimes->{{3.765880778135956*^9, 
  3.7658807912528152`*^9}},ExpressionUUID->"a994f052-d983-434c-b970-\
62a2b323c166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaLO", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.7658808146258373`*^9, 
  3.765880817889183*^9}},ExpressionUUID->"6eb0bc24-251b-4c20-ada4-\
0cc0329d2dd7"],

Cell[BoxData[
 FractionBox["25602845597010285370251035007329136519712", 
  "1089380862964257455695840764614254743075"]], "Output",
 CellChangeTimes->{
  3.7658808185375147`*^9},ExpressionUUID->"e36da72a-49ec-429b-aede-\
78694a7f9794"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaNLO", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.7658808227122307`*^9, 
  3.76588082536751*^9}},ExpressionUUID->"e2255673-b778-4b84-9189-\
180e588c08c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
    "3969558585064276149130642706955053794226971978836905277359704274736184638\
928405254556731714012647961964088244157163932110837773927007659832012562592", 
     "/", "2780069756407993810118925670660553794077400326623134765350631067839\
785567371313960334354669157342679912913820421824986265488927134827255669908593\
75"}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"25602845597010285370251035007329136519712", " ", 
    SuperscriptBox["\[Pi]", "2"]}], 
   "3268142588892772367087522293842764229225"]}]], "Output",
 CellChangeTimes->{
  3.765880826159874*^9},ExpressionUUID->"93280577-9d67-44b0-8088-\
a82aba50150b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaNNLO", "[", "100", "]"}]], "Input",
 CellChangeTimes->{{3.7658808343072853`*^9, 
  3.7658808352561626`*^9}},ExpressionUUID->"b3cca1c0-09c6-4dbf-9824-\
1bc5811a8fa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "725238707365397849105754598171718663030894448341326150081388999056139937247\
209257556760204503254699426020097184246788607722577623081264681719518641094375\
103512164802415365917381880689642090452587074843353009842559863041787305387956\
8548101805638432", "/", 
   "37112232808667681081035895087949537851677878660265751517972903065877964956\
882514793485375919944236122507924887620036530228922145392967925043063847145055\
890796363721892243047245125134278779795154063013603544486324818139633671669003\
49339208984375"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1231006519209880823367939139582946757410374085538786425964194426463864978\
648725124418061309305267420587267857225797249469509625571391930528219398266490\
573568521862933616", " ", 
     SuperscriptBox["\[Pi]", "2"]}], ")"}], "/", 
   "93816419697738070159348479630745354558279804108153480395513937533349545244\
449519679239189568840068830443775648877306019295970523888532123777357198942018\
01449841328125"}], "+", 
  FractionBox[
   RowBox[{"6400711399252571342562758751832284129928", " ", 
    SuperscriptBox["\[Pi]", "4"]}], 
   "778129187831612468354171974724467673625"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "6555057026643489559018905586330204922229702501528042400530480459645761277\
64562944", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", 
   "11867506645927502814815160848054481740258491015573074240511723079901342604\
55625"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3277528513321744779509452793165102461114851250764021200265240229822880638\
82281472", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
   "13186118495475003127572400942282757489176101128414526933901914533223714005\
0625"}]}]], "Output",
 CellChangeTimes->{3.765880800614292*^9, 
  3.765880840203039*^9},ExpressionUUID->"7e6423f8-ed02-4ef4-9acf-\
7063efd63ad5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 903},
WindowMargins->{{Automatic, 131}, {-37, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 3, 66, "Chapter", "ExpressionUUID" -> \
"bb4b532c-06c7-4e89-88b5-9d692c17272a"],
Cell[743, 27, 2876, 80, 210, "Code", "ExpressionUUID" -> \
"e59f653b-61a8-4f09-a79a-3fb5a34769e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3656, 112, 189, 3, 66, "Chapter", "ExpressionUUID" -> \
"e403933d-1834-47a1-8969-2240113610e8"],
Cell[CellGroupData[{
Cell[3870, 119, 150, 3, 64, "Subchapter", "ExpressionUUID" -> \
"4b9b9555-5f4b-4271-bbaf-8d784619160b"],
Cell[4023, 124, 1080, 31, 117, "Input", "ExpressionUUID" -> \
"adf31cfd-2f82-4390-8dc8-9cf18fb51c72",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[5140, 160, 153, 3, 48, "Subchapter", "ExpressionUUID" -> \
"0013ed26-c61b-4952-8229-41ccc6b40683"],
Cell[5296, 165, 8727, 256, 403, "Input", "ExpressionUUID" -> \
"6724c013-5248-4acc-aebd-801ca9f5c26f",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[14060, 426, 156, 3, 48, "Subchapter", "ExpressionUUID" -> \
"108c063b-1bc6-4f3f-a1bf-711e09947dfd"],
Cell[14219, 431, 195794, 5464, 7398, "Input", "ExpressionUUID" -> \
"c470d706-1f0f-4f6c-9be6-49c1b7382e50",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210062, 5901, 158, 3, 66, "Chapter", "ExpressionUUID" -> \
"a994f052-d983-434c-b970-62a2b323c166"],
Cell[CellGroupData[{
Cell[210245, 5908, 190, 4, 32, "Input", "ExpressionUUID" -> \
"6eb0bc24-251b-4c20-ada4-0cc0329d2dd7"],
Cell[210438, 5914, 234, 5, 51, "Output", "ExpressionUUID" -> \
"e36da72a-49ec-429b-aede-78694a7f9794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210709, 5924, 190, 4, 32, "Input", "ExpressionUUID" -> \
"e2255673-b778-4b84-9189-180e588c08c7"],
Cell[210902, 5930, 687, 16, 166, "Output", "ExpressionUUID" -> \
"93280577-9d67-44b0-8088-a82aba50150b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211626, 5951, 194, 4, 32, "Input", "ExpressionUUID" -> \
"b3cca1c0-09c6-4dbf-9824-1bc5811a8fa5"],
Cell[211823, 5957, 1937, 44, 558, "Output", "ExpressionUUID" -> \
"7e6423f8-ed02-4ef4-9acf-7063efd63ad5"]
}, Open  ]]
}, Open  ]]
}
]
*)


